CMB limits on decaying dark matter beyond the ionization threshold

The temperature and polarization anisotropies of the cosmic microwave background (CMB) have been used to set constraints on decaying dark matter models down to keV masses. In this work, we extend these limits down to the sub-keV mass range. Using principal component analysis, we estimate the lower bound on the decay lifetime for a basis of different dark matter masses and Standard Model final states, from which the bound on an arbitrary model can be calculated. We validate our principal component analysis using Markov chain Monte Carlo methods and Planck 2018 data. We perform a separate analysis for models decaying into photons below the hydrogen ionization threshold. We demonstrate that for these models, the effect of energy deposition can be captured approximately by a single parameter, but the redshift dependence of the effect is very different from higher-energy injections; in particular, the perturbations to CMB anisotropies are more sensitive to energy deposited around the time of recombination.

==> anc/pc_cvl_aboveion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. The next 74 lines represent basis DM models that decay into electrons, and the remaining 74 lines represent basis models that decay into photons.
# log E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 5.683900148166772851e+04 5.494854765973052508e+02 1.827672108739473629e+02 1.164139988483311150e+01 1.683709082910780586e+00 6.293159148709954742e-01 4.881592081445336462e-02 4.263154313816430729e-02 2.070966024939675451e-02 4.221359585687440436e-03 1.528358701138002752e-03 9.765020360120148452e-04 7.161949947283497873e-04 2.916935137468591147e-04 1.724681411964444860e-04 6.885390637255190858e-05 3.381714983244115731e-05 2.297913863249738652e-05 1.287611763389037919e-05 1.035339914279483741e-05 5.795927619606363979e-06 3.416053157880638566e-06 2.397539820650342523e-06 1.338046806504331148e-06 1.008799657110753906e-06 7.643250026613676570e-07 6.604780288425717196e-07 2.215355875032455045e-07 1.926300077882747720e-07 1.303449955240475867e-07 7.870717207655068849e-08 6.483885427237711805e-08 6.053479387856561081e-08 5.818063450006158950e-08 3.439313318935455454e-08 3.208286747059135946e-08 2.396715482379293564e-08 2.302898355689887937e-08 2.046816334939504642e-08 1.737456127947961027e-08 1.573989075775861805e-08 1.549587866198321047e-08 1.268920770211039288e-08 1.195619923389438764e-08 1.166978133632556981e-08 9.958711169109483278e-09 9.607618574084247699e-09 9.091166165908239273e-09 8.732020591523888523e-09 8.178894398092512644e-09 7.608849307189665729e-09 7.462393653022013212e-09 6.899096588185436842e-09 6.455067821671941636e-09 5.887869098619160912e-09 5.432559277537436377e-09 5.033562169986887208e-09 4.865637554089220098e-09 4.168063279137143407e-09 4.261408389608715999e-09 3.988972919723341492e-09 3.775520562247148030e-09 3.544236712400501899e-09 3.305168590835664381e-09 3.397518619993544397e-09 2.980408368828407464e-09 2.864795747892448191e-09 2.814536639701076785e-09 2.637492690452818052e-09 2.529823523805200206e-09 2.380828702106754509e-09 2.348599891094265303e-09 2.174606872137345900e-09 2.202992221654900572e-09 2.072435176086883109e-09 1.937462694024322433e-09 1.948241099684272423e-09 1.805002600358185411e-09 1.686428878565921016e-09 1.596711614255824292e-09 1.566465747104665982e-09 1.515640923824004184e-09 1.444410536199486938e-09 1.314516491201329090e-09 1.244221022326085923e-09 1.211156799856143155e-09 1.182655623685508242e-09 1.118374899891643317e-09 1.049179256754766869e-09 9.978269846986775074e-10 9.398147967796851290e-10 9.275542826307683290e-10 9.053804273708440419e-10 8.564624141180173920e-10 7.981515667008142633e-10 7.955550920167500206e-10 7.451476938610650708e-10 7.569633421205463937e-10 6.836590844835442555e-10 6.481043470116202060e-10 6.064734888074510344e-10 6.099683663323889986e-10 6.245095090898031650e-10 5.543631181015165573e-10 5.418866343860395417e-10 5.063975464957779340e-10 4.641577607825664476e-10 4.502987793520450554e-10 4.021487437898479936e-10 4.012084202499476622e-10 3.910047083853416206e-10 3.698892538755786952e-10 3.379254918117736026e-10 3.309412368248846816e-10 3.242466826018200390e-10 2.937242817601108221e-10 2.867019454932238442e-10 2.586577864009871918e-10 2.489844773271604485e-10 3.506279280071595338e-11 4.538113293233368293e-11 2.364848155880839414e-10 2.278239362995424873e-10 4.781948173243928752e-11 6.006932729373356577e-11 5.903424623386237415e-11 2.072865750918517470e-10 2.040059130966419032e-10 2.003475816335897478e-10 6.747310207513807022e-11 7.149901280348494817e-11 1.879653064768908611e-10 7.565657007705355205e-11 7.905143471671503779e-11 8.587091835660616654e-11 1.758663973678024378e-10 1.687541925165459893e-10 1.640663161583361483e-10 9.114193787209027231e-11 1.581209675609462655e-10 1.014301645874098493e-10 1.048349813590474653e-10 1.111415364012130201e-10 1.135412135212898024e-10 1.415841001652459539e-10 1.310448694101646995e-10 1.222895358615903647e-10 1.246665461616040054e-10
1.571428571428571397e+00 1.727250181766913639e-02 4.354604582588408185e-02 3.155273156322034589e-02 -1.871442516983965257e-02 -6.511874411694300313e-02 -8.101080365807830294e-03 -8.722809612025898482e-03 -4.263105111203727843e-02 -3.901308762523273370e-05 -2.461311706353716544e-02 -2.933199145655128806e-02 -1.390043031944306756e-02 9.070226492801659532e-03 -7.900493875383977904e-02 5.524320396112696041e-02 1.014384783795988509e-01 -2.691645786198796492e-02 -1.036465156353430228e-01 1.375818046753099488e-02 9.368359249193770888e-02 4.388709396375368478e-03 1.835717918831047263e-02 6.521501753412581315e-02 -2.316669660865539049e-02 4.029593219543364108e-02 -8.099547463557911497e-02 5.106785705363608291e-02 -9.919149746150249594e-03 -3.773622048312591515e-02 -5.806895988661101710e-02 -1.285771685435438405e-02 -3.855948183044607958e-02 -2.593076901917271138e-02 2.955712840740106970e-02 9.051543638808003459e-03 -2.400216630061587086e-02 -5.502654847917506226e-02 -5.210296625376490548e-02 3.023450793573240550e-02 -3.233336957040271881e-02 5.832322053881706936e-02 1.018048456785925898e-01 -2.656502336158164321e-02 1.037063413950305990e-01 3.614379776223721613e-03 -3.922299668230398717e-02 -1.210250386531957351e-01 4.235192690153512934e-02 2.824831202342535652e-02 1.780029078551166599e-01 1.174368978325246449e-02 1.224795536664887580e-02 -4.083265105493964764e-02 1.747802925333283297e-01 1.330936060147596203e-02 4.900812323424958566e-02 5.366642280149339084e-02 5.268284102917597522e-02 -9.252169010284246042e-02 -1.798795497115519056e-03 -1.076425691092715436e-01 -9.938838383881037908e-02 5.787805860865811308e-02 5.670215296681563322e-02 6.286099314186947146e-03 -5.847703815685807716e-02 3.315808742742217680e-02 3.126169426735164042e-02 -5.906269465564268489e-02 -9.839605286675665377e-03 -2.198809511479662970e-01 2.411962669410290180e-02 -1.753966173971336640e-01 5.369083145058404366e-02 -1.032912142771216513e-01 5.988209912044905464e-02 -1.032130468838454891e-02 -1.159461644542659486e-01 -2.074016648958080036e-02 -1.613510299383990321e-01 3.362026841970253144e-02 8.073806010364937419e-03 -6.800205680358871463e-02 -2.338415705914040355e-02 1.527729380812570537e-01 1.647908126045591892e-01 7.292204396964450941e-02 -1.172217571311510859e-01 1.127855453609574871e-01 1.887468036244719163e-02 -1.066376379820498932e-01 -4.669164996964643433e-02 -7.504115394640156755e-02 1.788501400675760467e-01 1.165083989030179235e-01 -2.127476267779324082e-02 6.214753604992382524e-02 -4.670401071558612574e-03 -8.934143085626450320e-02 7.625325239802320521e-02 1.530454452166696566e-01 1.227171240291296955e-01 -1.664361357670978824e-03 4.597196468435787303e-02 -3.896830822923270238e-02 1.360699145511946873e-01 1.459166575391523946e-01 9.474715601601213510e-02 1.533255787705342377e-01 2.486613094760675019e-02 -5.304632481151440315e-02 -7.614743241318176759e-02 -2.655229663161573148e-02 -4.069580100628032715e-02 7.017970230409197041e-02 1.892423096773046542e-02 1.059357794010054588e-01 2.324880439896694073e-02 -3.075120971339893872e-02 1.222633007924182891e-02 -2.037079412287045033e-01 -1.345892383700685903e-02 3.933955767262596603e-02 -9.818700688250646402e-02 1.576613324021349516e-01 4.048309208705919149e-02 1.544283100281220421e-02 -8.088554294892436047e-02 1.814798707638313469e-01 -2.148799263279984051e-01 9.586005795139941610e-02 6.761932784696206289e-02 2.306279931070780165e-02 -1.407600302496365141e-01 7.419341812141728998e-02 1.482841859427596054e-01 -2.909524746062074757e-02 -5.464875605427028937e-02 9.165483394473870893e-02 -4.926478570041326055e-02 9.584123664590155078e-02 2.616875105488606496e-02 -4.298050740391488184e-02 -1.472097649261675800e-01 1.163949424825285739e-01 9.814385658603150264e-02 3.677224705585408621e-02 5.827899595693204933e-04
1.714285714285714191e+00 1.762705349286242118e-02 4.436080958402741081e-02 3.224771901954155001e-02 -1.900861449684649110e-02 -6.530407426217338385e-02 -6.736496270710795597e-03 -7.773785123656794076e-03 -4.153219223848443609e-02 -5.627091003915048704e-03 -3.270043695239401721e-02 -5.612156036830982103e-02 -4.698334895691368140e-02 8.180296954351873664e-03 -7.557559113780000504e-02 1.445352721618746797e-02 -5.392972499424320693e-02 -1.278557422631945717e-02 4.710837207194855381e-02 -6.174083044613828952e-02 -9.904183316238045209e-02 -5.425249600739753993e-03 2.122570585979919461e-02 6.680433632624202533e-02 8.746026160110152714e-02 -7.442718125951502950e-02 6.221528810952999672e-03 -1.049424442036158839e-01 2.529962696170777112e-02 1.744349348525440005e-02 7.069217018063442270e-02 -4.127257643732262782e-02 4.145718124746715361e-02 2.001954623303875327e-03 2.291042764439095002e-03 6.139826714133533696e-03 3.368718622402054608e-02 5.870787847142907440e-02 -1.852157207244668801e-03 -2.050591843295608563e-02 2.781264874141629612e-03 -1.847401907818547323e-02 -4.272272115679911358e-02 9.427143903379782419e-02 1.736775944813840483e-02 8.231584808147006382e-02 3.830575051525860614e-02 8.036387933631156111e-02 1.062875516162055736e-02 -3.034266279824652471e-03 -7.994823153265870341e-02 2.440960160510526403e-02 -8.670877657064057775e-02 -2.237452782966763924e-03 1.004201967991614486e-01 -1.640923863375785829e-02 -1.412483394440459950e-01 -7.338707205431017899e-02 -2.172969232290583239e-02 1.351479892299732033e-01 1.704631600489939572e-02 6.108504809290690035e-02 -1.266102702742326683e-02 8.321672344398083412e-03 2.846382116849398985e-02 1.311786108189348654e-01 2.037202728196981227e-01 1.003751513161590531e-01 -5.251653217684063013e-02 3.415899957250070201e-02 2.751907365562751909e-02 -1.570405280080069965e-02 -2.303208004691423838e-01 1.903857104180025836e-02 -1.575365935862186595e-01 -2.193859795175557778e-02 -2.312557540525574454e-02 3.836553186626440355e-03 1.815426772391042776e-01 -8.767098725624410116e-02 -7.235207634153613745e-03 -6.130821855904408646e-02 -9.712838635367647411e-02 4.795604393215450317e-02 -1.254525853422825410e-01 1.212943621375790065e-01 5.128138218738173548e-02 3.466499074417581788e-02 -2.367734373522559568e-02 1.454479337863874289e-01 -4.706405437126235519e-02 -8.157883307293731234e-02 -2.172515409253936991e-01 -1.058225242487110529e-01 1.186075409646736474e-02 8.162015536137051663e-02 7.385410162284396229e-02 5.832135015556692836e-02 1.043626068794037826e-01 -8.433182969512774754e-03 -7.420256694651509999e-02 1.752377912361038625e-01 7.169911996444112978e-02 -1.620692619156928471e-01 1.850892757796995455e-02 -1.191598936644708978e-02 -1.834164160729774562e-01 1.743240469217402196e-03 3.129201557290501798e-03 -7.129122229050144366e-02 -4.361930406153287365e-02 -1.098020604111215465e-01 -1.324068094785996186e-01 -1.321320571704229507e-01 4.858281186945192370e-02 -6.237061572921340918e-02 -9.368408598657831932e-02 1.334249565273256111e-01 -2.498588842168081026e-01 1.128207491355975450e-01 1.752382293793143184e-02 2.418637634149988294e-02 7.194696140677915921e-03 2.771888111791315223e-02 -2.638407522044724021e-02 -3.793089300443607675e-02 3.781511571384536113e-02 2.380763046430842134e-02 -4.913292709618144460e-02 -1.764974814389971280e-01 2.014685965902049750e-02 -5.075972895195073747e-02 -7.187950564770087536e-02 -6.121268371360848171e-02 8.228113633987263476e-02 3.258101804561586157e-02 1.992175101879500310e-01 -2.636417514859037275e-02 1.031754138358010053e-01 4.804593923043147530e-02 8.379105551421713385e-03 -6.630038819704589526e-02 -7.834294203499933551e-02 3.281085916599799090e-02 -2.131589206134030245e-01 6.847399598633926998e-02 1.480681740467575808e-02 3.587742958235352192e-02 -1.392841015935598614e-01
1.857142857142857206e+00 1.704345052360990015e-02 4.297549407106100727e-02 3.104245311282276612e-02 -1.837172251315106336e-02 -6.366435939070079486e-02 -7.220762996784847731e-03 -8.180066978790083432e-03 -4.076759079961540799e-02 -3.677964095222591677e-03 -2.992371373016694189e-02 -4.658665932876367155e-02 -3.625277139586087494e-02 8.403254810906396477e-03 -7.657433465561756802e-02 2.563968262084745722e-02 -6.852344225462633602e-03 -1.914380037837931300e-02 -2.759049170367478682e-02 1.017024733816349806e-04 -9.339285900205035462e-02 -6.344412114225687731e-03 3.054130973560926707e-02 6.418237603167949168e-02 5.001968744298699449e-02 -2.175099421135811076e-02 7.986580993251640725e-03 -5.897320901934555853e-02 2.227761597363245652e-02 -2.532191929874071882e-03 4.095803134388741051e-02 -2.678513849472905287e-02 -3.595580264350852970e-03 -1.821159059999852281e-02 2.070449488818290953e-02 -2.488714300862964954e-02 5.545418508393532009e-02 -2.348389180096462081e-02 -5.540312471602893557e-02 1.702632868837968688e-02 -5.840522264382309869e-02 9.358539949848540540e-02 -2.247412273511633155e-02 5.273855049879180856e-02 1.104891721307310060e-01 9.386352375830896502e-03 3.555183866042315594e-02 -5.503635433822385431e-02 9.655971650002753703e-02 -6.597868781237750668e-02 7.208959870756223576e-02 9.938346457003324752e-02 -2.490214128191361315e-02 1.327164488739542535e-02 1.022723255738875736e-01 6.848373907334677491e-02 -1.946675600123483688e-02 -6.151954176586491019e-02 8.143345429731788099e-02 1.310393216072517353e-01 -7.753492871859386792e-02 -9.125336961850476214e-02 3.006849559644610148e-02 -2.682506281890728074e-03 6.608405527767403920e-02 3.678484126578869529e-02 -5.344605983578532699e-02 1.975327657762286984e-02 -1.118198610747377086e-01 -9.675744379105301329e-02 -6.706248702683374752e-02 -6.709498790398905899e-02 1.066940005468721697e-01 -7.356117715254063827e-02 9.486570102922285697e-02 -1.594623695822197651e-02 1.501827103537238806e-01 8.173187433887982301e-02 1.463684997198791971e-01 -7.114112414638489035e-02 -3.118285095383096714e-02 2.454638855805127071e-02 -1.518599806675589303e-01 -5.922378670066880818e-02 -6.572819484325277684e-02 8.406835755571599733e-02 -2.405192446181129984e-02 7.871647143985652240e-02 -9.671066854127483015e-02 9.593156775175497308e-02 1.830734435916278255e-02 -2.942895308244513133e-02 2.117840119745004884e-02 1.354260475941923281e-01 2.386142742745245293e-02 7.891340752824713145e-02 -4.030283698447289370e-02 -1.254353673183451479e-01 -1.472349205635815617e-01 1.091421157916270257e-01 2.079816178283962896e-02 -1.211024927429569242e-01 -2.086491902758334793e-02 1.754931459197527632e-01 6.957734024644904314e-02 -9.727804768497573529e-02 -1.124787333545061163e-01 -9.843481170418823256e-02 -5.021944421973728589e-02 -1.483580738312404446e-01 -8.131952350019525100e-02 5.075506544022818575e-03 6.181574487436607146e-02 1.374485025388034153e-02 -8.420915940567440250e-02 2.207468082231368867e-01 -3.924005082557994323e-02 -3.698572850746791041e-02 -1.677918299160467003e-02 1.675119078064999517e-02 -2.703279970862865200e-01 2.939047755412504265e-02 9.363908779491715573e-02 -1.766231050074598130e-01 2.185668111503850375e-01 -1.998750125451231874e-02 -6.886203551201870721e-02 7.996383499083173363e-02 1.042097330391037885e-01 -6.372784721486324244e-02 -1.530628998380393346e-01 -1.626401926139045828e-01 -2.537769577876047497e-02 -2.822474839105973410e-01 1.920899959518122813e-02 -1.153924789624607844e-01 -3.386238129331775593e-02 -2.466303311966927189e-02 -1.399296690567592705e-01 -1.190321666051945698e-01 1.678401052823063830e-02 9.179526610914852044e-03 5.832894665772399984e-02 -5.735406239904600190e-02 3.986785313939013309e-02 -2.287289609671158686e-02 -1.547282117176679815e-02 7.317336350475371620e-02 7.776383099819500488e-02
2.000000000000000000e+00 1.751691775642052334e-02 4.410335280169982303e-02 3.198271416779756293e-02 -1.887989185469308301e-02 -6.511092487430249209e-02 -7.008532378318668536e-03 -7.978834293239939895e-03 -4.155504895649931446e-02 -4.549689215181042246e-03 -3.122854405771595745e-02 -5.127926588385819939e-02 -4.109683530886383551e-02 8.464572908154990513e-03 -7.552026966782811324e-02 2.129362209612468970e-02 -2.678083020275829132e-02 -1.399033341165573791e-02 3.475883769230726783e-02 -6.491533710403352142e-02 -3.897254156032532724e-02 -7.408488494342987084e-03 1.690284025112514729e-02 6.547074514868209127e-02 6.269500967788620149e-02 -1.838212664243271330e-02 1.235193846906396629e-02 -8.864541721203410274e-02 1.459805218732077806e-03 1.347740210868395364e-02 5.388745021736445623e-02 -3.991263869127351094e-02 -1.017871299123565727e-02 -4.360429447630514120e-03 2.646222120052554513e-02 3.017153734431123058e-02 -1.746401208143219183e-02 -3.055355722669085214e-02 -1.860314433567402531e-02 4.657945560698761867e-02 -1.677725860773939676e-02 7.082009535723760019e-02 1.651628276575422757e-02 -2.754459392378360780e-02 3.024339096241010841e-02 -1.993388622804745380e-02 8.331369274293953797e-02 -1.073733072543729267e-01 -6.288679564175930770e-02 5.530995262600729712e-02 9.664019833941978055e-02 -4.529846981101080111e-02 -6.912454549835186923e-02 3.130182226719954025e-02 -7.034707868931262820e-02 3.295211515891179749e-02 6.387906789076024106e-02 -8.246028329111801045e-03 1.071691446880970906e-02 -9.511818382692290019e-02 -2.647745749413603703e-02 -5.991889420258759286e-02 -2.807083933212066174e-01 -1.223928041169448089e-01 -1.153231668649287419e-03 -2.421694229693805225e-02 -5.996148797743097031e-02 1.699505135898698172e-01 3.391961207190560823e-02 2.577285525372864650e-02 -7.284285701315766463e-03 -3.722509721754791584e-02 1.146104898897213481e-01 -1.940264342053151236e-01 5.715685435652662766e-02 6.045016747621933390e-02 -3.183831021648915460e-02 5.695365801535248046e-02 1.280215055484507092e-01 7.457245414918167725e-02 -1.576379132491296511e-03 5.690375232184358839e-02 2.292274716686948030e-02 1.127304863140607266e-01 9.626412977028550588e-02 -1.442879726273215146e-01 -9.501105523494789151e-02 -9.183289139970787773e-02 1.262343468238734945e-01 -8.314106316248208450e-02 8.144678597010125698e-02 -2.196170922497532943e-02 -1.124942901680617280e-01 -5.304159970827739684e-02 6.316554474596251453e-03 -6.087369632999056757e-02 1.220265723633180976e-01 7.680553163430586805e-02 -2.129565358065515709e-02 5.991175998739999009e-02 -1.789961313731217377e-02 -3.342975108246461213e-02 1.094236233226625610e-01 -4.576359189878626693e-02 -6.576085194858571903e-02 4.640375128755467454e-02 -1.253164046839851942e-01 -6.638703826978836764e-02 1.415518429370838660e-01 6.488007518863485312e-02 -5.882178244456656019e-02 8.851393543386722185e-02 5.891828439282409402e-02 -2.882815779273003795e-02 -9.813175040671940144e-03 8.122834389131081134e-02 -1.017996300571071544e-01 7.537948987742643103e-02 -5.290096231391211434e-02 -4.560886555813945670e-02 8.038903305437544722e-02 -1.290970724894992261e-01 -9.791320798997137087e-02 -1.505019997129490028e-01 -8.575734715885498238e-03 5.393114209901335443e-02 1.624423279135169818e-01 -1.211977662849298386e-02 -3.071188876372881182e-01 -5.901755517348304669e-02 1.914514946904048720e-01 -1.235286523533644654e-01 -1.543650611063831501e-01 5.383763665863667419e-02 -3.752395682610597250e-02 -1.683994899001203527e-01 1.163738193260807630e-02 -2.431025483541991022e-02 -2.066777186795167864e-01 -1.002410883370325259e-02 -8.773554440458032275e-03 -3.552495594700492976e-02 -2.102408251834625985e-01 -7.503579433281841460e-02 8.193439316662255723e-02 -8.053528386226267710e-02 -6.369951748808422298e-02 -4.431024812325930207e-02 4.177452831604327316e-02
2.142857142857142794e+00 1.702800710561263101e-02 4.293874696651275857e-02 3.095218033905398555e-02 -1.831960369853649975e-02 -6.365870338602037937e-02 -7.285902158655017426e-03 -8.256022135421816135e-03 -4.053839539675165721e-02 -3.584919527999414369e-03 -2.980958754321175186e-02 -4.700181165589017995e-02 -3.665202205997775825e-02 9.206671345638560780e-03 -7.403635926484899987e-02 2.465400823937033414e-02 -8.022277398961170924e-03 -1.487283331665205897e-02 4.419383997108917994e-02 -7.556859784805042279e-02 2.391763830260344378e-02 -1.830088069729587583e-02 1.236632732828858196e-02 6.769537064000610838e-02 3.514838101177630240e-03 1.800494347339756385e-01 1.554442841631015204e-01 -1.569384559160303672e-01 -7.078908240221925760e-03 3.142044483612711075e-02 3.974275280729763771e-02 -2.946874072934716274e-02 -4.136277418331019834e-02 -2.873022582029506958e-02 3.383242044902909362e-02 5.030904948959055538e-03 4.910418546680336144e-02 2.718044561412471041e-02 -4.424936153483106233e-02 1.781796924224048192e-03 5.516747432884805055e-03 8.472912839628815238e-03 1.819009745217685034e-02 -1.116284329213952826e-02 1.062030807410067890e-01 8.591896515510631660e-02 -5.084698717541199370e-02 -1.966458260742417474e-01 3.187182394924253925e-02 -1.357620200121363030e-01 1.009227368243041101e-01 6.316956255209027482e-02 -4.751114118826656185e-02 -3.793517796787036073e-02 5.058113551263881957e-02 -3.421519976408248127e-03 -7.197342133135536946e-02 -4.212174855925763378e-02 1.824929554782658003e-01 8.491769236381166083e-03 -9.571563286439856155e-02 -4.272089383024412629e-02 4.580093606467420045e-03 5.408633350127634021e-02 2.338501975693624627e-02 -3.924632453659715470e-02 -7.730586640514582053e-02 -9.291234070718279447e-02 7.199231637138007664e-03 4.025215638014131847e-02 -7.822463906810542267e-02 1.056272739770136165e-01 -4.547284585075295205e-02 -1.495362924895464185e-01 -1.743311403737131740e-02 8.553268952537489145e-02 1.040460306768796334e-01 -1.448180838319986126e-02 1.854920212574604765e-01 -1.598095618222705044e-02 -1.458457288465152789e-02 2.129859781542252015e-02 2.941051463620151466e-03 -1.898801253947025869e-01 5.150898849373934663e-02 1.365786957304186977e-01 1.572326889628231777e-02 -4.289675806656596119e-02 -2.663510898282429179e-02 -4.473266301448167864e-02 -8.394985137854454188e-03 1.793773431174911989e-02 5.302171135161175969e-02 1.217954172883879971e-01 -2.666075875131786524e-02 1.274350805687551325e-01 7.269877725193077400e-02 -2.152204535755432024e-01 -7.757157196305104752e-02 2.527210696905830487e-02 7.414635988365844699e-02 -2.039161452613744846e-02 -1.775347626832072395e-02 -9.067853937264908071e-02 3.364617921311423288e-02 7.183967292250219294e-02 2.832884497179360972e-03 2.138701335623094738e-02 -4.881950227236335482e-02 -5.484372358030970007e-02 -9.124945631946280999e-02 7.852236599593781508e-02 -3.609870677588195020e-02 -9.187386548770661021e-02 2.816479387285176703e-02 -8.982611392258894878e-02 1.637725187416830264e-01 -1.115294419750644805e-01 -2.382061209269672813e-04 5.996291248174361738e-02 1.658444956632585676e-01 4.862607991331217849e-02 -1.547047426094070102e-02 4.917204685209355247e-02 -1.450441718780827449e-01 -1.360664067591993605e-02 -1.256774656630960108e-02 -1.226951380918277074e-01 -4.695876427399647141e-02 2.162158254766701274e-02 1.856921331898892802e-01 1.196278339955688108e-01 8.002165439079279852e-02 1.483864767917904282e-01 1.483832134388431978e-01 1.437878235425683326e-01 -1.451957881483414425e-01 2.952320861507233274e-01 2.413698781984017355e-02 -8.409090158593819642e-02 -3.566044754814448603e-02 -1.037185652252919921e-01 -5.030860981977441915e-02 -1.106535429154780620e-01 -8.670033385405331514e-03 3.812417296208560347e-02 7.160526959695215354e-02 -2.507412830824895175e-02 -7.870803036985297985e-02
2.285714285714285587e+00 1.757073688972480424e-02 4.423458761686564072e-02 3.201199134288938708e-02 -1.890668406756882206e-02 -6.532774660287128665e-02 -7.123346803286929180e-03 -8.135845862086064917e-03 -4.163019020004203596e-02 -4.314100486149257535e-03 -3.086627373340801103e-02 -4.920774708910625322e-02 -3.850519146656596059e-02 8.406941918176308662e-03 -7.662646569334739810e-02 2.448584457902130973e-02 -1.456900346719579124e-02 -1.732494366018872897e-02 4.887895602585698093e-03 -3.640594849255321397e-02 -5.913966460463467717e-02 -3.995151582795924972e-03 2.256700530643845903e-02 6.605080031550492059e-02 5.706966544840104405e-02 -2.120606178848542106e-02 5.699889597317372297e-03 -7.235991589827828196e-02 1.976645069932700047e-02 4.097793026573105443e-04 4.065510852431118705e-02 -3.122806205564920140e-02 1.023811083827184248e-02 -1.808423534321365947e-02 9.859264437001269768e-03 2.911098817144666326e-02 -1.532431523625005926e-02 2.705470796235900574e-02 1.647438225744693452e-02 -8.844048783227280094e-03 -7.277746087570571842e-02 3.344331050583713300e-02 -4.659827904793432084e-03 5.208343503417459108e-02 -2.655558873719083765e-02 1.046810303659267138e-01 3.502914549102756347e-02 8.710117458574424820e-02 -2.011401148953767624e-03 1.292795804593815934e-01 -1.859604163470277294e-01 2.239797345759387062e-02 2.794591505548180491e-02 -8.446428964749395571e-03 7.132045515717196429e-03 1.656535278932142266e-02 4.587235852479456394e-02 -3.281059420122507328e-03 -9.951647307590948122e-02 5.470478838685591955e-02 1.522071038795514974e-01 9.691470106237566606e-02 -2.317950813495641901e-02 -1.089829772688385295e-01 6.286771659046955230e-02 -5.014864909836275197e-02 7.883676778271681007e-02 1.845094553139260962e-01 1.685790800116608590e-01 -6.382049499988277919e-02 7.622797752886228961e-02 -9.788643632484916868e-02 1.083540517617448060e-02 4.356259242533136455e-02 -2.522542208373071849e-03 -7.673354854959815730e-02 -5.395011223604993800e-02 -1.850162051304929944e-01 -2.068996796985290293e-02 -9.493090353691646666e-02 -7.189498038170612226e-02 1.114708290223103693e-01 8.795494436049997033e-02 -1.909398516722642936e-01 7.661282024916818423e-02 -9.714817892244551056e-02 6.829819643289483308e-04 -5.359313514808299039e-02 -1.103714245266335381e-01 5.704023671949518676e-02 -3.010820438290922468e-02 1.504959393213089157e-02 6.872468172540556475e-02 -2.032113169661811398e-03 4.286532857139848697e-03 -9.761777423879727800e-02 1.315910034115646832e-01 -1.186600183406400361e-01 -7.218426149635205624e-02 -2.623380578352417503e-02 9.163398840492495423e-02 -5.537641719646622940e-02 -1.313008130329909873e-01 -9.375524910544982826e-03 1.140324769001478666e-01 2.226858548717163683e-02 1.734028658945760137e-01 1.913711315665468371e-01 1.801867786302658800e-02 -3.466748411359526355e-02 -4.637466103112728583e-02 5.427551545192706856e-02 1.208149492769997925e-02 -1.084077158296167451e-02 1.536279471787050377e-01 -8.099863622431209553e-03 1.500606933874149840e-01 8.467783801309639730e-03 -1.937785523680312372e-01 6.908296314532133553e-02 -9.378899087698591708e-02 1.133567035939353901e-01 1.149301750856730892e-01 3.318348509419850184e-02 -4.028519266396930060e-04 -1.503089713931170801e-01 1.341776246631655178e-01 -1.201120760917937097e-01 -1.292370287487211965e-02 1.500749612195839862e-02 -4.209998611720366934e-02 -2.827535033212110610e-02 1.258607471716646220e-01 3.730689265026878448e-02 -7.002155770860421513e-02 -1.394537506618845346e-01 1.305671938591382031e-01 1.843191492525310948e-01 -1.443913208020305705e-01 2.739032540883508393e-02 1.192184208739860141e-01 1.682759982483034156e-01 4.001660508106623382e-02 -7.697074380470171617e-02 1.273751057227834327e-01 9.164732947619759484e-02 -8.437552480393949172e-02 -9.236806534651861855e-02 9.738627935045333917e-02
2.428571428571428381e+00 1.713254416739136768e-02 4.320890801379036888e-02 3.106144384534869490e-02 -1.843846970345604588e-02 -6.449288171496277144e-02 -8.052313663235626320e-03 -8.821922465280388273e-03 -4.174715984441446093e-02 -5.519671902981652424e-04 -2.544196130761637933e-02 -3.081322791103253619e-02 -1.668775805963762515e-02 9.171448081836272581e-03 -7.958526080741952502e-02 5.030894261828081082e-02 8.733521083120455997e-02 -2.833931958768200199e-02 -1.126684761070205765e-01 4.192122456765376426e-02 3.011096866148441770e-02 -3.180292014051068830e-03 2.740385454846054267e-02 6.394271319128239095e-02 -2.548894534153828620e-02 9.265677957413778754e-02 -1.208515954529114367e-02 9.078192677117857129e-03 -2.528393076373629082e-03 -2.890746031732671986e-02 -4.230987805821382480e-02 -1.022521509162174595e-02 -4.457480371483268922e-02 -3.316093071047098578e-02 1.756717269679572077e-02 1.472535802186458916e-02 -7.779923200564081709e-02 4.960388404782125477e-02 2.347832215823585089e-02 1.044944793403063989e-02 -3.828959483849290329e-02 -1.503959562399361793e-01 -3.273888977506923120e-02 -1.091609207494692868e-01 -1.690158247448719699e-03 2.572412465451748981e-02 -2.454718241966911615e-02 -2.817354021336086409e-02 1.597934306666320622e-02 1.826232177340526841e-02 -3.059154644888924940e-02 -9.939343747180050259e-02 3.301597056659075907e-02 -5.840256570599128977e-03 -2.346454373993030196e-02 -1.664612388272368459e-01 -3.192722006032645138e-02 -4.093161008486310981e-02 -8.212773901751536931e-02 9.264149013309193326e-02 -2.425711901003907087e-02 -1.542537788643379496e-02 -4.863510374377970347e-02 -1.344089404097088269e-01 2.024190842779184304e-02 5.302953565844093636e-02 4.499169740700749431e-02 -2.586409322226314658e-02 -3.877458622395585364e-02 -1.328988433341228050e-02 -1.223777975690685041e-02 8.631097825517805577e-02 -1.395825773466005948e-01 4.608254598209064745e-02 -7.966690829973743782e-02 1.159123376040776809e-01 -2.198401561688805017e-02 -1.082032477461052494e-01 -1.998788851069977779e-01 -1.176825440494400424e-02 -1.635029155876052132e-01 -9.886470924009873457e-03 1.069958083884902378e-01 -3.301206371939312961e-02 -1.767843941292208954e-01 3.516092503771679062e-02 2.228593280492740386e-02 -8.274416490820733772e-02 2.529416528963626676e-01 1.873153722657134451e-02 2.039109465509153854e-02 -1.127707103665394166e-02 5.977248304668601048e-02 6.790937627298536394e-02 -1.568926175852403682e-01 2.921505807099036151e-02 9.526661697288643649e-02 1.710303236590168530e-01 -2.695191065777544082e-01 1.724897033469612317e-01 2.617783129196010056e-02 -6.325122922944879933e-02 6.583516068495883639e-03 3.117670441180499154e-03 -2.311435191745807652e-02 -4.329362107340824911e-02 2.010985807765797509e-02 1.215367927994510516e-01 -1.321947685139630013e-01 -7.455492874395711067e-02 6.483483728522008993e-02 -4.662881734296907971e-02 -3.044753517524878723e-03 1.362658626076591051e-01 4.765050481257383785e-02 1.051502192114544126e-01 -6.781488817646502167e-03 1.157268594084770313e-01 -7.401689739977344862e-02 -3.121041853797792281e-02 5.713646791894924810e-03 -1.162529551325577372e-02 -1.186923280439708406e-01 -3.652249905453631984e-02 6.168122516242002112e-02 1.814871430616591536e-02 -5.671541108775578210e-02 -1.100145748950603491e-01 -2.205900051799768724e-01 -5.247840661769363757e-02 -1.088805624984209713e-01 4.118910425188117980e-02 2.161322043581515029e-02 -3.192275745176732099e-02 1.096579739084732469e-01 -3.373700555447219085e-02 -1.192522534208644291e-01 -6.378866176888900452e-02 5.701094186731250207e-02 -1.226545838388473642e-01 -4.458935951073285907e-03 -1.199371633236167856e-01 4.588330960189866692e-03 -9.893146573549227440e-02 -1.086933791753551398e-01 5.583211643498406374e-02 1.504289608942113166e-01 9.360598591271816760e-02 2.350882480792664264e-01
2.571428571428571175e+00 1.772177962399065776e-02 4.460128712173152404e-02 3.216668133340191971e-02 -1.900786712616824026e-02 -6.595175345402043421e-02 -7.378051743372650816e-03 -8.305808444835650547e-03 -4.201133397834148908e-02 -3.409820371923178058e-03 -2.949023475645648484e-02 -4.399725102995542120e-02 -3.221516714854059937e-02 8.848021077935820308e-03 -7.838858479613287911e-02 3.169185117080405151e-02 1.640659887915683901e-02 -2.034083334622775394e-02 -2.430380807352084185e-02 -1.398337658714400751e-02 -2.573718118932010954e-02 -1.041819568241003115e-02 2.303731953887937570e-02 6.706311958286514940e-02 1.325790895103567610e-02 9.585066288646015842e-02 6.474758687878229280e-02 -8.346535749389405456e-02 -2.473729730862716733e-03 1.662615624485047974e-03 2.092935946510016826e-02 -2.079936067122102258e-02 -3.746877690432208474e-02 -2.241190492589655026e-02 3.146467926980342500e-02 2.916586921263843515e-02 -2.758565443929690900e-02 -8.257052270770608160e-02 -3.988182595312211171e-02 1.556076116944140990e-03 -4.170408872981152398e-02 2.581610889851574872e-02 1.864548878219105671e-02 -5.594854353516672679e-02 4.841175347877962193e-02 -3.758370881787725243e-02 -2.126844247626921008e-02 -9.599558299351391988e-02 -1.281817372179301084e-01 6.023604517073196524e-02 -7.554698291835469648e-02 3.792186147590993067e-02 6.295033269464811454e-02 1.186949037657868411e-01 -1.494918425974605114e-01 -1.287490174689259192e-01 1.156644786419911419e-01 5.227712954793922728e-02 -4.930549924294167635e-02 -1.284806942715998046e-01 -2.116211179898924710e-02 8.532096733605359917e-02 -1.697716627470645043e-03 -5.363413344262933299e-03 4.442874305264651186e-02 -1.091681469981196084e-01 -1.657120450792625432e-01 5.222896248695436255e-02 2.145928029049467417e-02 -1.791378893203224854e-01 -1.304494900062509177e-01 -1.009879959732483956e-01 -1.751097601447265326e-02 -1.673732962323786974e-02 3.918770177211553830e-03 -2.909206762001301586e-02 -5.227594355381965513e-02 9.408859340743649935e-02 -9.933683986829185131e-02 6.745142281530384920e-02 -6.745863383564439097e-02 2.109349231260401053e-02 3.931221176962249909e-03 -3.598162180339883193e-02 9.084659340257263127e-02 -4.195897894813847666e-03 -6.406666045095381345e-02 -2.718833832561514535e-02 2.622611341913546057e-01 -3.460338196615523471e-02 -1.575831949461672099e-01 1.967348250346085681e-01 9.921472852420553171e-03 -4.280424212324878547e-02 3.033226467205339932e-03 -1.099771774548225917e-01 -1.082991627337515361e-01 -8.956043573069163988e-02 5.656680068457604210e-02 -6.719837198884442107e-03 -9.718661851943427576e-02 2.361485914836455591e-01 4.059935294268085526e-02 -5.930224855947673415e-03 5.480423431334177642e-02 -1.683603476102532581e-01 -7.398657971213570828e-02 -7.383368426315035926e-02 3.531573280520244884e-02 -2.612033513267351115e-01 -6.586456414299932983e-03 1.768569101070505134e-01 5.396331183063046363e-03 -1.624577298499822742e-01 -4.707428146453233875e-02 3.129463080343183184e-02 1.659835687334974483e-02 6.226628087143410567e-02 -9.300308252340902526e-02 1.111704662189714754e-01 1.061003357894073906e-01 -1.228354750331840835e-02 5.540069987980038996e-02 -2.305378794228214734e-02 2.635766420919430017e-02 -3.353648835502574116e-02 2.033593420098622762e-02 -4.124526339086338755e-02 2.587118258135715498e-01 -6.902669726536317385e-02 -1.183135503145062717e-01 3.534466983447426963e-02 4.314319473248960646e-02 5.181334307184126686e-02 -3.173918743380060165e-02 4.359437257584412168e-02 2.155260352156414955e-02 -1.438836679943185093e-01 3.471225307711205132e-02 -2.984663722570886357e-02 1.092527650188440391e-01 -4.298709412625735526e-02 9.693085200196550899e-02 -6.693652762867578765e-02 -1.404859586758902823e-01 -5.943607123664842312e-02 6.753420802336310147e-02 -3.601596264811134096e-02 -1.065186817912613243e-01
2.714285714285714413e+00 1.731737739813276125e-02 4.364197977903511161e-02 3.121383657386027702e-02 -1.850240209704660105e-02 -6.471550883712942626e-02 -7.673500351774777475e-03 -8.706550254651954437e-03 -4.108158026781812827e-02 -2.668945362444029475e-03 -2.881801359733355411e-02 -4.288214150007694375e-02 -2.954938278887135963e-02 8.778533731004154600e-03 -7.368491198548776655e-02 3.537371787735002493e-02 2.185193063122734328e-02 -1.610225533697547812e-02 3.135161460053370597e-02 -1.075802347271793968e-01 1.091176690103427965e-01 7.243488657913680316e-03 -8.203036266892457275e-04 6.302886812112132309e-02 4.677689603163456833e-02 -7.040201271932035321e-02 -1.100814444822637156e-01 -8.552225803506360510e-03 -2.526090858200668882e-03 -2.667226611885692693e-03 3.379689181397099122e-03 -2.573251512171910796e-02 -1.939294201320868050e-02 1.818805982989495779e-02 1.794259558895074450e-02 -4.171997271026188676e-03 1.013866455451150304e-02 5.074792151768883763e-03 -1.461035430592376276e-02 5.093075476774083094e-02 -8.747733394000649365e-02 1.014445382373423549e-01 -5.651013962227093707e-02 4.394268810371547429e-02 -2.412216986533434818e-02 5.027500398887176612e-03 -6.464430294403087154e-03 -3.637971506005234501e-03 4.345042055479707288e-02 2.755312922460865718e-02 4.531882748868654859e-02 4.361745529791416498e-02 -4.266200194465528256e-02 -3.134935679825408272e-02 3.324439077222069664e-03 -5.639995911447829614e-03 2.406029158837692111e-02 4.134457815262199826e-02 -3.434345543913891463e-02 1.266700254747762586e-02 7.019884359321416911e-02 1.622324784409934495e-01 8.604004869641612707e-02 -7.912924631504054951e-02 7.166354854472908875e-02 5.344357700745918510e-02 -1.354604257129723432e-01 1.017441358544505653e-01 1.291472705434629498e-01 3.746036231290485879e-02 2.148973921772289949e-02 2.277088365158067007e-02 -9.510305912228218805e-02 1.182595316983685169e-01 1.390260297114248866e-01 -8.457730330026110022e-02 2.355428896610636813e-01 1.195711985305867170e-01 6.889956906695070271e-02 -1.021856483446978436e-01 -5.030254861285048118e-02 -1.200549422686023569e-02 1.446398625099021840e-01 -2.401419757107668349e-02 9.766138560969134241e-02 1.290738304434654316e-01 -3.400122149319556586e-02 -2.784877326428318589e-02 -1.729529437972264494e-02 -1.607024713967070972e-01 1.313674001929590884e-01 -1.574100376808403035e-01 1.524879300410548477e-01 -2.401517724705287682e-01 -2.057635817194874983e-02 4.565087686754500107e-02 -1.772740821731660088e-01 1.616666969404400786e-02 -4.242726431588835639e-02 2.299682145099175290e-01 6.451966881958203469e-03 -8.936326915776471314e-02 -2.527328360536002655e-02 -1.315134423247576456e-01 -7.730997060726563230e-02 -1.208574201639945056e-01 -5.324265784402477247e-02 1.420671887431855240e-01 9.317047259859884134e-02 5.080179797893470683e-03 9.836697378014321036e-02 2.236307340297525106e-02 1.373832686944464337e-02 -2.451687075778137374e-03 3.344004107327528189e-04 -1.781402990851843893e-01 -1.429863214174013353e-01 1.387168330569873119e-02 1.015179468403553387e-01 4.912234647327318182e-02 1.110118935152564802e-02 5.590772063892251315e-02 6.348240283108684545e-02 -1.055856709626148415e-01 -2.914175596844756702e-02 6.003880380714458898e-02 -4.276683177413152098e-02 -6.877645381788712042e-02 -4.505699482722030219e-02 -6.934965895039799100e-02 7.402130416123431367e-02 4.685791942651552217e-02 -5.869522531423984613e-02 3.105053803736586293e-02 3.411861335181289034e-02 6.815601467114404399e-02 -4.459081728576597820e-02 -8.837060254443314389e-02 6.339490442091993971e-02 9.269658360036613087e-02 1.045204190279807044e-01 5.139718976893806884e-02 1.592097612385872940e-01 7.608044559704418841e-02 1.544693460045910571e-01 -2.094863543819445312e-02 -4.794212384090303786e-03 2.442550148050900982e-01 -5.349647235301338566e-02
2.857142857142856762e+00 1.794423273798076771e-02 4.513358779351427097e-02 3.232095677459630167e-02 -1.910143484457753685e-02 -6.654581001337617208e-02 -7.399776775008790053e-03 -8.389913317154183703e-03 -4.196817918288069799e-02 -3.734399778475322625e-03 -2.970855899838096420e-02 -4.286409811071563436e-02 -3.157615521493125493e-02 8.067568913474973402e-03 -8.203325799966701415e-02 3.211431796395528004e-02 2.080859650275517642e-02 -2.641595627251304423e-02 -9.685362466481978183e-02 7.348636111843441510e-02 -1.461724928236864118e-01 -1.129841691416223412e-02 4.716817950061325676e-02 6.483512797382212645e-02 2.376541496652960148e-02 5.721746360693313882e-02 5.560606978394735944e-02 -5.355839726427563674e-02 2.240462389309437821e-02 -2.567525367021803590e-02 2.691057474551838621e-02 -1.611030195916570915e-02 -1.400511705308269544e-02 -2.227903040256395267e-02 2.560615501701580046e-02 -1.500109012500577127e-02 -2.697757427280494599e-02 5.442957294599427148e-02 1.321179166857367610e-02 3.558572382689081243e-02 4.265623299955269981e-02 -9.542776183644803567e-02 7.729972582525140856e-03 -1.115372076668960793e-01 7.275052988763040795e-03 -1.808823325937785123e-02 -5.164599403490217899e-02 -8.484673458699482085e-02 -1.105064956105931452e-02 -4.731256439202683427e-03 1.970821770096871720e-02 1.076464589283158274e-02 7.244976846693791661e-02 1.818343180705170705e-03 -7.067239799827437774e-02 -1.804461146311354403e-01 -6.817686380460510898e-02 9.267562695611264792e-03 -3.463493949949898038e-02 -2.274551552405661425e-01 -4.595750909031615095e-02 5.048100475907291163e-02 7.387100740912476426e-02 -1.702057658616687452e-02 9.179177358540279233e-03 -9.229320939066062990e-02 2.529135358223902341e-01 6.697630207626250817e-03 -9.247137250779635664e-02 -6.056991777959457729e-02 3.028226129727044566e-02 7.910282971874403601e-02 1.677255855954752715e-03 -1.654418922995128452e-02 3.919051118243950527e-02 -2.836050659664230561e-02 1.097784991080212463e-01 5.879480969062508139e-02 -1.307029983158344288e-01 1.192993046810757532e-02 -2.889747193522549783e-03 1.182665497515372893e-01 5.708640658212612955e-03 -2.742122188804186136e-02 4.947231153080626151e-03 1.969504050862219413e-01 -5.295029633222593513e-02 -7.852361566528916204e-02 -6.226933833023943349e-02 -8.076018940526968892e-02 1.194903556379552922e-01 -8.892815845280618858e-02 1.241138494565800082e-02 -3.452145188446169993e-02 1.273855318707254602e-01 -8.971182918226185132e-02 -6.020369523532079215e-02 -1.832556701126445212e-02 1.089844617275760874e-01 -1.985823391749339320e-02 1.592429051337463652e-01 -3.708464372813390086e-02 -5.489465512806252639e-02 1.168877203536112241e-01 -1.872737490595563492e-02 1.763511972340111311e-01 -2.224444803764916156e-02 4.302770351327265402e-02 -1.296049208774129567e-02 4.217518623759621693e-02 2.523250376662287131e-01 -1.708448673572342258e-02 1.549624725334141917e-01 -2.326601869041779735e-01 -7.461047985582312803e-02 2.425795600174800518e-02 4.067029054717986175e-02 2.837051002815282191e-02 -2.836932957521314316e-02 -1.769340853594740526e-01 -1.696804035032681013e-01 1.906250344666705204e-02 3.262501752628841484e-02 1.278592436459863313e-01 7.005678752972675782e-02 -1.274971405896641041e-01 -9.976065220882754381e-02 -6.808567435204657126e-02 -6.840103012922249537e-02 -3.398524523089518218e-02 7.586896213435813385e-02 -1.341877113388386944e-01 -3.950546339899203147e-02 -5.112536668051124306e-02 -1.493249411384438008e-01 -1.415664069266581203e-04 4.469145675880917962e-02 -2.946290545134023706e-02 1.590966669907053765e-01 1.764601622712863582e-02 -1.082650684663639951e-01 -9.891290406193181672e-02 -1.518110152740895502e-01 3.401566402509222098e-03 9.242640675976897258e-02 1.709962052399961047e-02 -7.591557976205177971e-02 -1.692411670058811476e-02 -1.556715561171739814e-01
3.000000000000000000e+00 1.756994931456557635e-02 4.424907310286974038e-02 3.131190833510688609e-02 -1.856584082426788324e-02 -6.539288875040932814e-02 -7.731981380978559214e-03 -8.798410231226148903e-03 -4.088997212597193093e-02 -2.905346977567973242e-03 -2.880401753542678397e-02 -3.995704959799736139e-02 -2.782400218791457672e-02 8.334507372493095076e-03 -7.955113035322006199e-02 3.535722044120111901e-02 3.392264007159955658e-02 -2.558437075383931947e-02 -7.624172170133175497e-02 3.431556791134654505e-02 -6.475655044024493379e-02 -8.238563194782808768e-03 3.232672439890754007e-02 6.479103197463749464e-02 1.610756299398093117e-02 4.905117862538652118e-02 1.752569956284412075e-02 -4.396406323031475799e-02 1.070801159461072863e-02 -7.007363577964187754e-03 -1.594721475648499436e-03 -1.664656514473323093e-02 -1.262297537463203355e-02 -1.387233409483589093e-02 1.741886380293995035e-02 2.471852094771879310e-02 -2.013731531424237456e-02 1.824257142562870065e-03 1.654750681539131005e-02 2.936417312878452507e-02 -6.199644488168036538e-02 8.928914873248787118e-03 1.459034638638513496e-03 4.491324318720672781e-02 5.867370455933496910e-03 4.371621560919546068e-02 1.112952351641970095e-01 5.853202699950606214e-02 -3.840161531181967430e-02 1.188184971740836038e-01 -3.573451689360523237e-02 -8.457904614244379782e-02 -8.879469158125251338e-02 7.572016620609231530e-02 3.935803611328263923e-02 1.543041561680656426e-01 1.247879199373227305e-01 1.256630208291814946e-02 -4.953653865797739975e-02 1.250014020550121452e-01 1.617236926014677667e-01 -4.367173759340343964e-02 -1.355329831562671616e-01 2.692328203137475933e-03 -3.526022142709174523e-02 4.946945058337747642e-02 -6.916047186073791264e-02 -2.666480130736660278e-02 1.902541436690558529e-01 5.690861303737133198e-02 7.820644797367085066e-02 -6.383720530968303719e-02 -1.274179366791460266e-01 1.303466157970269990e-01 -1.026948595873779235e-01 -4.220649690308590080e-02 -1.096885341769272826e-01 -7.180543002203529368e-02 -4.220834262617770977e-02 -5.837639101105638467e-02 -1.436526105067017015e-02 -4.045263465915097806e-02 1.555154496445015078e-01 -8.366587728708874128e-02 -1.116649878223425867e-02 9.131102283828183841e-02 -8.236223848818829962e-02 -6.814708383967371663e-02 -3.193916568848162441e-02 8.004833761440302564e-02 4.237900048504597561e-02 3.658847848952708620e-02 -4.871902391702562229e-02 -8.537030717423788051e-02 -9.307889260163983158e-02 4.499210669437777449e-02 -1.069528568562039261e-01 -1.837491654207494829e-01 6.056488149910461971e-02 -3.559867939336257281e-02 -2.191033598042830058e-02 -4.090465905893083537e-02 -1.695320601641267244e-01 2.095553856896824330e-01 7.963351671218231453e-02 2.760207146754658537e-03 1.088150662162728766e-01 -7.014865589636655463e-02 -3.365522496163426969e-02 1.426354297878734689e-02 -6.591012461383144450e-02 1.210152857660168856e-02 7.623833292268833439e-02 -2.730512341970225965e-02 -2.964362916117148083e-01 -4.429846959038860610e-02 -1.194610674841887071e-01 -1.935928639811461405e-01 1.900197611811637599e-01 -8.806173679363452078e-02 7.286895274718088733e-02 -9.773428626018267062e-02 -1.430481049086499701e-01 1.306039748825741920e-01 -7.026538183075315032e-03 5.061605541083525478e-02 -1.667602741987323639e-02 1.155009143814034606e-01 -1.102650107459807009e-02 -1.688963723881667656e-01 3.347867026426985110e-02 -8.139821613731657718e-03 4.810627547391981007e-02 -9.224577634154189354e-02 1.416656088755167270e-02 9.753530673413084162e-02 -3.719451753183952020e-02 -9.887594959682736995e-02 -6.161844631136686318e-02 -4.829909077051507127e-02 -1.255996096437300702e-01 -1.592600015485572118e-01 -1.446914587103923788e-01 -1.129877215618849545e-01 -5.132304857344053423e-02 5.759004621484350300e-02 -3.234207741532953151e-02 4.326886813106431418e-03 -1.094487713240180765e-01
3.142857142857142794e+00 1.722659875169928190e-02 4.342872726491985025e-02 3.027119339031532699e-02 -1.799369447280628476e-02 -6.407126886812779254e-02 -7.758820337897878554e-03 -9.004220013558631927e-03 -3.923867910206422366e-02 -3.533966281695232609e-03 -2.993385693463248079e-02 -4.469794325554880127e-02 -3.267386274511420441e-02 8.751583160706259343e-03 -7.425280731822503366e-02 2.814537345409129365e-02 3.391929228358242163e-03 -1.607894241586544162e-02 2.769246839335567922e-02 -8.064971826761981044e-02 3.867628633616921469e-02 -3.469697936637425924e-03 8.467851346746976815e-03 6.137964463238190782e-02 3.986081252398139541e-02 4.779815937977601598e-03 -1.589796747887288822e-02 -6.962262712450521807e-02 -8.094962292915684147e-04 1.220107986215046916e-03 1.945136733595562856e-02 -2.957759695043897172e-02 -7.067530600836309344e-03 2.292431262902613204e-02 4.292592494765112843e-02 1.114436771589476412e-02 -6.761068676783037667e-04 1.544520980644238477e-02 -9.461129298675273469e-02 -1.412417420439917616e-02 5.423140700168589678e-02 -1.314673414195332950e-02 1.269984693597786020e-02 -1.196726072413861197e-01 -1.642787642842814116e-02 1.864444488801929312e-02 -1.265393539956143620e-01 -7.859718836779730489e-02 4.943744105984308052e-03 -2.127493230284566508e-02 1.511716849764823400e-01 1.078912355251564759e-01 -1.091029085369503958e-02 2.191555445039020805e-02 7.244222491348054072e-02 -2.801354287113642539e-05 -7.719428508291956148e-02 5.899856434367959507e-02 9.264404353841655670e-02 -1.406611914118079398e-01 8.163029748091700510e-02 -4.460385980982399350e-03 -7.921936244666585858e-02 -2.112671016653034153e-02 -1.973616716722585707e-01 -5.368549556748411500e-03 -1.029585252688091090e-01 -9.849699168665265736e-02 -1.654571017677692879e-01 5.812560132240890409e-02 -2.499784870876867529e-02 -1.909995376948268875e-01 -4.886251597110911199e-02 1.739259483945055362e-01 -2.290526665763913464e-02 -1.429283223243813794e-01 -9.063497455660197294e-03 -1.599863612575946892e-01 -3.578659182406109668e-02 -5.036388028001280263e-03 -8.770618144910849456e-02 -4.981723036096637885e-02 -5.402842783917519154e-02 1.925545253868080758e-02 6.472279468250398404e-02 -1.818754489967037424e-01 7.068016000270249677e-02 -2.352347790498719726e-02 -1.042559927333003567e-01 -3.033511875866341800e-02 -2.024779361145867540e-01 7.449297206157448614e-02 -8.280579757818169739e-02 1.930285649565287032e-01 1.297229323707625448e-01 -1.147157770115477676e-01 -1.392815989799409127e-02 2.181675741520938405e-01 2.145028942590230039e-02 3.301973346793257019e-02 5.978046071716440826e-03 -8.594396995635382452e-02 -1.836063152296016077e-01 -5.699371033493232097e-02 -4.000398063482425715e-02 -1.068048351725814221e-01 5.795139127528553535e-02 1.161625805633052615e-02 -1.074758588003086462e-01 -1.722175045446226738e-02 1.386582443132351461e-01 -8.418014131243602149e-02 2.658161877546490887e-02 -1.051149327889660534e-01 2.818826035531505486e-02 -1.055162318286673173e-01 -8.195093419543021673e-02 -1.314866354870693754e-01 6.037192920623203618e-02 2.097492729882899087e-01 1.536334999617047607e-02 -1.872280740374289779e-02 -1.228474625713581458e-01 1.262849485390668824e-01 1.046138410930734855e-02 4.007907695309045198e-02 3.288250003106511082e-03 -4.926321877040441138e-02 -5.193869663601689141e-02 -8.005589827116610033e-03 1.368203758249913332e-02 -2.204329589969758751e-01 -4.353341177926986494e-02 -7.727035086890936266e-02 1.964667398199094750e-01 5.451295307155721442e-02 2.923822424115430849e-02 -4.813631801773770452e-02 -3.284537509282865059e-02 -5.753886389162420761e-02 8.685626445995239808e-02 5.156243345427336672e-02 -4.895033271942106877e-03 5.421316227188616860e-02 4.657048710849644862e-02 -1.087927330765983691e-02 -1.266976307716527195e-01 2.684388378210127157e-02 2.711256455775012258e-02
3.285714285714285587e+00 1.790853298218338455e-02 4.505877078744444098e-02 3.120496840553783902e-02 -1.852193804704141064e-02 -6.608853329889455286e-02 -7.676631875106677827e-03 -8.964455118064047767e-03 -3.986624244562480407e-02 -4.366245146498159459e-03 -3.078385865630754378e-02 -4.424648722741057749e-02 -3.277997013863218762e-02 7.423492927780775234e-03 -8.044513698528446555e-02 2.793862767036163486e-02 7.217504137769586124e-03 -2.457899866312827225e-02 -7.783435935689907159e-02 4.801323954763037083e-02 -1.461919815103547848e-01 -6.909470898759094079e-03 4.121226415580164087e-02 6.170180942708995003e-02 5.656709630490364821e-02 -3.614696148761206013e-02 -1.507338716885169017e-02 -3.537445676612489126e-02 2.793676539102898579e-02 -1.351845192134766734e-02 2.888878293183455570e-02 -3.096212033714714970e-02 2.151901057735662072e-03 -6.795570281844443743e-04 7.145748415545303406e-03 1.989800980983434664e-02 9.538971451561369932e-04 3.470647117768008161e-02 1.638628668229188262e-02 4.531521667377778201e-02 7.813445376172838130e-02 -3.415186379960784974e-02 -1.557182501702742208e-02 -5.026762902871460825e-02 -4.205585737851409711e-02 -7.184081024729051246e-02 -6.856812895617241284e-03 -6.336630028286967253e-02 -6.768539864316859556e-02 -8.900120080257668820e-02 5.533096401464224212e-02 4.708578108707226623e-02 -5.968065332903067788e-02 5.580280291795732678e-02 -3.233499291088788585e-02 -1.581880763727414596e-01 -8.628881625640207054e-02 5.443074653657843653e-02 7.226135628585543536e-02 3.255817264789456246e-03 -8.926261136385363337e-02 1.932658456719655027e-01 5.408104326238426240e-02 -2.200881423084447355e-02 1.007750297294985747e-01 9.139165637600202979e-03 1.217734041308316528e-01 -1.278849287260926948e-01 -1.458750219740513089e-02 2.051881285216656040e-02 -1.340852437261919605e-01 -9.692052031101704157e-02 -9.967374031696814296e-02 4.738958077273858899e-02 -9.072948824037951887e-02 7.900181055518079587e-02 -1.272604805662676530e-01 -1.503665518169268189e-01 4.217886175229215717e-02 1.216514956278824666e-01 1.261718519877421396e-01 1.863853001528637254e-01 4.415580735610169505e-02 1.008244102016725846e-01 2.210934589803512373e-01 2.399101766346102282e-01 -2.016334355607588003e-01 9.639237204616571408e-02 -1.199737752073577746e-02 -1.115862798015359106e-02 4.212049544335658841e-02 -6.994417141860136654e-03 1.081996062983912876e-02 5.389952719683337862e-02 -1.177053465707399577e-01 -3.428951543312554889e-02 -3.514225520710669015e-02 7.384053234633533580e-02 6.654582964691155289e-02 5.608807797461458355e-02 -9.389479509062582940e-02 -3.730016021150704686e-02 6.408099517287514646e-02 1.525909794175892009e-01 2.028682276125060371e-02 -4.675261837960223432e-02 -8.956055133313997607e-02 9.401062073612585779e-02 1.286939261909994525e-01 2.014357918746320364e-01 -1.258766373054930054e-01 -2.032810034714621072e-01 3.096673503212682768e-02 1.798938618117264521e-01 -7.936585637539515792e-02 8.178639237113460728e-04 2.162435484469211328e-02 -1.192182396062952537e-01 8.620350952747438122e-02 8.924069393805325601e-02 1.344913528171421714e-02 -1.529813090793772333e-02 2.549208819903659232e-02 2.460211894176293074e-02 4.381133334314488842e-02 -7.668378874204633705e-05 9.369222398197121771e-02 3.221953854010278784e-02 3.728614700371188362e-02 6.612230370584822048e-02 4.464466731821759016e-02 6.555714759880866549e-02 1.569330866057880303e-02 3.722460186591262932e-02 -3.897582016282806830e-03 -5.197725204609716584e-03 8.377359137269851930e-02 1.209252919496681990e-03 -1.350174328393945744e-01 -5.775188402551995753e-02 1.569568014376655218e-01 1.186303720080386231e-01 1.270570982755047651e-01 5.466393648845196962e-02 -2.450271867779503510e-02 2.370930926468209354e-02 1.122129226374798533e-01 -6.962278160045769215e-02 6.413977208040748390e-02
3.428571428571428381e+00 1.761816942374705430e-02 4.437818893900673939e-02 2.996871606299321422e-02 -1.788382383935184505e-02 -6.510961057100499161e-02 -8.105116384137621768e-03 -9.552490329692018764e-03 -3.812941991155276156e-02 -3.878669819149745384e-03 -3.014618449728155916e-02 -4.223506669933801277e-02 -2.972602395668935693e-02 7.640912722799216017e-03 -7.643500558235370723e-02 3.010288875546181936e-02 1.483269858820019174e-02 -2.133218547910327098e-02 -2.200113006285994710e-02 -2.899700802501413086e-02 -1.881487930754393786e-02 -3.984925032396190170e-03 2.158458337955884709e-02 6.162916215712027634e-02 4.133169495313376851e-02 -5.218094675944840409e-03 -2.069491266204826971e-02 -5.159818945494952513e-02 1.033042066827703082e-02 2.694005843233736926e-04 1.075248123163409855e-02 -3.043232909620646742e-02 3.918392957595932813e-03 -2.063316306497908151e-03 2.108297358210978190e-02 1.391282593718711803e-02 2.217102909450599860e-02 -7.618741206797080383e-04 1.480525604307048569e-02 -1.882960790681968016e-04 6.875737826350286630e-03 8.107729595478260776e-02 2.221969550105090674e-02 7.287466913190333850e-02 2.846226295898980629e-02 2.873491166063768185e-02 3.790217974394601008e-02 -5.147808064487349039e-02 4.638537141755107868e-02 -7.319019773607253476e-02 -6.229831538830050974e-02 1.980365268440269569e-02 -1.130244568938857247e-01 -3.578521609948340926e-02 1.870046969829750882e-01 -4.636908180956459541e-02 1.200116937273820045e-02 3.782096632479726300e-02 4.616754546343232457e-02 1.402017686789694684e-01 1.498243600155347265e-02 -4.694198209454716192e-02 1.216008825796995908e-02 7.155466928831715834e-04 -1.342675533715864504e-02 6.831874500686782592e-02 5.131162291634853295e-02 -8.238294823910737030e-02 7.786814827634332137e-02 8.921821338203994589e-02 2.901034102052683639e-01 -2.077602430157564350e-02 -6.806197826827192765e-02 -4.906368551005026862e-02 1.681360392389990022e-01 6.235733792946029919e-02 -8.108336063935048244e-02 -1.477016135779063988e-01 -1.010772828437710574e-01 -6.112339207102031324e-02 2.862528887233279917e-01 -5.351048186270178364e-02 -9.975936365613721768e-02 -1.027796253681745320e-01 -7.148724103045545064e-02 -4.282396980771865230e-02 -8.530007919627149993e-02 8.565431760058962729e-02 6.241526674025357768e-02 -1.683434138484355969e-01 -8.257086148983285197e-04 6.099845101958004806e-02 3.790984957394149917e-03 1.978430123274121377e-01 -2.582278879192305421e-02 -2.360533806710535809e-01 -6.533902043603902893e-03 4.618520709006539854e-02 1.716915328293489723e-02 5.463979886628488047e-02 1.395464240521948618e-01 2.192282300347169199e-01 -1.840945954728312114e-02 8.485768101979983269e-02 -1.262743857573890849e-01 -1.620483841799483515e-01 1.616026555204610471e-01 -1.668973755458965091e-01 1.444995603441960319e-01 -6.222403290117069219e-02 -4.719569069772121847e-04 -4.692622928757717027e-03 -7.544212500514646882e-03 -5.019052063290006804e-02 1.595364192114825108e-01 -2.574810503065159961e-02 -5.960780937361941263e-03 8.963402414872975732e-02 8.202224183377614455e-03 -5.189031836048568769e-02 -1.355320898264013307e-01 -5.401248260756861402e-02 -8.601491037911912496e-03 -3.892931088799984896e-02 3.766367800421577261e-02 4.472884765554915876e-02 4.748864126021402898e-02 2.621765149620598062e-02 6.246337089360468921e-03 1.127162571592758289e-01 1.135022783981738809e-01 6.110708819021929555e-03 -1.389931625137542058e-02 7.369134375989562502e-02 -9.644795725425840682e-02 -2.669040786577163080e-02 -1.435535443055563076e-01 -7.496360699553529516e-02 4.474804273111761266e-02 8.116698619866567765e-02 -5.702338186571877243e-02 -4.367459977747302491e-02 6.739808869260566215e-02 4.541859098488376656e-02 2.582317956945999124e-02 3.291290586315081396e-02 1.544053427327766181e-01 6.658666550053668476e-02 -1.230236454201050905e-01
3.571428571428571175e+00 1.838059495357448336e-02 4.620428750837051596e-02 3.065417337875639414e-02 -1.830879083264757776e-02 -6.748251434397931070e-02 -8.307101105953468984e-03 -9.790074212810029319e-03 -3.824836713694212270e-02 -4.222142071981874363e-03 -3.030181214576807211e-02 -4.169021641647400328e-02 -2.715306191107857287e-02 7.257225253158776021e-03 -7.606278083316818373e-02 3.435734685270102479e-02 2.631858061934801846e-02 -1.969135948372794515e-02 1.345655967689242047e-02 -8.674250152918344670e-02 8.046214326697839758e-02 2.180702809839326749e-03 7.144844571013026814e-03 6.308160656710726233e-02 3.799510336451250581e-02 -5.327063773376978714e-03 -5.973688104885314931e-02 -4.540590445808403292e-02 -2.064237382105715954e-04 -5.639146243936492796e-03 1.137066975577464461e-03 -1.851039680898750039e-02 -1.558267218492266973e-02 1.887215425264333890e-02 2.059741746807414522e-02 1.057481114089619395e-02 4.190948881671958254e-02 -7.701279577112832460e-03 -2.370282162875566798e-02 1.658352344169303216e-02 -2.012006327687878432e-02 4.442319950411442731e-02 4.346851816890636572e-02 -1.514878611160205835e-02 2.327099425553363563e-02 7.881378208574268615e-03 1.702595729316913609e-02 -8.475702786581011672e-02 2.701521964602656214e-02 3.402788586086071682e-02 -8.973196439413581860e-02 1.050719598967509751e-02 5.277505376343399890e-02 -1.250411373843196006e-01 4.694864116667200188e-02 -1.455996785007311611e-01 4.173660874014890193e-02 7.872990205062659411e-03 3.379137057959640672e-02 -7.970412347691473165e-02 -5.357676764315268819e-02 9.501633851652535601e-02 1.215043836293252105e-01 6.704471221885588417e-02 6.803123423309530293e-02 6.654824815145565786e-02 -3.243003099504460085e-02 7.450901801656303891e-02 3.845907815769074312e-02 9.587825476368617983e-02 -1.117535112313223535e-02 3.284372267458879335e-02 -2.646243111018670158e-02 4.737891926090850858e-02 8.806260080017341840e-02 -3.597823977025743636e-02 9.996352422869227497e-03 2.293004669896309480e-02 6.447007203511094520e-02 -2.121436170097973639e-01 8.682403846181270535e-02 -5.230305004010821213e-02 3.055865372297045246e-01 1.431164203861728657e-01 4.816108452334420288e-03 -1.886475157202805730e-01 -6.359506673610621722e-04 -7.308000475371741189e-02 -6.893108992742287555e-02 4.421512238402618145e-02 4.161402091522715431e-03 1.633333614877071904e-01 -1.692194713100137748e-01 4.392462113159881221e-02 2.686520890776867773e-02 2.156705428215227593e-01 -7.617453574603058608e-02 9.352634557807984472e-02 6.876609075152602391e-02 -2.231719631345905341e-01 -9.348309776914484615e-02 8.815297397265117740e-02 -1.538737159401266930e-01 2.210405024508333705e-01 -2.134877674751234633e-01 1.104347429432456368e-01 -1.097261694593901493e-01 -1.973815452284464946e-03 -1.376762532781009019e-01 7.072800596795696115e-02 -1.009757268472347494e-02 9.385366476056995755e-02 -1.156867272093819871e-01 6.361332257765752243e-03 -5.101337809498704412e-02 3.405526624046512768e-02 5.328538551988640237e-02 1.482488278928774106e-01 -1.264414120153539538e-02 -8.852449790048495804e-02 -7.195780504025582613e-02 7.130262927572399156e-02 -5.241671698002788038e-02 -7.004792651676897131e-02 2.169882390523921248e-02 1.307685847197184378e-02 -6.209145966242467923e-02 2.866236428087440280e-02 6.520865028559237261e-03 1.504147433725709915e-01 4.577582821483650033e-02 5.022458951669431237e-02 -2.235136192575809533e-02 1.583797762806572751e-02 5.600465918456656866e-02 -4.605636275630706211e-02 1.110152311026433442e-01 4.902881733709081591e-02 2.331553838327352079e-02 -1.765796779033849129e-01 -3.699407936793032425e-02 -7.202582852624293819e-02 1.534894618375943487e-01 -9.113086646413999514e-02 5.282493746322592526e-02 -5.846982927590669427e-02 5.039930148839166096e-02 -8.904145737134112892e-02 6.888911370556013991e-02
3.714285714285713969e+00 1.818274714637606662e-02 4.574716799483249940e-02 2.901361296821569277e-02 -1.749738973857935947e-02 -6.653357508427865108e-02 -8.668780864008076084e-03 -1.050823041118371069e-02 -3.547564371833893115e-02 -4.733758775007715358e-03 -3.071190619727111326e-02 -3.969126080217991182e-02 -2.593936526187423999e-02 6.105614187333193756e-03 -7.762987578430582958e-02 3.167298365390651405e-02 2.638766425494484813e-02 -2.709966124334766899e-02 -6.680335159055396377e-02 1.213672921372662382e-02 -6.337267777604620178e-02 5.169787970920085773e-04 3.120824640754346277e-02 6.227021404127886656e-02 4.889511469283771422e-02 -5.121202671726264588e-02 -6.980191039604842496e-02 -1.643369812618685963e-02 3.393819082917497176e-02 -2.173044171439184741e-02 4.251792916700155786e-03 -3.217461717041759928e-02 -5.352002483996702760e-03 1.709075066736687881e-02 1.878385678966125114e-02 3.031063524026610112e-02 -2.519852784045223393e-02 -3.955654909038806150e-02 1.534405274767391275e-02 -4.356372027166533628e-02 1.371107734820396599e-02 7.706535822308450967e-02 3.915041147568800589e-02 7.072018639144569963e-02 -1.206568231689210402e-02 -9.184817269406758689e-03 2.951022389997434714e-02 -6.414024366994418302e-02 6.582565188115388488e-02 -7.777571491923233882e-02 -9.262540135039123643e-03 5.206487351602889085e-02 -1.080922074096030278e-01 1.457598474258386956e-01 8.789753528432800445e-02 1.676433998100295697e-01 6.033256866562433651e-02 -6.952192875596155397e-02 1.816124350572449475e-01 1.242138167552994527e-01 1.067213209223746573e-01 8.088256428664386544e-02 5.715871633946150582e-02 -3.183232322287505439e-02 -1.169476004922813811e-01 4.199899387335779763e-03 8.873370326882615289e-02 -1.287838153592018309e-01 -1.802981000949893942e-01 -2.331324822949369102e-01 -7.282103466687100957e-02 7.088317464561527496e-03 1.568838565172309685e-01 8.131455023355102507e-02 -1.684226853969691406e-01 1.979751794184487698e-02 -7.437411430454830830e-02 3.100712368926755724e-02 -4.035598857059436578e-02 -1.594658492214724443e-01 -5.892809528995717611e-02 -2.942249804182769587e-02 5.183947065236554214e-02 1.518294820249174726e-01 9.130195641871730050e-02 -1.482940232102869793e-01 9.017421087438827476e-02 -4.407134269018968958e-02 -3.515620271248003775e-02 -2.883337617124466790e-01 -2.480530904866729697e-02 -2.158023830638180762e-01 5.988717030208543651e-02 -1.000790487408241836e-01 -1.062726194358325216e-01 1.645229587434648630e-02 -9.600629969429768512e-03 6.614442350456570252e-02 -1.683514694770075482e-01 -1.651719957673940808e-01 4.593805194207339210e-02 5.464011960564982284e-02 1.977083411997272722e-02 7.582907495231228263e-03 1.413268832306832125e-02 3.429500396974319298e-02 6.459108921682249482e-02 -1.290109468791814096e-01 -5.708940831203940941e-02 1.617954387508902525e-01 1.652303970109167061e-02 3.968519634779612421e-02 1.063823200267379442e-02 1.613046415696888641e-02 -4.179574930592699217e-02 7.062551421522328399e-02 4.153233161772905413e-02 6.625301055433581443e-02 3.387602641749522941e-02 -5.242225698500711101e-02 2.541874126404532891e-02 5.363317890113266512e-02 5.639714594417424842e-02 -8.651918465749502962e-02 -9.493188990313347619e-02 -4.212516162128516345e-02 -5.916970136691883375e-02 -2.356434183819044459e-01 1.417995422185642507e-01 -7.320185124336557603e-02 -4.733508275170794991e-03 8.689031287191965880e-02 4.992946294299405868e-03 6.174449846571948564e-02 -7.170568638439886455e-03 -6.633910944323188896e-02 -1.339353715911293687e-02 -6.388183149365748992e-02 7.344346079793716286e-02 5.860916810989606068e-02 1.011683351387026725e-01 -5.943356993314577452e-02 -1.438506026425157291e-01 1.073296315553188066e-02 -4.832207502123094661e-02 4.911427277043776268e-02 4.473187743324402027e-02 -6.530512573159626133e-02 -2.430376997628940980e-02
3.857142857142856762e+00 1.806529798903563910e-02 4.548654557994540049e-02 2.705931157610740739e-02 -1.658509410001969900e-02 -6.598993742426138842e-02 -9.369384999705066691e-03 -1.150389598895017532e-02 -3.240323730640862904e-02 -4.274090661789769173e-03 -2.986276507569924493e-02 -3.433351753012386931e-02 -1.931445910148505904e-02 5.444689318206739556e-03 -7.619503061863809601e-02 3.747153081871754804e-02 4.753044473375971080e-02 -2.602278027983684350e-02 -5.406513773323707445e-02 -2.305278343582645509e-02 3.275893947535118977e-02 4.896942136883754813e-03 2.394938384051017999e-02 6.064267767234973738e-02 2.750545234025605912e-02 -1.846751414361759436e-02 -9.873737606586371895e-02 1.674757112852673022e-02 6.851321183973527011e-03 -2.350916833993133698e-02 -1.394964989668815575e-02 -3.490036644560740031e-02 -2.257484851422722830e-02 3.755011802447893315e-02 2.445399733972707795e-02 1.794120912674536036e-02 -3.439796652793997156e-02 1.278684599501831928e-02 -3.234642378139308133e-02 1.175477265450671285e-02 -1.330373524968960636e-02 -6.744486038884504875e-02 -3.868553008795042741e-02 -1.229450689547532533e-01 -2.766526373590673729e-02 -3.918818249297093687e-02 9.618649872795124317e-03 -4.815823965909532545e-02 -1.087798107479108350e-01 9.494392461014204698e-02 -3.402227992396819611e-02 2.805916452529158989e-03 5.776357453743534431e-02 1.186977066743261089e-02 -1.110642139843508597e-01 -3.820119921472673458e-02 -8.451045193130216071e-02 -1.957406624979745602e-01 6.659710301203358371e-03 -8.576211979691215903e-02 -1.868687810934799298e-01 1.714864744890534365e-01 -2.165031882278742326e-02 7.779204615482351870e-02 1.105966285076019628e-01 -8.503801068837238408e-02 7.788650731439579478e-02 9.245633089244167935e-02 1.668965792108386970e-01 -8.951215198020237573e-02 3.052209670870220312e-02 -1.690814702871199227e-01 -1.146476470257454111e-01 -3.850832640939268192e-02 7.765745737762860812e-02 -4.509680040933476686e-02 1.396907079702070231e-01 1.460496090088115317e-01 1.790081108061250884e-02 1.445284050220711769e-01 2.616565731250264717e-02 -9.010771838540704293e-02 -1.451219278527365042e-01 9.510611084688967709e-02 -1.975917628549814509e-01 -2.128408349666290889e-01 6.513015565900408255e-02 -3.826756937599214148e-02 -2.365876443936150986e-01 4.858596388846552622e-02 -1.478839099002872436e-04 1.975315769173014921e-02 -6.477302154507210731e-03 2.384539273048547504e-03 -3.300288754957649093e-03 2.398786399878198670e-03 2.164458674019038575e-01 9.399450922007919484e-02 -3.518459505216500749e-02 3.745275407310368065e-02 1.145919206180646549e-01 1.931533377223307096e-03 -1.202133636636370378e-01 -4.938649142618684040e-02 9.828699246640620890e-02 -7.726832497806555844e-02 1.506045427029323869e-01 -1.665619235946054766e-01 4.288624563275922341e-02 2.801817287731795530e-02 -1.090388300533478155e-01 -1.431522013915310920e-01 9.995797754940946578e-02 1.906883132009177251e-01 -8.063258858404601104e-02 3.651547345704916903e-02 -6.021725843938272038e-02 -6.278535425792168556e-02 7.027258699039581891e-02 1.061591671020770296e-02 6.002533367650350615e-02 1.243654410666127502e-01 -5.665467424872488306e-03 -1.094191981282474496e-01 -2.933168466611560388e-02 -9.574334465312949946e-03 2.244259130055623053e-02 -2.725105988394362772e-02 7.380343140963023518e-02 -7.036804517071557075e-02 9.644803375459717887e-02 1.539469221801051946e-01 1.292902519329356958e-01 -3.499239495300628978e-03 -5.602311288465214832e-03 3.914145996228505370e-02 -8.261200490003527130e-02 -8.512167279329860628e-03 1.022211666971370309e-01 3.100825516084673716e-02 -7.391155147656376656e-02 -6.111586323956712252e-02 2.245412275490739004e-02 -7.803405224183958093e-03 -2.550756806203332075e-02 -3.295497567133292421e-02 -3.285668690838904754e-02 -4.475183393185838687e-02 -7.919868614535299778e-02
4.000000000000000000e+00 1.903363299834787484e-02 4.779116217259257726e-02 2.670404949462299241e-02 -1.657688132799282552e-02 -6.864584584499776321e-02 -9.506931927428191251e-03 -1.199925205515569963e-02 -2.990823765238871668e-02 -6.349881093142445074e-03 -3.187692901274202795e-02 -3.632463799889167066e-02 -2.029532711890200472e-02 2.845370614965136383e-03 -7.553553192992146226e-02 3.361553752094551678e-02 3.591916369157505812e-02 -2.487919983689723669e-02 -2.195942292975601451e-02 -5.321208564130609081e-02 5.858821726271729036e-02 -1.017116086160445732e-03 2.202047441769510588e-02 6.739241333087338248e-02 1.115274152626072671e-02 7.436306145217415342e-02 -2.794954700314210283e-02 -3.371575935294348486e-02 -2.514211475722783352e-04 1.025166040665113215e-02 -5.910512545144624465e-03 -5.767395508548282118e-02 -5.260232533661486631e-02 3.326981347225452246e-02 3.381575226958707936e-02 5.733770769214476676e-02 -1.610749042492397049e-03 -3.280498973638690946e-02 2.223884477170726126e-02 -2.243394827591635096e-03 9.948077637154424321e-03 1.810138027121891910e-02 5.372154188833552779e-02 1.682305182192301782e-02 1.778837855313536095e-02 6.639276615054748309e-02 9.373426430785800068e-02 -1.204096682642306210e-01 -1.560020995837969049e-01 7.485947349711624677e-02 3.753575465575356707e-02 -4.829237179144390407e-02 1.397347000887885077e-02 5.867274316144657081e-02 -3.338457691514371689e-02 1.534938858340507972e-01 5.662298766052889509e-02 7.520852046507464639e-02 5.366527055371664301e-02 -1.270677917571983451e-01 1.217149087348943087e-01 5.730856777971845423e-02 6.390877385440367486e-02 -2.390879994129820052e-02 8.683462475948960230e-03 7.836852310724895521e-02 -3.412168833909918694e-03 5.684122209963685807e-02 -2.175049362588199128e-02 -1.586771108607080427e-01 9.171440301294590813e-02 1.258507701691125857e-01 7.344616519950400435e-02 -3.043764208328516782e-02 -3.563169997202004363e-02 -3.731314524343357086e-02 -1.835239595243244939e-02 -1.382634565961147477e-01 4.728919622243275139e-02 1.247702905299842430e-01 1.398083520416327219e-01 -2.550054558133537166e-02 -1.877984509073720165e-01 -6.984285293446635713e-03 -1.833266813607589973e-01 -1.100590205005177596e-01 -3.973052339583715842e-02 8.469750247701474111e-02 1.689907878860441928e-02 6.333198671819649517e-02 6.871868239074570284e-02 -9.152171919482988971e-02 1.317832020484763500e-01 7.401618072306341556e-02 -5.706120726027266374e-03 -1.644417063253574562e-01 -2.204151259473085822e-01 -3.741111725927786374e-02 2.680954889780753914e-02 -2.169143453531343912e-01 -2.602920466437200764e-01 -2.618760102382454713e-01 6.150000332204650505e-02 -1.405209794049087635e-01 -1.067162114098675618e-02 1.262980206773177683e-01 -4.181296284871824365e-02 1.457764057477313191e-01 -1.703897108471867927e-01 -7.111556627683111864e-02 -1.107746410620140676e-01 -2.235173482312753090e-01 -2.322628700221889692e-02 -7.413317404653891989e-03 -2.667609081470928220e-02 -4.202084482377790170e-02 5.507636806544570496e-03 1.394380946254421549e-01 -9.774408992972953916e-03 -4.677763623473321641e-02 3.719240412375787036e-02 -4.276978090913224201e-02 1.007542994897561300e-01 -8.291703537974524918e-02 -5.628836751478846941e-03 -6.878470844867760892e-02 2.765923940495480099e-03 1.206521084704195307e-01 -8.330742111985062204e-02 7.905704283115645714e-02 1.764570821606488166e-03 -3.164731265041526020e-02 7.348398023652837063e-02 5.339228115029129307e-02 -1.969879511812182814e-03 6.492722906528912430e-02 -5.695365843153388924e-02 -6.324788169549831751e-02 8.128357036577976702e-02 -8.338551652571611628e-02 -9.986175142930498946e-03 8.194981700723453708e-03 9.534832379197735741e-02 -7.004695630047635957e-02 1.527702761225057737e-03 4.179915042988447543e-02 1.617896105884131241e-02 6.582873698801139373e-02 -6.947978506085340789e-02
4.142857142857142350e+00 1.910270656428694411e-02 4.796100788565144796e-02 2.358164421728160473e-02 -1.518358916701636335e-02 -6.818175659597178195e-02 -1.004043540088320717e-02 -1.343371676720890757e-02 -2.376085132861295579e-02 -8.761610487588744958e-03 -3.476116835417025069e-02 -3.927375378837155706e-02 -2.395942922742949968e-02 5.793769958364318072e-04 -7.144368714813105481e-02 2.388114866291097052e-02 3.417020385493164947e-03 -2.031070583527653725e-02 2.601586748486576020e-02 -9.330268589687408520e-02 6.365493362734640781e-02 1.660796329551203357e-03 2.051174989695414910e-02 7.345573035116900740e-02 8.526593577988446013e-03 7.732512290912989250e-02 -2.794923498217402949e-02 -4.004794788340117206e-02 -1.004538911100849759e-02 4.950092099495866788e-02 -5.258297039845246344e-03 -8.230408450268807130e-02 -1.888753245337158534e-02 3.867169921339839306e-02 2.346418372946379102e-02 2.075992664159658288e-02 5.455731697524698887e-02 -2.687647585061459302e-02 4.298322528033693413e-03 -2.435935179315503255e-02 2.941916376844039283e-02 -3.454360559618348953e-02 -1.727183331040549677e-02 6.921553236322395240e-03 4.194672941737515037e-02 2.530709630126291854e-02 9.763944312138030102e-02 -7.723677448476762297e-02 3.195925098082879126e-03 -8.102991046204932601e-02 -1.102184200696318256e-01 -2.423224628008238332e-02 8.139854838226548428e-02 7.831220845392837526e-02 4.027365500419340799e-02 -3.840359354321568053e-02 9.311259129096619014e-02 1.256342746910087682e-01 4.490546375720335694e-03 7.628629223961340411e-03 4.033838685342603508e-02 -2.773555812810551968e-01 1.042444252736286908e-01 -2.402404762074232883e-02 6.000776761622249322e-02 2.333771097616543430e-02 5.337916801604353917e-02 1.499510616933040497e-01 -7.614249694877793517e-02 1.806792705542057398e-01 4.046049985066017124e-02 -5.389258210771173674e-02 9.779259059919909181e-02 1.155038077860384982e-01 -2.637901750497202991e-01 -1.523957926413818838e-02 8.362506520960119594e-02 -1.091320886455762473e-01 -1.965819743472111414e-01 2.885887285495858379e-02 -1.805000019689776553e-02 -7.513735215837250535e-03 -5.896653784043830865e-02 4.751889962461322559e-02 7.612416695205301287e-02 1.647998327973009824e-01 -1.776044159031492028e-02 -5.706389220971784868e-05 -2.530403042237336364e-02 5.312345288556714201e-02 4.211339679840630373e-02 1.431693842890161550e-01 1.209097578638826387e-01 -3.772935903785534784e-02 4.968642473076040345e-02 1.639984489063276707e-01 2.192284405673393666e-01 9.874701584938355703e-02 -5.604697846504542308e-02 -6.341112194543097047e-02 -7.110713967288838366e-02 -1.212762831571679266e-02 2.255309744325425525e-01 -2.509252452084314786e-02 5.623168650467753188e-02 4.761636693595523717e-02 -1.845419447495667484e-02 -2.207220638514741651e-01 4.316538794082353664e-02 -2.379031353882489139e-02 5.393363026908550885e-03 -7.710735923605623217e-03 -2.164488760395217454e-02 5.948015711859443166e-02 3.044692878329356700e-02 2.637250863550429439e-02 -5.822638916732345710e-02 -3.023718410438529930e-02 8.691649610102940293e-02 -3.267317355179859273e-02 7.037086085884368403e-02 3.672567766780020920e-02 6.141455308728092921e-02 4.551700521985176801e-02 1.868068758664432130e-02 4.907713977680546943e-03 8.860087190728228868e-02 -2.775440307105984591e-02 1.149784697765234703e-01 -5.326939541627121605e-02 7.021106202063770452e-02 -2.406236220677503493e-02 5.904855510045878969e-02 4.934161887314578859e-02 8.365371656286534063e-02 -5.613840111695411750e-02 5.510092436625833173e-02 -4.386751237911602763e-02 1.311244835113906659e-01 7.787489043714296288e-02 -1.547521650327500498e-01 8.156529602641611476e-02 1.289370257540230491e-01 -6.306854982535534115e-02 2.627858556768852827e-01 -1.247901652706048803e-01 -1.140922547561133565e-01 7.992336215936017563e-02 1.663046719690252154e-02
4.285714285714285587e+00 2.030135579823361472e-02 5.077144787812493815e-02 2.168338201776505436e-02 -1.448455432218651202e-02 -7.113069875645468276e-02 -1.045086000738724638e-02 -1.505893331544902979e-02 -1.824044086176291810e-02 -1.281347951218931268e-02 -3.842039028710748233e-02 -3.854233102651743320e-02 -2.318657076472131068e-02 -4.220007988107000313e-03 -7.343008733201997207e-02 1.923870620626343120e-02 5.796548469730410493e-04 -3.181830440971206847e-02 -8.379520715666309572e-02 4.525753025595186801e-02 -1.383151398924395703e-01 3.783739844213093468e-03 5.807041319316647021e-02 8.306954920007664223e-02 2.906681526379725766e-04 3.854662908081592232e-02 -5.843187720148286524e-02 3.536537409873923704e-02 3.271716618815568439e-02 3.873585612685987584e-02 -2.192690154612313841e-02 -9.989650555392989850e-02 -9.948936481689058670e-03 2.453789904188416124e-02 -1.250817619353272042e-02 2.556657000203761861e-03 8.808889681541036409e-02 -7.784557303295130438e-03 2.923807299065792759e-02 7.448227666347120033e-04 5.331523925754583226e-02 -2.127752018927734842e-02 6.840105950684967351e-02 1.503144110407999001e-01 -1.697020590034734738e-02 -1.423467595629742191e-02 1.435156040760253958e-02 -1.501146440563612926e-02 9.695416876816556617e-02 -1.189410185558085337e-01 -7.641954571206992231e-02 -8.899883341469369546e-02 -5.980347576305022894e-02 2.455636618760504916e-02 -8.253046750482249255e-03 2.028981420220105636e-01 2.303496100117471696e-04 2.667463621741847368e-02 1.513540455185148625e-02 -2.175871324031137255e-01 7.717066416392377726e-02 4.925953031264378168e-02 1.332086117763590649e-01 1.000787632378645348e-01 -6.551066462948545999e-02 1.287876854167575164e-02 -1.292357087523880455e-01 -1.877695448842240863e-02 -7.970202053386442331e-02 8.790401384953343278e-02 -5.657207966958584938e-02 2.977500631350704086e-01 -2.446009323798934570e-02 1.516470515808704400e-01 1.823531024710206006e-01 -1.131815439502403126e-02 1.795285393015828568e-01 -1.865873385498746928e-01 1.553915328844098775e-01 1.818397568542505505e-01 -8.275314651696415169e-02 2.397919871832129290e-01 8.388671365795880019e-02 1.293345040727031381e-01 -1.734078902454108673e-01 -1.192808303277075183e-01 1.000304782498599165e-01 -1.891056214708111867e-04 6.380874473651951262e-02 6.118730344714103792e-02 8.288050393077141254e-02 1.421593005384676478e-01 -5.901422229978673176e-03 -4.294064946151093798e-02 -5.240964052007605900e-02 4.241875384581724612e-02 9.368982751758322958e-02 -6.094594535823479736e-02 1.349399472758342211e-01 6.259183390015569948e-02 9.608269100808246310e-02 3.091712440073834597e-02 1.486649062893043438e-01 -3.026022948949474295e-02 2.151028443461494230e-02 -1.713795633432890486e-01 1.176439611012086439e-01 -1.853366841396060158e-02 1.014624232691972300e-01 2.334764292123034726e-02 4.826768790918604252e-02 1.393790962397312670e-04 -7.931621873022338259e-03 1.317118690109090468e-03 7.971729976567380749e-02 -1.051409628016299232e-02 -3.679052643797551397e-02 -5.846328574761246871e-02 1.799226293551208292e-02 -2.411969063033344435e-02 2.319081420011576480e-02 4.072705696705366391e-03 -7.563820191653378155e-02 5.137879378486615023e-02 2.272010211875674646e-02 3.341376746925910080e-03 -2.414016721337855498e-03 -1.302808640214982334e-02 3.161366755400001755e-02 -2.476150316267907922e-02 -1.298121731640089205e-01 4.194497466939100389e-02 1.253586253568678838e-02 -1.000930728719970006e-02 -7.778609860945198684e-02 -1.216574385558499838e-01 7.339365718627813284e-02 1.933408809289458366e-02 -3.197512909484983429e-02 -6.490808607524201079e-02 9.581396956412921787e-03 -9.539468404931510104e-02 -3.847835049377866523e-02 4.708881119026289697e-02 -5.677461352915106479e-02 6.067555878900915411e-02 -3.933170621094964764e-02 -4.885419576907553546e-02 2.478896195359720292e-02
4.428571428571428825e+00 2.054047651811896288e-02 5.134042770988886395e-02 1.679691696117758051e-02 -1.219872992358494307e-02 -7.110323445263187769e-02 -1.204278342910446858e-02 -1.779487532556757109e-02 -9.641375202877659756e-03 -1.494780315635676343e-02 -4.001264291440740500e-02 -3.331541090475600292e-02 -1.622240313132938122e-02 -7.297749390999256486e-03 -6.818890641568475797e-02 2.015932713494919190e-02 9.482632810115880148e-03 -2.840364275100859537e-02 3.174024765655493463e-02 -1.161985546653213353e-01 1.023667080813190078e-01 2.381536173118221651e-03 1.241111979446935139e-02 7.643179691251335284e-02 -2.727538104484218684e-02 1.254708639623400013e-01 -7.602786166621078312e-02 1.924094825668574635e-02 -5.281100784998419076e-03 6.787685215965996721e-02 -3.827780824041038948e-02 -9.524845824121237758e-02 -4.688267525889221882e-02 1.318308767513204187e-02 1.156458592724496012e-02 5.813418313453601327e-02 -3.324887827721977225e-03 -1.237303654744125771e-02 -7.545864152102888661e-03 -8.904791940059171573e-02 9.653473155968257668e-02 -9.770858001406649423e-03 -8.981947826451627814e-02 1.009733632022860941e-02 -5.033499215062205850e-02 1.182949019536484904e-04 -6.020052267600526502e-02 1.450474280991214393e-01 2.624606267810871557e-02 1.368416980499701646e-02 -3.949304978317219605e-02 -1.876288570183691773e-01 3.824127320808171776e-02 -3.616655085414991616e-02 -5.729228132385237593e-02 3.262240735657943869e-02 7.487267152586328522e-02 -1.234728941878095454e-01 -7.906070076454704831e-02 1.104733325525416587e-01 -2.620992510973411613e-02 2.524371885254560188e-02 -5.518071055784523962e-03 2.344241321451973337e-01 -2.210611411677083395e-03 -9.648803377274720039e-02 1.524933423979034919e-01 -7.348445294674166295e-02 -1.702651790571625690e-01 1.244268271238683360e-02 -3.024938437540150918e-02 1.537298040383420772e-01 -7.433509980278732443e-02 -7.359017684108984381e-02 -3.426847018363178565e-02 -9.732381010409749122e-02 4.984459157538134733e-02 -4.052586588202683471e-02 -7.400114354133127681e-02 1.709186805768546369e-02 -8.670285471924286946e-02 7.526030527494198021e-03 -1.909447898356206041e-01 -2.989720274957643475e-01 1.298594295830483025e-01 -1.320625303155774366e-01 -9.661095467883486221e-02 1.946602953091243482e-02 6.760102613680256389e-02 8.402617763789147626e-03 1.028269293753586583e-01 -1.558067606038945375e-02 1.084522503618358530e-01 -1.784191017361863862e-01 1.418944537365463554e-01 1.347890299261546854e-01 -1.609881943228448631e-01 8.270501213918930727e-02 4.889938454392336181e-02 2.288749723679557591e-02 -9.332253854997962783e-02 1.586529118946954642e-01 -1.408866948754053106e-01 2.580704371190577478e-03 -1.006156051530704421e-01 1.233647630125365643e-02 -1.219513966370428248e-01 -1.216477962032572746e-01 3.548287968951264332e-02 1.078584770708931329e-01 -1.245152216233061798e-01 -1.134714162822149895e-02 1.155877659438795113e-01 -7.597486896017562052e-02 1.049720700283409552e-01 6.435687569815136747e-03 5.716111372798354101e-02 -1.311364588138931864e-01 -1.584992826008954289e-02 6.661762003939311616e-02 -5.296837630957479393e-02 -1.260695087147308338e-02 -8.785241203705547453e-02 -1.056261494046169536e-01 3.514258612421791370e-03 5.752515525518107908e-02 8.395881807498300001e-03 -5.525718125356993658e-03 -6.306149090830281967e-02 7.903262767253055321e-02 1.130676294547881995e-02 -2.100492693138727995e-02 8.262361361311447439e-02 -3.102156067786800836e-02 -2.949660938369363244e-02 1.243972598865082484e-02 -6.776375681796857620e-02 -8.104882727987042235e-02 -9.479664475835153370e-02 -1.266581744135221801e-02 2.827613034199720835e-02 2.689521913745713047e-02 -1.081809638789049850e-02 2.813040271268332435e-02 -2.225850103963361928e-02 4.870493095150602025e-02 -6.501603094433353047e-02 -8.214958460028540244e-02 1.057907717589127716e-01
4.571428571428571175e+00 2.086187293310402119e-02 5.212328859946021437e-02 1.061755070699802080e-02 -8.923826704199529572e-03 -7.064586851337449624e-02 -1.398664271742167467e-02 -2.193442865617564741e-02 1.219157492441399300e-03 -1.833591410207081190e-02 -4.187111424006456639e-02 -2.216501655471720886e-02 -6.481174998598893816e-03 -1.213475644855781244e-02 -7.385396468077054521e-02 1.878521619406660001e-02 3.675673229778320117e-02 -4.856590155444714951e-02 -1.157543746500820231e-01 4.442439005447855471e-02 -1.055521849969899423e-01 -1.057786240188320244e-02 3.920967807063416993e-02 6.157621249017149884e-02 -3.212323951758361967e-02 1.050693526187403970e-01 -7.645516995920416392e-02 8.393725451231191792e-02 5.233071212343721329e-02 3.761857480539607113e-02 -7.924275215529318073e-02 -9.029106923665289330e-02 -2.112985609173540121e-03 -1.376229241780230726e-02 -1.244603644793834500e-02 1.881823585107556072e-03 7.287421109933199526e-02 -2.603799613479087019e-02 -4.054194019691273465e-02 -6.661443421430625345e-02 3.981193360610557619e-02 -7.663991349676549381e-02 -1.455089827634491011e-02 3.123042317488029448e-02 -8.298330380825401364e-02 4.136846561272945755e-02 -7.323192864740454833e-02 1.686206857562428107e-01 9.856035647256961019e-02 2.485346223904157104e-02 8.423119790190572442e-02 3.571665455000624934e-02 1.455909078901457820e-01 -6.121323988625655688e-02 -1.130616851498597863e-01 2.714077491462041358e-02 -5.062734706269447077e-02 -6.012804179596662607e-02 1.115039488398117534e-01 1.075805874923364824e-01 -2.280317485968896274e-01 -5.827194756597063596e-02 -1.180725008435453693e-01 -1.226528666653807411e-04 -8.505806161397039267e-02 2.702656829911067454e-02 -2.749416402856270647e-01 2.178583591667500596e-01 -7.942013755524880703e-02 1.088544993781242615e-01 2.380204459284932517e-01 -2.541853232048794237e-02 -5.981508780471879450e-02 -3.477823710777432076e-02 -2.430815662184299397e-01 -1.073898865621210341e-01 2.378393525292685912e-02 6.662076357208358834e-02 -2.620766751392896235e-02 -4.831329880263239562e-02 1.213361054253969673e-01 7.044545515394039226e-02 -1.339015316587391646e-01 1.601892175031804089e-01 7.215298513676775272e-02 -6.966386498788433579e-02 1.211419690977229846e-01 -1.126261863613066683e-01 -4.365979680451666234e-02 -4.087625167647871566e-02 4.622351504224740670e-02 3.757560744185033802e-02 -2.150786467003468899e-02 3.558515602442879899e-02 -2.162191992243733540e-01 -1.064344318650026072e-01 -6.502091298935998298e-02 -9.592247554033674073e-02 4.884855383063713835e-02 2.100666950924354529e-02 -4.038355967241731570e-02 1.191482390812595611e-02 -2.060574518572471509e-02 1.241910516666140801e-01 -2.187556359679287618e-02 9.530445508843632396e-03 -1.485689796365438631e-01 2.163754962607665477e-01 -3.859646810464507677e-04 -1.260463882937798430e-02 -1.021274972705229177e-02 5.014228489968873548e-02 2.506674546128565342e-02 6.513370258140361180e-04 4.303221137144058739e-02 2.724041570137960763e-02 6.931917989848378203e-02 -7.197035245989097385e-02 1.000553696647917164e-02 -7.713638492305019412e-02 2.956847097381473319e-02 -3.820450576692009225e-03 7.834422746727645603e-03 -1.269928661309272303e-02 -5.761224046668673993e-02 1.519827020988571455e-02 -2.008684492538011582e-02 -1.099876607838999182e-01 5.816637072824872023e-02 -2.822489898414247585e-03 -6.490055965557986473e-02 -9.432944337013576819e-02 1.052343013961532089e-03 8.141526170921749295e-02 -1.172934403975988416e-01 3.908071874881855617e-02 3.793150186685289964e-03 7.707796702356792262e-02 5.773843900777408250e-02 6.797100183183316102e-02 -5.996928667709459232e-02 6.479366641806348637e-02 1.890837335453839779e-02 9.479738144009977607e-02 -5.102048909425822842e-02 3.022174487827206883e-03 4.808219991481618022e-02 7.230576481138713263e-02 1.413858454934127130e-02
4.714285714285713524e+00 2.228059762511851172e-02 5.541562155563007491e-02 4.967262234912122806e-03 -5.393642189714898012e-03 -7.271043783948226424e-02 -1.555567266886114138e-02 -2.780604049506405981e-02 1.270561170975753953e-02 -2.547626907368831864e-02 -4.723226755789176889e-02 -2.144548567087734350e-02 -9.169636911051614464e-03 -1.659498691334693188e-02 -7.157025909513049788e-02 4.137741317373053521e-03 1.616585300798937738e-02 -5.909153761116228004e-02 -9.790792081377841516e-03 -8.003578748473744175e-02 -3.867490763367254641e-02 -2.665186235229220768e-02 -1.109926247931308264e-02 3.493890552190535848e-02 9.733506634862845730e-03 8.958321177465598806e-02 -4.879957783794738185e-02 1.616997418306327303e-02 8.151343902759249083e-02 3.516275894188481549e-02 -4.752046749487213312e-02 -7.572614249536599451e-02 2.414381788497541037e-02 -4.491436794713447173e-02 1.435253215275306138e-02 3.259967580020935868e-02 1.016218365904923843e-01 -1.250989172492425749e-01 5.167084350398025439e-02 -6.382798251457042112e-03 3.750840771807449625e-02 2.215710516956812259e-01 5.199486727836114680e-02 2.293269153598819290e-02 -7.388210222133285987e-02 -1.142768104779211535e-01 6.056314883468572746e-02 9.772172182184839240e-02 1.745373615599894457e-01 -1.984795651683458895e-02 2.302655080066177973e-01 8.151879586414967349e-02 7.552918259504703968e-02 -2.423818857761215473e-01 -2.785298261659206465e-01 -3.925673387254386554e-02 1.207761741704584252e-01 1.109271200121612067e-01 -7.405438137630022954e-02 -1.404725854833078352e-02 -9.420187048211368930e-02 -5.445642604214441518e-02 5.598838290333055419e-03 -6.787316176080786245e-02 -1.602334987607236527e-01 -2.048514736789159851e-01 1.230790832278271102e-01 -1.494712866133108276e-01 1.254530764464231452e-01 1.541938419074590817e-02 1.733752970836299062e-02 9.473085566068681351e-02 1.029035242079246321e-01 4.363338487043083407e-03 2.820741295228702122e-02 -5.087662490407053595e-02 -9.424281663526151709e-02 -3.803915633208235225e-02 1.102577715565628697e-01 -1.619377388575325427e-01 9.573989403910029838e-02 -5.560087977963683314e-02 -8.472208940005725164e-02 -1.195358948638819245e-02 -7.129206380416872046e-02 1.432822336438244193e-01 -8.776267502292767198e-02 -1.068114298708497216e-02 -1.455984691117068880e-02 1.258738360420942337e-01 -2.812513388849370299e-01 -8.953325268178165264e-02 5.525701390782501721e-02 -1.433871059562762673e-01 -3.496550441074950527e-02 -7.009062090194341510e-02 8.202823674181658475e-02 3.077065730902434765e-02 -1.851996953909645915e-02 7.039270280922558902e-03 -6.215135762682792719e-02 -9.448704648285607965e-02 -2.367435547656554853e-02 -9.122166901957055873e-02 -9.294008437191852989e-02 -6.977642563190755709e-02 9.865993445047863131e-02 -2.256492728185013202e-02 2.194477749889035476e-02 -2.614113209688765857e-02 2.177417458536052772e-02 1.606231269157678762e-02 -1.399130384210846810e-02 6.140851164662052691e-02 -2.942770711356626837e-02 5.255975810079209498e-02 -2.378593045203992659e-02 5.190929405493404508e-02 3.638666857580677427e-02 6.856151000873067503e-02 -1.795756219119160405e-02 3.823801691481659021e-02 -1.273130484743376263e-02 6.212934691760532008e-02 -1.338365556981207030e-02 2.818745206481798257e-02 -6.286110651585935516e-02 3.897969325789489396e-03 -2.906160511045131206e-02 -7.945740957884443734e-02 -5.932271757947990207e-03 8.629608904476733511e-02 -3.702805691972377820e-03 2.255846618236472369e-04 5.788418417251990807e-03 -7.166254896701078347e-02 1.327406815952346941e-01 -1.992601749110805166e-03 7.134686393146104366e-02 -2.195767117772697355e-02 -8.435116577399467963e-02 -6.104650209248881076e-02 1.616314398029243884e-02 -6.852063928640819701e-02 -1.808673555413654183e-02 -2.912845002975104208e-02 5.052930861628233267e-02 -1.190331846819112777e-01 4.749082770699102757e-02
4.857142857142856762e+00 2.260029650445989288e-02 5.635454015247692156e-02 -4.137683691949423613e-03 1.253162108562249407e-03 -7.033126417471598224e-02 -1.728861509183745107e-02 -3.617078365882539503e-02 2.926396284298019707e-02 -3.186083271633226299e-02 -4.874555958930582716e-02 -1.399768831844241425e-02 -8.566429047253855747e-03 -1.986980439050861635e-02 -7.155991538932754414e-02 -1.481006283019346663e-02 2.085656563818570359e-04 -7.787643394048310297e-02 1.565050849224113028e-02 -1.057908810868207622e-01 -1.225527988812127045e-01 -5.674938251292253877e-02 -4.042832867874641967e-02 -1.899460987907151260e-02 7.838629720907820675e-02 4.196238077481037609e-02 1.708576929257798679e-02 -5.967992794514923732e-02 1.280251397922187451e-01 2.313106378555417411e-02 1.236888519576704801e-02 -4.247533213273169128e-02 1.111978692420739594e-02 -5.652724389640811399e-03 2.146871147479724462e-02 1.779977776411635626e-02 2.113628530449482845e-01 -1.030919139465733270e-01 8.052427903890868599e-02 1.180329509622665869e-02 -1.565167788991787823e-02 -1.929730979765821586e-02 5.101193748038179709e-02 2.044770433667241274e-02 1.105698752750193525e-02 -2.784931408903043235e-02 1.538810107334931121e-01 -3.025945896923700959e-02 -7.503750149170067274e-02 -5.567406279747420979e-03 2.555498603359611376e-02 -7.260710684951211802e-02 -3.050105526955105423e-03 1.504756101241641331e-01 -7.959903861125090796e-02 -2.491447999026505655e-01 -1.009945861981218496e-01 -6.821314881791214202e-02 -1.987150418104905170e-01 1.285316712566916819e-01 1.374659768988995556e-01 -2.223496013675173577e-01 3.616553532259464410e-02 -2.380100547404926103e-01 4.629414513754193106e-02 -1.005189807997372980e-01 -2.043190825881447126e-01 -7.012523821401657476e-02 -4.348205418035305109e-02 -2.360764136074197314e-02 -7.571823929894377914e-02 1.569011389977340853e-01 -4.835337221086281195e-02 1.087451160511592324e-01 -8.842717266769638262e-02 6.916506076904285760e-02 3.265347180413465025e-04 2.768664672603290411e-01 -2.002954794068860858e-02 -1.261498129863959823e-02 -2.570405628785799035e-02 -5.936784225780271373e-02 8.273257788884240405e-02 1.120629547495265721e-01 -7.739964345512587163e-02 -5.023051690573579475e-02 4.789795323847553798e-02 1.144699243438362518e-01 -5.362333966730702811e-02 3.534058321994935914e-02 1.090349320612029292e-02 -5.462179377799316476e-02 -4.115055666273982615e-02 7.956338678619104265e-02 1.924896136253935741e-01 -1.252196343963681568e-01 -6.868344942337765990e-02 -5.873844705896965473e-03 -1.946155217382372279e-02 3.221860769420532150e-02 -8.610172118428410445e-03 1.022586698741103778e-01 -1.188607483909219359e-01 -1.093956955241999623e-01 1.180722057792094742e-02 9.064307538905883033e-02 4.494156691529715281e-02 8.284434553030435274e-04 6.337673484667265267e-02 1.342918089856260655e-01 -2.424180235881473466e-02 -7.972283928151074894e-02 -1.807702605751001015e-03 -2.917526408908681802e-03 6.325807321725868126e-02 -1.285274432887319185e-02 3.548525644608448160e-02 -3.407464955884700192e-02 6.501476919873754035e-02 6.759025460773540085e-03 -2.706088161150077553e-02 2.297048037675611040e-02 -4.356317015580037783e-02 9.659303620888378197e-03 -6.783087151465010817e-03 -1.126077012855753595e-02 3.568384458970277201e-02 8.757339704211580811e-02 9.000560371943967797e-02 1.902309128223305112e-01 -1.974163222217598795e-02 4.212005872189956979e-02 3.022290077106801892e-02 -1.052931293126725849e-02 -3.976845877323167966e-02 -1.850444227069097600e-02 -4.084425648763174294e-02 1.138343070159553994e-01 -8.570863638983786115e-02 7.318351731585879399e-03 -5.139434376383322962e-03 -6.515023101124389239e-03 -4.208441711601135227e-02 5.657623264068932512e-02 -3.156200172232254131e-02 1.052642657190031306e-01 -7.546197418253203226e-02 1.101774567751129669e-01 3.940985800634207517e-03
5.000000000000000000e+00 2.390586172013714830e-02 5.956874101209079508e-02 -1.255616461835221478e-02 8.493574514246862370e-03 -7.084775150965544332e-02 -1.882391568433072759e-02 -4.705714041571001233e-02 4.404321096635870070e-02 -3.719933981838694642e-02 -4.388277311657725471e-02 1.160974180447695188e-02 1.278343070717523865e-02 -1.946756218304557598e-02 -7.071406443234928840e-02 -3.605124659677478357e-03 9.793102641563555810e-02 -9.900194380503316016e-02 -2.682474465260472479e-02 -1.182634939967646681e-01 -4.625969377694863732e-04 -4.906576873642905234e-02 -7.283362821491359829e-02 -5.251605321421678324e-02 3.392384196093389814e-02 -6.204376975599448785e-02 -1.118475278075542340e-01 1.106411113012481379e-01 9.198245193890648708e-02 9.095102168311773247e-03 -3.929973226583974993e-02 -1.769496237171510125e-02 2.290883901112007737e-02 -4.856298069614996271e-02 2.272938911369738052e-02 1.212830294958728910e-03 5.238357335080717075e-02 -9.108950046361820319e-02 -4.034103546321490819e-02 -4.981913363642254122e-02 2.292450730051740285e-02 -1.315117698708178663e-02 3.437819554312363662e-02 -1.130769333869326709e-01 -9.743912712096343409e-02 -1.751982497135620154e-01 -7.163937716781951497e-04 1.455972509895044897e-01 1.195354175006722725e-01 3.707135914419806139e-02 -3.625564404389128303e-02 -1.101704331482861133e-03 -8.904787544441383415e-03 1.194529800966078565e-04 3.418321329527904129e-02 5.208212877270891605e-02 -1.257702188366752460e-01 2.168249542588136791e-01 2.219485263048341997e-02 -4.369416941070471821e-02 1.626780241462355558e-01 -3.545322439694305328e-02 3.124987901075536312e-02 1.774143861807275790e-01 -2.396770234030877467e-02 -1.964533110059706392e-02 3.052546720671257471e-02 -1.316566135712525509e-02 2.065739245924274325e-01 8.680434937642945992e-02 -2.033674997391777539e-01 -1.130573227261979646e-01 -9.228421830318361829e-02 6.235960245116890788e-02 1.038464915987202808e-01 3.329555161073164404e-01 -5.574438456182802260e-02 5.305648401731698910e-02 6.763053762060976248e-02 3.522840660229879794e-02 1.804231530247063162e-02 -1.566917363150697323e-02 -2.014716783046300863e-01 9.053462508447887580e-02 1.625274100940786726e-01 1.011484044180243208e-01 1.886257036020560218e-01 -1.878222116474947967e-01 5.627634729958777560e-02 -7.797046714358349395e-02 1.677168831947147554e-01 9.659350976324473925e-02 4.259774540622285333e-02 3.669657246492383923e-02 4.454529508328641807e-02 6.394970284627805868e-02 7.382841852394296522e-02 2.426226002531888318e-02 -8.342914652531872866e-02 -1.176740301146544099e-01 -2.069811746788803933e-02 -7.220911613349018099e-02 -9.646692925883303127e-02 4.767167508047474161e-02 -1.143177830873339136e-02 6.654352896706136611e-02 1.055018606500193225e-02 3.779717533976560684e-02 2.206675796253728880e-02 -1.376820134097941073e-01 -1.261805070326362799e-01 -2.725795144990273214e-02 4.799180691933431497e-02 -5.999543951525328905e-02 2.618299335417233892e-02 2.031447146392745262e-02 5.176826304829740960e-02 1.247880084748504981e-01 -1.206852617876661843e-01 2.169075000096481326e-02 -8.333763155359748612e-03 -3.317104714618688416e-02 -1.598557304454066574e-03 -5.128215016232267470e-03 5.472496674586153735e-03 8.612673605681684871e-03 -5.678259428474852211e-02 3.304352650588895240e-02 3.388484934954565791e-02 1.617511421267957012e-03 -3.373185610206203694e-02 -7.512959957452014503e-02 1.880079976478211436e-03 3.610690536549464313e-02 -5.850911090781146795e-03 1.917998863408316990e-02 -1.080415713829683544e-01 -3.455237036122746352e-02 4.395465833785567808e-03 -1.584636600751592600e-02 4.044050562135960425e-02 3.489180487721676126e-03 -9.140216580425708504e-02 -5.448532710029844323e-02 3.224136087148699124e-03 1.189987817067390402e-01 -2.754974316943260837e-02 8.243999861255463246e-02 -5.338902523060113509e-02
5.142857142857142350e+00 2.380373505166723941e-02 6.000485585465435701e-02 -2.303089852144228275e-02 1.884766673208482929e-02 -6.596483712414862033e-02 -1.683916911497919736e-02 -5.535174527891213031e-02 6.530793221983614838e-02 -4.530780452999742108e-02 -3.597039321345090607e-02 2.569316561474565414e-02 1.979090982403508212e-02 -1.955770803879232356e-02 -5.840551491996349293e-02 -2.014226451438780319e-02 1.013270397599719541e-01 -1.079924178450181599e-01 -1.675129959073630090e-02 -9.712149103042536091e-02 -5.782373307497560427e-02 -6.615232888097540009e-02 -7.105956814042876935e-02 -7.787039478038118578e-02 7.637842926953262133e-03 1.072802148255314406e-02 2.122517701539667137e-02 9.337759315390624371e-02 7.136249128077587489e-02 3.713796885470791592e-02 -2.400639760365970085e-02 -3.885948216433675328e-02 -2.288962443256878712e-02 -5.624775386803552990e-02 1.336498129180749110e-02 -6.280131709017328090e-02 1.016993875490075083e-01 -1.001103759766074422e-02 -4.864014688055599833e-02 7.916090639892930936e-03 4.971631090182664081e-02 -6.653010022543971724e-02 -1.133111658477455597e-01 5.183269261424946345e-02 -3.598907287115929443e-02 -1.064803374043026413e-01 7.348641850630753536e-02 2.020558168638767263e-02 -3.422540961837602924e-02 -8.655371731793737311e-02 -1.522561354742157057e-03 3.218857927997722385e-02 5.215058860861923606e-02 2.815028820788589847e-01 1.535667981311046315e-01 7.012537360456494451e-02 2.190491964308930936e-02 4.280317182766756046e-02 -2.677233580199966240e-02 -5.498037540922205355e-03 -1.477374933918384481e-01 1.000745018267580611e-01 4.405160075717659551e-02 -1.427844313091892470e-01 2.714980280706642130e-02 2.207608012503122497e-01 2.100049908114598463e-01 5.456196061596020608e-02 -5.061174929615461747e-03 2.356214745245180930e-01 -6.682739996914156821e-02 -1.364853066704366791e-01 2.853062854149610722e-02 1.014470506993128164e-02 1.023730782020243896e-01 -2.079164671945749887e-01 -2.454390746738562001e-01 2.937745248488772831e-01 2.110869188193808393e-02 5.981022112836408694e-02 7.812369314489804595e-02 1.619869029865985688e-01 -2.865592157664543019e-02 -1.929393014353688041e-01 -8.760070134255666663e-02 -1.077660388833150962e-01 2.435690926879167592e-02 9.135324931532795567e-02 -1.237023495432223313e-02 1.170864902832590999e-03 -5.211170102473922094e-02 1.218701936386829415e-01 6.003451171822334759e-02 -6.083338174669912501e-02 1.118581824271812700e-02 2.530654158708946916e-02 -2.979317295884273756e-02 -8.457863027446810289e-02 -1.148158863455110701e-01 -1.391083710018679517e-02 -2.131687061077021730e-02 -2.487524728687581788e-02 1.184077296287719544e-01 -8.306907799264419412e-02 -1.222848975908680802e-01 -2.414369650046131743e-02 9.309273993839656258e-03 5.035203689421626633e-02 -1.374002249660490893e-01 1.002562840805901927e-03 1.370512750142720282e-01 8.947513744629255472e-02 3.480295274050787535e-02 4.525785332636782232e-02 -3.041357359337195851e-02 -2.312068880940492191e-02 6.790047926880012075e-02 -1.962002395167018048e-02 9.855367043411981942e-02 2.279287840075970920e-02 4.893346149465240338e-03 -5.129820859054615156e-02 -5.374822277814342991e-02 4.757646552927158323e-02 -1.042859162469328936e-02 1.404919185323028237e-02 -1.016825321468569319e-02 -5.337993630160657588e-02 -8.372873086432318368e-02 8.031570009361069240e-03 -2.502465621869213314e-02 3.842027849163198033e-02 -2.763703885495292709e-02 -1.388453178208713147e-02 -8.265936035152932418e-03 6.872351214504888312e-03 -8.996251122259711283e-03 4.217678717321087650e-02 -3.260554832385977996e-04 -1.481490700156807064e-04 4.842433108880269538e-02 -6.083827359105404425e-02 -3.653539862092785445e-02 -3.277847681732765778e-02 1.956527728342634474e-03 5.333798169810407760e-03 1.019199414454159160e-02 -7.270272213381089033e-02 -9.695532110378789203e-03
5.285714285714285587e+00 2.329867151831405483e-02 5.983448544863072954e-02 -3.256507448473253130e-02 2.965321384274787267e-02 -6.038617705823822596e-02 -1.184555940647336568e-02 -5.877562256571403076e-02 8.713332884043570314e-02 -5.234850323088058310e-02 -2.184538587177711766e-02 4.298865920945271063e-02 3.721438994337043088e-02 -2.113960981425665533e-02 -3.488894912099387707e-02 -2.514838075481112128e-02 1.295215463880665108e-01 -1.046654598294945310e-01 6.157482053330952387e-02 -1.740889607115689852e-01 9.341470979032992505e-02 -7.140868452518824017e-02 -8.831598209712622494e-02 -9.392104860372489650e-02 -1.128123725538742080e-02 5.639498318445201192e-02 4.185712786704024607e-02 7.007494726444239708e-02 3.472957670386144641e-02 4.500374024713945514e-02 -2.018190960299635212e-02 -4.207532815068746462e-02 -5.340993441661612967e-02 -1.012461068391559277e-01 -1.021223621075383059e-02 -8.129904302628753951e-03 -6.663887057900574895e-02 4.325676359460691595e-02 1.280236570689868673e-02 -7.907212894477325116e-02 -6.271576350948847300e-02 -2.338810166039062555e-01 3.087871565459257908e-02 1.191196257296087968e-01 -6.928639824180589379e-02 -3.132495213554944286e-02 -4.988002153122723936e-02 -6.248067482821581531e-02 1.273595489732946562e-01 3.243291011881217073e-02 -2.813903062507275288e-01 -1.405686344938619214e-01 6.265017214276851799e-03 6.020716764333650106e-02 6.507117426895310530e-02 -2.793220617979690068e-02 3.339676424614487771e-02 2.062593774016613021e-02 -5.107536712559898606e-02 -2.112144391712329067e-02 -1.184071736442489781e-01 -1.824539984308173879e-01 -1.204741004364140583e-01 -7.489285170004315872e-02 -1.073889744923564038e-01 1.412597516701753209e-01 -2.282376926267147901e-02 -8.036240405224560901e-02 6.548267237645422068e-02 -3.813107299815479689e-01 -8.287373492343763637e-02 -5.417790041234193596e-03 -1.358483436933027866e-01 -6.965104612128691919e-02 1.169118487552565783e-01 4.888967679924070830e-02 1.599620448806243211e-01 -1.679804630821203348e-01 -1.739102726002721144e-02 -1.459711457790534572e-01 -5.063837393767455647e-02 4.362899148565607677e-02 -1.394070859892646563e-01 1.259366811900289040e-01 1.310389969615076144e-01 2.643112082685617880e-03 -8.826535325515487418e-02 7.685689889959661236e-02 -1.563858997777194115e-01 -1.579238154330686941e-02 -1.434222750745281216e-01 3.260219653230227166e-02 -9.274001419023968074e-02 -4.245757598636206581e-02 -5.950238429534417811e-02 -4.480728886256864218e-02 -3.296411327396668589e-02 -1.551681149166695972e-01 4.560777439820184326e-02 2.965575064244158759e-02 1.482403881745917792e-03 -7.742726537235035400e-02 6.731969160411450936e-02 -1.995132161807209106e-02 -4.332670772837693418e-02 -1.281180120266762167e-02 -6.836448187429734757e-02 -1.441230956100846526e-02 1.870982958044995967e-03 4.030820705288996886e-02 8.373472911775331484e-02 -8.352345346019597258e-03 -8.746160744507516850e-06 7.687487608099978498e-02 -7.588606313003472270e-02 -1.542497526774243982e-02 -5.830208561457153604e-02 1.209389969857941997e-02 1.781248035785093498e-02 -1.119712961231683970e-02 -5.292261765568232607e-02 1.422469656368667221e-02 -2.405552231335745736e-02 4.437549906999978255e-02 2.441766760796098418e-02 3.660446638418825976e-02 3.111954051995832402e-02 -8.108556836418786065e-03 -4.434129734255130156e-02 5.005798430840805585e-02 9.114324261427676765e-02 1.361565434625992138e-02 -3.458945507382319567e-02 2.710359720271658321e-02 -1.686252467979779124e-02 2.947274746304550525e-02 6.812101676003641526e-02 2.814093131461917544e-02 2.982430448273558701e-02 3.665814440799954575e-03 2.738526870784650791e-02 -2.612078611392412014e-02 2.359543914722780217e-02 6.123487535657867742e-02 2.372943595340153491e-02 -7.112993102622837405e-02 1.637227997650127220e-02 -5.458388257079991451e-02 -1.621023909716992140e-03
5.428571428571427937e+00 2.350665218924790148e-02 6.118332953572775540e-02 -4.021928252136652837e-02 3.915981896540303431e-02 -5.725790299232329933e-02 -5.538890737497997006e-03 -5.912362092013272175e-02 1.069153060305896574e-01 -6.117914113322946851e-02 -9.765523420103351324e-03 5.387481493874610866e-02 4.562928329254469645e-02 -2.347686191011871815e-02 -1.570951742558189188e-02 -3.778525038271632330e-02 1.341029891219467918e-01 -1.075698447392113288e-01 1.046663196478433977e-02 -4.319866477808078503e-02 -7.349581159873469494e-02 -8.426282184800915065e-02 -3.640304067716735453e-02 -7.549756906353165264e-02 -1.762885808730146192e-02 1.407675030938529970e-01 1.666743190933155372e-01 2.029003862541501127e-02 5.816072346175083646e-03 1.748386161406286290e-02 -3.075384260090384403e-02 4.123421730558558818e-02 -9.614234922998948774e-02 -8.741300844478104570e-02 1.194400129778914500e-02 -7.330454280553859447e-02 -8.860966087779177658e-02 8.630716789256089039e-02 -1.068703596808732170e-01 -1.676386245443557688e-02 -3.968671681409713381e-02 -9.698856916607698220e-02 -8.816407096110713548e-02 -8.933130677952659526e-02 5.091670372310996145e-02 1.093264572845392968e-01 7.408947617769633120e-02 2.238775732463483825e-01 -5.242124173555776437e-04 -1.608303409292684283e-02 1.563325657964812210e-01 5.812309931324775858e-02 7.541860384267584823e-03 2.108517848133600325e-01 -1.036000141415250320e-01 1.096844269439332109e-01 1.627015309459163561e-02 1.118189477091531964e-01 1.655867234024484824e-01 1.558088744231517567e-02 2.308376713825810445e-02 1.867152953188351908e-02 5.538577931303144408e-02 -5.009889942003833974e-02 1.796403082788283409e-02 -6.460096460351016923e-02 5.411649486085950977e-02 9.010420014802593414e-02 -7.378906173907444355e-02 1.629639845897838113e-01 -2.178593042571695948e-01 6.769077651121542180e-03 7.847584159313572214e-03 -2.164843630711392464e-01 5.495233664186382344e-02 -1.789188286090279134e-02 2.190172483352965660e-01 -1.342566710254125828e-01 -7.517877614174291179e-02 -1.038519016573663800e-01 4.058778805459781897e-02 -2.378412725275684814e-01 2.420254072646390031e-01 -3.456153564976355286e-02 3.940281803664463095e-02 -1.980623104172182444e-02 -1.046630889311275792e-01 -4.500445163706973117e-02 -7.734081299169258406e-02 1.189766913029095957e-01 1.383434708136084546e-01 -4.691215097431795239e-02 -7.548132042044858325e-02 -1.518927401922109607e-02 -2.681716593344261185e-02 -2.224432795314427169e-01 -2.181031719416266432e-02 5.680371427520716776e-02 6.835649533020858593e-02 -2.278676149215582217e-02 1.457291208528559492e-02 -3.325741166964266311e-03 -6.638232164264039857e-03 1.615433038094173102e-02 -2.371481392636841379e-02 -3.266764822263185791e-02 8.475187085215037108e-02 -1.123722196981358779e-01 1.524566801221696917e-02 -9.715943924011167382e-03 -6.352117053846449701e-02 -5.006197033908765803e-02 -8.491298871034151652e-02 6.156065278898002063e-02 1.238497086100529276e-01 -4.128889135190670634e-02 -5.383160143787211332e-02 2.181766493711358515e-02 -5.690569798958613340e-02 -2.964505268475881722e-02 4.407064043132726677e-02 1.482942304973180504e-02 5.598717079943347358e-02 -2.941047493535917101e-02 -2.028790988464938827e-02 -4.420309025832306477e-02 -6.067140394505184109e-02 -2.719572554389516200e-02 6.497653117043825088e-02 -1.633528940366923976e-02 -4.407557688159943060e-02 2.955311869538539138e-02 -4.657399919214671308e-02 -2.003201684847800285e-02 1.877534735818119256e-04 -6.901258313467768801e-02 -1.506780948968350397e-03 -5.182424485983007367e-02 -3.228999733282680168e-02 -2.447958217661858060e-02 -1.703686075141111825e-02 2.498855133513936885e-02 2.074593174286632966e-02 3.995500063222256343e-02 -8.338950566786174079e-02 4.858238631343757947e-04 1.243215823442852565e-02 5.256799707491007986e-03 -4.041918071457823586e-02
5.571428571428571175e+00 2.197815218109815810e-02 5.883562488294456772e-02 -4.563680136128211995e-02 4.705170135661350395e-02 -4.949281788743370436e-02 4.224047835019939350e-03 -5.054949371592749874e-02 1.259657677053791780e-01 -6.988234889230182656e-02 1.212413706066572689e-03 4.324661168361079028e-02 3.898706499635015699e-02 -3.110910106360852134e-02 1.943349873388108828e-02 -6.710199943178128679e-02 3.472520391579785731e-02 -8.127602723282814634e-02 1.132823302893803119e-01 -4.894947912121277306e-02 -1.822172791271837178e-01 -7.759220506053045308e-02 7.937408495389980737e-03 -2.763074868062329395e-02 7.829209193835745539e-02 -3.359050135558174638e-02 5.939104577102897325e-02 3.144885159269257546e-03 -3.258604291545608416e-03 2.278531013817673007e-02 -7.461546291976342560e-02 7.909515202812965329e-02 -5.230591809166120626e-02 -6.399590681885715393e-02 -3.057272692945863998e-02 -3.814682073940459800e-02 -7.471831302421777510e-02 6.045719346625084978e-02 -3.311296068707921675e-02 8.334795999748645379e-02 -2.248778417236166685e-02 2.033665952320536929e-01 -1.282975094947066790e-02 -1.748814731636570696e-01 -5.031233345016141584e-02 5.345513094646694996e-02 5.020245706013661685e-02 -5.353028508977351191e-02 1.608256633460482532e-01 1.099107076496156216e-01 -6.704629205353124233e-02 1.110229602781500902e-01 -3.030092858557108942e-02 3.324788467720857232e-02 5.033575851596930328e-02 -1.253023243151407395e-01 3.264973556533100341e-02 3.636786761057970302e-02 4.588981968474414863e-02 -1.775143191232230744e-01 1.675801907211052835e-02 -9.934335187259337244e-03 -6.858629403199202612e-02 -8.570433612348497820e-02 1.760951191961174223e-01 1.302603615064171771e-01 9.482805529091113683e-02 -1.309543964335251054e-01 2.187611640126967960e-01 7.663284577436826894e-02 1.002556336975408968e-01 1.590410156819317133e-01 2.836282405128190409e-01 -3.966874392270773597e-02 -2.700007205276838129e-01 3.965655767128548753e-02 7.010666791707259593e-02 -1.526078055754841734e-01 7.848642994030788356e-02 1.017134104809132161e-01 -1.814626306602201977e-01 -2.402722100794477816e-02 -1.067853781559523624e-01 8.749578430126624465e-03 -1.106520926727076401e-02 -1.249777528883048161e-01 8.347346784656586860e-02 1.006531272330433158e-01 -5.620200742858107168e-02 -2.867678677754900013e-02 -4.072328608401594788e-03 4.803117570459811136e-02 -5.970253022116522867e-02 -9.338245490183401387e-02 -1.490487043460356487e-01 1.205718002521287968e-01 -1.077227152919709025e-01 1.058741641329716127e-01 9.348328272744245090e-03 6.709617887243106427e-02 1.474813464325826738e-02 1.154732035206839369e-01 -7.333243105990387700e-02 -1.925952395118878807e-02 2.525355897545333156e-02 -1.389052770247956731e-02 -3.999822603434684959e-02 9.332957451843172658e-02 -8.770176843298669797e-03 -4.547233221869922959e-02 4.765462767003480343e-02 7.415442810442257095e-03 9.977997702955952730e-02 -7.476032485880955425e-02 2.389373371608849092e-02 2.258131464749331928e-03 7.168589851567384874e-02 -4.406470013088512050e-02 5.758693966517260121e-02 -9.035417135514695400e-03 -3.889945429594898751e-02 2.184379203884189574e-02 -8.299490506486317809e-02 -6.090658995230770895e-02 1.711203761247388419e-02 4.367897511994519623e-05 1.621222203337977993e-02 5.454571239948538541e-02 7.459249680531908344e-02 -8.033609751929713522e-03 2.307406151929642865e-02 2.229675807417433320e-02 4.685796792342730027e-02 -3.922683168880695959e-02 -3.184675299690311462e-02 3.016143242034373048e-02 -7.328192186102587546e-02 -1.670838552746969213e-02 -3.497481092183406248e-02 1.285459767141152246e-02 -4.625556997641903229e-02 2.509313235388241706e-02 2.567820676325342083e-02 7.828501176977417653e-02 -7.161600325892379659e-02 -3.071236497897798789e-02 4.709935915767745479e-02 2.774571594976317154e-02 -1.218660260696373399e-02
5.714285714285714413e+00 2.108382273637987581e-02 5.762531646392952955e-02 -4.901202078914002058e-02 5.229437111977291996e-02 -4.545527144696129285e-02 1.055462986231055222e-02 -4.248930577267073100e-02 1.371670774448192354e-01 -7.195340514491710415e-02 1.809589579418688018e-02 5.855123223892234885e-02 5.957085332958337448e-02 -3.863352118396354284e-02 3.126158045081562503e-02 -5.311804606417540320e-02 8.415330724298304699e-02 -7.053871253570709321e-02 8.905208208293063921e-02 -4.765294042560998993e-04 -1.068497782860052814e-01 -8.975190056945227257e-02 2.164703270156055973e-02 -5.914707958104710971e-03 3.701733145859172069e-02 8.576963679432611509e-02 6.358950153882088341e-02 -2.353442894362742233e-02 -2.715863737196143671e-02 -7.792067366851107612e-04 -1.430172827781279743e-01 1.061348511515270154e-01 -9.891007376092292303e-02 -4.325441700008099410e-02 -2.585094762998884146e-02 -5.691182428856646908e-02 -1.037190128218924701e-01 4.953608635905233648e-02 -5.522041593397721687e-02 7.225549937205356932e-02 -2.781359645111906864e-02 2.650608327301593251e-02 -5.002221712766603823e-02 -2.416006584749519348e-02 2.243186680426773050e-02 6.723594692822419672e-02 -8.889694634001334139e-03 -1.474055777966668535e-01 1.040055335756869120e-01 1.499136326626485383e-01 -6.218818564788694200e-03 -9.592677286722896268e-02 1.806658202969838034e-03 1.488458957398864635e-01 4.262042802965302496e-03 -9.334455727104622180e-02 1.852319044007220625e-02 -5.192960073754359328e-03 -1.910576967400204607e-01 1.010838102792271653e-01 2.384662761992180705e-02 1.919707260471735857e-02 2.043602253440187644e-01 2.047944646974739769e-01 -1.910793650361002627e-01 -1.835153434896110436e-01 -2.774766662721277546e-02 8.486042154666376125e-02 -7.506663980456833307e-02 -1.098239461372284703e-01 2.583023683786875302e-01 -2.120010969602147480e-02 -5.963438664000534489e-02 4.498356334004891682e-02 -9.610641997161490160e-03 -1.813937485416690365e-01 -3.784019900081159876e-02 -1.742980018691983601e-02 2.564328704942407944e-01 1.617863103797970992e-01 1.720736999212382767e-01 -9.131696673127627506e-02 9.026462914991016662e-02 -3.214894604598693417e-02 1.622261949640419754e-01 1.068860862559808389e-01 2.518500427152360888e-01 9.008114771657101116e-02 8.911038817634762965e-02 -7.525202359878591096e-02 1.714355653437431640e-02 -1.344972877130601872e-04 -5.244028573500013335e-02 3.474991276780427241e-02 9.588350022632625980e-02 -6.301482962036459787e-03 1.184409634838272732e-02 5.968236424078441488e-02 -2.460575921962994406e-02 5.561558148963433035e-03 6.493029760277058138e-02 -7.563537785203162944e-02 1.020430828018881603e-01 8.391583520379344852e-02 3.105100740677444945e-02 -3.242481334811004191e-03 3.504409514414795479e-02 -1.486881592245613802e-02 3.140968304502150116e-02 -9.363378591703393206e-03 -7.248729051511311472e-02 3.827457869550918157e-02 1.689530492695735190e-03 7.316346098870891990e-02 -8.886405144544941292e-02 5.390389092220376072e-02 2.687728757460356235e-02 9.547311970043725893e-02 4.101888175775479650e-02 9.732328652577443284e-02 -8.307087652106970310e-03 -2.004693285785824272e-02 -8.072798135690114479e-03 -5.708398856546378214e-02 -2.177483583718290740e-03 -2.317704555751508300e-02 -8.117378527118563822e-03 -3.362127865868582560e-02 -8.731337477122037838e-02 -4.207826021144819156e-02 3.735445361936489458e-03 5.528046571009175708e-03 -1.816530714393862350e-02 -4.103025491331740646e-03 6.488529891661497240e-02 9.807747962971785985e-03 5.117413393187747461e-02 -1.164001865781136682e-03 2.812435112792265393e-02 6.796582482249746877e-03 1.036196432907416677e-02 -4.000597483155331896e-02 -2.120206274061951779e-02 -2.213709852499436137e-02 2.148237493294750944e-02 2.721428489736725173e-02 -1.756050118905838273e-02 3.008226134448374004e-03 8.523471271935768867e-02
5.857142857142856762e+00 1.860262808675071378e-02 5.249116662935755101e-02 -4.841367214699259652e-02 5.340313173791017692e-02 -3.726498949119552706e-02 1.551176688429358602e-02 -2.548119916616514713e-02 1.399753449605105893e-01 -7.989161689310717018e-02 4.108338420656518913e-02 5.185855236222729203e-02 4.508133210838151383e-02 -5.829596813740429984e-02 3.634182296768112552e-02 -4.852631146484166075e-02 4.238234014476764677e-02 -4.158236726239811915e-02 1.464660710029433988e-01 -2.616505574785593993e-02 -7.557911692238790391e-02 -8.124765206689089914e-02 5.763815972561673814e-03 1.592797159610630231e-02 9.683506089363964897e-02 -7.942250913958247283e-02 -1.000737721920280932e-01 -5.474008272301048028e-02 1.552346935871152384e-02 -1.111368820800983682e-02 -1.238732372415572852e-01 7.965171673238827244e-02 -5.520277002849213570e-03 -2.824236967643204907e-02 -1.892091167688636499e-02 -6.143778150202162947e-02 -3.416211504580763531e-02 4.342177788357027418e-02 -1.254131040888674387e-01 3.359933602223574151e-02 8.538697648949021557e-02 2.057624486361181448e-02 -6.494129068850404418e-02 -4.328570149660754263e-02 -5.470514077921474760e-02 -6.893614768805102211e-02 -8.823574317863247529e-02 -1.886430119462392807e-01 1.339986670013841030e-01 -1.959718423842951307e-01 -2.195841759366692219e-04 1.710138863835649614e-01 -8.256757077155998936e-02 4.391224698517520730e-02 4.141689719317891150e-02 1.280471830038763248e-01 -1.977870217024445265e-02 -1.009346627200516100e-01 6.079991813827805708e-02 2.161973193555748532e-02 -8.918331213126297341e-02 6.678007171745441173e-02 -1.228813720517278468e-01 -2.599870949367975581e-01 -4.189234347902322242e-02 -2.761881620486957289e-01 -1.192289080614255398e-01 -2.361089564942554092e-02 2.739132355832816015e-02 -1.259935226545447207e-01 9.967444946676452810e-02 2.824314622062353008e-02 -1.466366560304260269e-01 8.368913796839382024e-02 1.077007743351487412e-01 -4.977371929668324146e-02 -1.107183532720937280e-01 -5.400504829987581162e-02 -2.083439899029375653e-01 4.559221660559453770e-02 7.041048227383611691e-02 3.569940821299905781e-02 -5.543826602845914470e-02 -5.319264714431790747e-02 -1.455061779225780283e-01 2.392089260171985712e-02 -1.487347280854657561e-01 -1.014778670266471977e-01 1.200416360056585918e-01 5.601890241136577714e-02 1.599896069197823678e-01 -3.874826188759662900e-03 -2.170436516242231495e-02 -1.218824434894627134e-01 1.050602282178149521e-01 2.055933546392190170e-01 8.371495233574446915e-02 -1.659405879680398224e-02 5.723843021803384779e-02 -1.082479520919418792e-01 -5.984939039102050301e-02 1.618520000796960442e-02 -1.024090456174654440e-01 -3.395093599988984606e-02 6.048441051074800179e-02 1.185166372251145600e-01 -4.244971519493415113e-02 1.708951775230789505e-02 -1.760218239856115377e-02 -8.345675875610766847e-02 -7.262987416066188362e-02 -1.352121187897364213e-02 -1.272943360151520542e-01 5.251152191648528894e-02 4.146606912016460172e-02 -6.413678941448798521e-02 -3.390161238488327566e-02 -4.718509525576042307e-02 -4.683931641683020120e-02 -1.458635443796373332e-01 -1.427531760824142678e-04 -2.974200063653083953e-02 9.012272783907787632e-03 2.334979490715067413e-02 -2.520994895337043060e-02 4.357081450796784772e-02 8.470739527242848038e-03 -2.187127040706934866e-02 8.568511818123467072e-02 1.132183480312716484e-02 -1.324070726690674757e-02 -3.958969125606135592e-02 -1.144179509561503265e-02 -1.723932750981162915e-02 -2.820627049910070031e-03 -6.579788601887150146e-02 2.858151677839098487e-02 -3.086594644986118564e-03 -1.037540655670289927e-02 -1.914784374054743013e-02 2.575459599935249824e-02 3.978172938077566972e-02 4.750010152507866401e-02 1.514797255047991252e-02 1.633267594185938351e-02 -6.093134588194250301e-03 -1.750490548270079716e-02 5.307721796144342780e-02 1.178983818658971977e-02
6.000000000000000000e+00 1.592287434353242478e-02 4.636236129882372048e-02 -4.463037728137889126e-02 5.265327184432547908e-02 -2.738235779601612754e-02 1.032253609423964234e-02 1.234650427037472208e-02 1.280513893342943021e-01 -1.087434570171196824e-01 9.299859333089019464e-02 5.954826193269054796e-02 9.007496741783860283e-03 -6.992654587908078700e-02 -8.815602743307424799e-03 -5.913051583971211562e-03 1.700323175071991391e-02 -6.982945490087307493e-03 1.992333368453355347e-01 -5.053659661176811146e-02 9.060584937690858987e-02 -7.759581012205993278e-02 -4.886131840953294309e-02 4.420866391367121728e-02 1.069820025643095258e-02 1.193253050393738857e-02 -1.088882160979110503e-01 -1.430819095837896071e-01 -2.420626366966639048e-02 2.623429459223940055e-04 -2.082590912129247962e-01 7.686522147082711087e-02 5.674774492805491344e-02 -1.108012250632998616e-02 -4.430729457316062020e-02 -3.729381374884258027e-02 9.215432621994974760e-02 8.860587396324015597e-02 -2.627598877615242284e-03 -3.939537518184070206e-03 6.407998620072444251e-02 9.413805659352231237e-02 2.626835758285800404e-02 -6.095025523869144340e-02 3.734911121492986985e-02 -7.187583771413512401e-02 -1.257888833389981392e-02 -2.795630788832181163e-02 1.432568279266715205e-01 -2.861771243301481152e-02 1.860464120893996418e-02 -1.852127036242444055e-02 -5.395157160399336599e-02 -1.406086014076127211e-01 4.164842174973668737e-02 1.389092780178602660e-01 1.127336113801576112e-01 5.498296279258594460e-02 -2.029350969673829608e-01 1.015940756510436693e-01 5.674430817649616515e-02 1.605294298336100434e-01 7.194845633317496769e-02 1.504447756958699478e-01 1.643886539885027753e-01 3.713849146738738144e-02 -4.003953664128423462e-02 5.912395308491059237e-02 -1.319492148538060350e-01 3.293502451583694979e-02 2.113462578496465988e-02 -4.163497919544471848e-02 3.272907335367864629e-02 -6.750020151748521713e-02 -3.927964212523201576e-02 -5.039714122402580432e-02 -2.229732134139675651e-02 1.276360734844449452e-01 -4.914512796544576873e-02 -1.593761326593767236e-01 -2.114180259035231824e-01 9.317130661187994489e-02 1.008630256608340206e-03 1.549174499812817074e-01 -9.072171196590080033e-02 4.937919621263767156e-02 -2.069662720756209051e-01 -1.802580032312900704e-01 -3.375588033471997595e-02 9.297309032269508375e-04 -2.579312688501484221e-02 1.472886028463021857e-01 -7.012744614842066071e-02 1.291400671464560113e-01 -5.127251824755625631e-02 -2.429261080138010176e-01 -8.432704010648821302e-02 4.118268304228706045e-02 -2.249130875562733653e-02 2.533927992251292990e-02 1.235553851207511628e-01 -2.252654000986083552e-02 1.786634619557503356e-01 -1.496288262905154549e-02 5.650159295209210980e-02 3.946776299365895718e-02 -6.395433320222410067e-02 -3.202052045979283945e-02 6.103716649905703388e-03 2.051656657638108519e-02 4.153322906084185029e-02 -1.845220307696051887e-01 9.802458493414760443e-02 -2.069379769644448183e-02 -8.499440225882567979e-02 2.446857476519022356e-02 4.045027968840599411e-03 -5.442000242911602947e-02 -6.874168007561945459e-02 3.237733416938529118e-02 4.096156849557266999e-02 3.926732130947171301e-02 4.555179977546735745e-03 6.429781471005456550e-02 -1.791438069852555395e-02 -3.200155628020413118e-02 5.694172315311921140e-02 1.060851079936728746e-02 -7.976231158450954690e-04 5.841702057105446766e-02 3.371262993387041940e-02 2.759243603378088577e-02 1.190804895508445066e-01 3.823027419780641173e-02 -2.828208902749954068e-02 3.983006440541407567e-02 -6.622744744751805912e-02 1.687683220570961040e-02 -5.713500909975269444e-03 -1.984148402534401459e-02 2.338954914068857791e-02 -4.698962818580644518e-02 -5.718335783314217047e-02 -7.867596641098971444e-02 -6.620391021315666889e-03 7.343369683250949853e-02 1.156134122165305457e-02 -1.091340832367802306e-02 3.132361306977689101e-03
6.142857142857142350e+00 1.409420695403193306e-02 4.232249011450251591e-02 -3.873999930001147118e-02 5.763350778044450118e-02 -1.219886848183789237e-02 -1.450429046714513288e-02 8.363847625072973191e-02 1.116291369230318214e-01 -1.652813664279191297e-01 1.360401444680780503e-01 8.971937110841848861e-02 -4.917016068345752416e-02 -3.181804740629128048e-02 -5.926058624214122078e-02 5.723983997255800704e-02 -3.488820059391498779e-02 -1.090497447007035547e-02 6.198539852950515211e-02 1.361319861840148693e-01 -8.186185161941857136e-02 -7.751353905552577084e-02 -6.222692545249872836e-02 4.886891926898168786e-02 -3.827399107325713673e-02 -5.908390849591674265e-02 -1.336616719553673782e-01 -1.652854535283977411e-01 3.276777689641089536e-02 -6.678262586922008304e-02 -1.901465093633304682e-01 9.082950524908570133e-02 7.373872732716298117e-02 -2.432126987803149773e-02 -3.544080500693524982e-02 -3.646566515432343725e-02 -5.522428456873229585e-02 -4.420875189581403852e-02 1.389361574761268509e-02 -1.284483143320421517e-01 -8.071240165974267675e-03 -7.766242626363449586e-02 8.134291384473585351e-02 8.096748798289334775e-03 1.370388857086602026e-02 -1.018454883054174254e-01 2.565711511479765519e-02 1.997400493731874699e-02 -7.880575359482985820e-03 7.980489104615910712e-02 3.480178006864004161e-03 -1.924941127714909495e-01 6.464792570997925092e-02 7.612739634545012679e-02 3.157962717046766676e-02 -2.317124287018374612e-02 -1.560170643842436478e-01 4.070716227224921435e-02 1.351228504022021770e-01 -9.430164559086458287e-02 -6.520680774774329815e-03 4.843924125762866933e-02 -1.944944535244106168e-02 2.466527758328318585e-03 2.438519169287236554e-01 1.131191520178013860e-01 -1.189716395682255956e-01 5.305458653417474517e-03 -6.085268049021277242e-02 -1.394885918445446793e-01 -1.095560688826808793e-01 6.543125187533622988e-02 2.924019574924481557e-02 -3.639449700325164683e-02 -1.614601709241325969e-02 -8.282033562944181304e-02 -1.275766347353592400e-01 -3.598472350332455882e-02 1.371648295993878504e-02 -1.886281538008259540e-01 1.244532485848748871e-01 -1.013413974154994540e-01 2.256903283552711033e-03 -6.070675433455764713e-02 -4.025216441118986688e-02 9.335365886527386206e-03 1.424047435599156697e-01 -6.590306540231333221e-02 1.019750617641345253e-01 1.032668078035821058e-01 1.934834610358492774e-02 -1.818695933461441649e-01 2.142040877194635873e-01 5.996611614329479950e-02 -4.984996774687228127e-02 3.606163788549823779e-02 2.022551295763010959e-01 -4.296296218525102323e-03 3.912942680961164349e-02 3.979053548166976845e-02 -1.568170730732722506e-01 5.144665266510816543e-02 -5.567116219225255735e-02 2.766028576084045287e-02 -4.395813232963895895e-02 -1.588748917507054326e-01 1.595286780262603760e-02 -4.782192456673053232e-02 1.138862211308219186e-01 9.389861752237949055e-02 8.635672618462972294e-02 8.736346323602810215e-02 5.349135687553097096e-02 -1.223063758694882819e-01 3.001145910589089055e-02 -7.387193530588436266e-03 -6.130537770948634932e-03 -2.916311723710049084e-02 1.183915986408115850e-01 8.048769213429342317e-02 -3.571869181870705040e-02 2.735438366401620608e-02 1.094272038213634120e-02 2.729495620799252467e-02 -1.279293302391912648e-02 -3.260787050975874624e-02 -2.101741477652532830e-02 5.573170365255255415e-02 -1.190273731007177177e-01 -3.717448850627732421e-02 1.812817227901938888e-02 -8.373696636462278631e-02 2.439379584353839822e-02 1.210351449355148365e-02 3.934945390147120969e-02 1.925301908980213764e-02 3.465890654766017737e-02 4.180204725678769023e-02 -2.636086603651083618e-02 -8.745350410094377552e-03 -9.426114680936090173e-02 8.560927571891063445e-03 8.268875649424588248e-02 -5.023414154967145153e-04 7.935644815766447480e-02 -6.057369714109161508e-03 -1.658554142825519398e-02 -7.957301116696251231e-02 -7.870724675035843665e-02
6.285714285714285587e+00 1.220647198950105747e-02 3.972877535610200295e-02 -1.937929345877507231e-02 8.509820589091168785e-02 3.192712087044729391e-02 -8.347030249082806885e-02 1.921382087605247313e-01 1.019635924900054169e-01 -1.844691163258443400e-01 7.796989266217026204e-02 1.462017446808936694e-01 -1.085961781622356292e-01 2.476472913563544653e-03 -6.923123521559237936e-02 1.033915049149066734e-01 -8.151384696267081550e-03 5.787898429030667591e-02 4.826651366380647554e-03 1.472063406123238494e-01 -6.125521740117730214e-03 -2.517310554644436663e-02 -9.485381974173236197e-02 6.728758409724795719e-02 -4.461122037218855779e-02 -8.351390356545399310e-03 -1.478533321016894386e-01 -1.374698446865975643e-01 9.151427938972814258e-02 -1.374468507334590806e-01 -2.913945326383995948e-02 4.950444290217480281e-02 -5.416169423164440833e-02 -8.691449568634245990e-03 -2.421280216471938251e-02 -6.334121023046299093e-02 3.815857438649689765e-02 -6.232606550798308609e-02 2.510768931163237863e-02 -8.546306238152898138e-02 -6.666719090421839577e-02 6.829664180800387729e-02 -9.154266789125918569e-03 2.069688195858098486e-03 -1.137492800237770857e-02 1.284747832106967157e-02 -6.523488428985260539e-03 -3.911082650004144012e-02 1.808717552646454604e-02 -7.545218995838708087e-02 -1.790248192466905794e-02 3.926987923145877635e-02 2.131546806866702753e-02 1.528220808114053586e-01 -5.193719886962799154e-02 -5.836447743040800579e-02 -1.099396603080882856e-02 -2.254791383714259689e-01 -7.360910318836099905e-03 -1.395252476880795844e-01 7.819251235785046328e-02 -1.274206744973673533e-01 3.380012334800534812e-02 6.901544100715498176e-02 -2.748450936465703376e-01 3.358827190315903655e-02 -2.723496137486053695e-02 1.038745382296153569e-01 6.504145549667922355e-02 1.049347260082147543e-01 2.703142447266754234e-02 -1.538843003524303088e-01 -2.570836352765440078e-02 -9.357585306758642307e-02 -2.014893294094597179e-02 2.735128005475646606e-01 5.415810715499712324e-02 -2.681030270234073878e-02 -5.437192910536381429e-02 4.438987781313227104e-02 -1.943495939561778671e-02 9.621417570594219260e-02 5.414720428102634542e-02 -8.564160235482763672e-02 -9.250992910372143885e-02 2.880277918494996564e-02 2.215568551026297212e-02 1.081050859309744816e-01 -8.930247941442930049e-02 2.114658143673101356e-02 -1.467685833236130333e-01 5.221902321246273820e-02 1.419787827616884879e-01 -1.142120918435625548e-01 -6.760195070392047145e-02 -4.282432149204976751e-02 -1.751332656723750547e-01 6.508712970064636782e-02 -1.141825987328256090e-02 -9.489075665052035605e-03 1.470811466595018102e-01 5.654947707648579937e-03 -3.308723666151612130e-03 -3.094279535426067151e-02 -1.932274843208747206e-01 3.573701377500997090e-02 -8.613894912706940299e-02 -2.119194551624601871e-04 -4.817899570293768252e-02 1.074680775942010863e-01 -1.264873425323324585e-01 3.244914284891223244e-02 -1.241489157217140760e-01 5.816415616967179729e-03 2.091723770998140525e-03 -5.976777384816231442e-02 -1.930469088958871107e-02 -7.077905991668390073e-02 -1.206924746150378480e-01 -1.207996318547760288e-02 1.807706189679757908e-02 1.516248655575509925e-02 5.349041485753965736e-02 -2.452224197579817768e-03 6.455718091951476167e-02 -3.897973023264395681e-02 -2.848866292194152799e-03 4.187770360828788063e-02 -7.814700710428321151e-03 -1.289276040172569748e-01 6.365272225323206912e-02 6.713567839224354435e-04 -2.452174260383313434e-04 -4.461289250815228535e-02 -5.344787683377118931e-02 9.862579791399504747e-03 -3.586471314428172231e-03 -1.991797945667912045e-02 2.759896857187353614e-02 -6.305918596248895336e-02 3.873925489198397354e-02 2.310170074183768088e-02 2.402935281320923988e-02 -2.965809717261040646e-02 1.208001054545586490e-02 1.038790586501216889e-02 -1.397783895141433081e-03 -3.545164473078939865e-02 3.783399984252696496e-02
6.428571428571427937e+00 1.285091070082711173e-02 4.640087330663576065e-02 1.677395461632893991e-02 1.393048331944224394e-01 9.400347954258489458e-02 -1.362600414399296189e-01 1.767321587326918797e-01 1.173688648118262068e-01 -6.296670339780412184e-02 -1.877430569577221841e-04 1.041284746333495104e-01 -1.154772323892683250e-01 -1.580541310606515815e-01 -1.185355397182257520e-01 5.567072442974192216e-03 2.223877066552323520e-02 1.150654528351632427e-01 7.381052348081580672e-02 1.421282638115853869e-01 9.504460432488341312e-03 7.070480211855441344e-02 -6.941609261014959620e-02 1.023567533222110859e-01 2.613977497621320853e-02 2.518475845467395280e-02 -9.146942279083182525e-02 -7.777926753593726594e-02 5.308728526865572755e-02 -6.460938132012997159e-02 7.212338951544872145e-02 5.111519169745593798e-04 -1.940086062838379810e-01 1.143080217708594172e-02 2.734418927350490067e-02 -1.709756192230580188e-02 -2.763076348602796009e-02 3.134853166103345606e-02 3.375777059336902003e-02 -5.992012511724045115e-02 -4.506291793937611950e-02 1.126112240095075989e-01 1.085684455924056969e-02 2.128870111736533288e-02 -5.632674439225161117e-02 5.575084748398573958e-02 1.201478386783950830e-01 7.371568009330309312e-02 -1.669924989035175278e-01 -9.698885797798580122e-02 6.927804212256298555e-02 7.344786111887603719e-02 7.272023296037324891e-02 6.189203965968228388e-02 6.570806255337272028e-02 4.385521505888739791e-02 3.748247078614033723e-02 4.102281865597275784e-02 -1.588992043969846349e-02 7.158846502953596092e-02 -2.574603662951302149e-02 -1.161636479036054145e-02 -6.649537136277046401e-02 1.129726245923145245e-01 -1.610696536034711412e-02 5.902622835908558074e-02 -4.494277157828996047e-03 5.961684519721167919e-02 9.971467801001586417e-02 -3.922905615295541742e-02 -6.380629628193656977e-02 1.510867414022847299e-01 -1.770763645640162018e-02 1.313404487026971490e-01 -8.153069880173020867e-02 -2.432991640049016625e-03 1.155830426881845063e-01 7.339996124971792657e-02 1.420673547313484365e-02 6.714017212569407811e-02 1.205819890995260685e-01 -7.422358780322338423e-02 -9.991467330124369217e-02 2.563461594962733459e-02 7.617341553425727163e-02 7.708274105279473709e-02 -1.913840282380012414e-01 5.997571710761365714e-03 -2.079895368626718047e-02 -6.003090447114058092e-02 -2.981995083574700417e-02 6.124134286578977737e-02 -1.440866332189982835e-01 -3.452842781569574748e-02 1.212463072312050388e-01 8.771574254070561849e-02 9.584389336078751043e-02 -8.301592445583681756e-02 4.745079033755928571e-02 9.852118591507913817e-03 2.566654880645321754e-02 -8.125694244814093969e-02 -8.257648901390141072e-02 6.139699836169870695e-02 1.154320411903979327e-01 -1.013146555488325662e-01 7.552317222179447120e-02 7.529282472376042784e-03 -1.325342235709787431e-01 1.769833458690167269e-02 1.830187281465195659e-01 -8.714543296279553264e-02 1.140253071330930984e-01 3.667208246566740215e-02 4.085143027563151868e-02 8.258187510277809756e-03 1.644392481705431175e-01 1.821539936653572833e-01 -6.214838290226983725e-02 6.216879947472718146e-03 2.022924450275021685e-02 -9.259750486194682356e-03 -1.128809447867176324e-01 8.364421850813723866e-04 -5.540927796802944116e-02 1.280040835691985748e-02 3.992297155698757566e-02 -1.353307935669919304e-01 -6.202943510943428884e-02 1.272103225656029402e-01 -1.250771893618787822e-01 7.567427885026810352e-03 -2.088810767294315297e-03 6.603387713113199886e-02 4.292247442999630458e-02 -3.099869466141682000e-03 8.103935217112572323e-03 -8.212472690543570764e-02 -1.134334138606037656e-01 3.687635961659307959e-02 -5.172248439847069307e-03 -6.431421717395927051e-02 -2.370254441142954915e-02 1.135163245425740569e-01 -1.202735651799567360e-02 -1.554552504945622693e-01 6.387545082704897126e-02 9.557287951994031597e-03 3.381492701540725343e-02
6.571428571428571175e+00 1.876275149281917548e-02 7.024880913030419338e-02 9.206934976404812510e-02 1.999414543672206335e-01 1.378463007389725548e-01 -5.578748991276083480e-02 -7.424783241425657321e-02 8.578179480188989625e-02 1.163608712150587809e-01 1.648909078144192852e-01 -4.853596295105759226e-03 -5.388264832035789126e-02 -3.002562410905015855e-01 -1.353278725825464435e-01 3.386704418667507016e-02 -9.682526667049705382e-02 -8.858930536515741139e-02 -2.747387699965075925e-02 -5.473815906566294881e-02 -8.842274878907424715e-04 9.201534171353711530e-03 -2.994592919235175912e-02 9.299826138811256512e-03 -1.059720254258231520e-01 -9.893103440706305096e-02 -9.711060837352557262e-02 -3.407716352865956810e-02 -2.038225298276967468e-01 3.448247093030579191e-02 6.777193703017905801e-02 -4.821109251488066988e-02 -1.672826901833796842e-01 -8.400290827816427053e-02 8.105862120350239286e-02 -5.742832569461200215e-02 -8.009299911825210061e-02 8.374750775792681734e-02 -5.117923487489893508e-02 -9.111647409662333719e-02 -9.104636640285690419e-02 1.032561458453322284e-01 8.476106851757495009e-03 6.533930838850215972e-02 1.222775640562805653e-02 2.431727565990607354e-02 5.800750065793029361e-03 -1.765573438873479228e-01 -1.158180636206623537e-01 -1.038188920649255609e-01 -3.791226407590676806e-02 2.259041775008591157e-02 8.509348057328901260e-02 -8.003951615882155812e-02 -4.918631778705828683e-02 -3.610860964173243093e-02 3.555348634902581739e-02 4.786849625081825155e-02 -1.210463622456953992e-01 -7.885499763834011300e-02 -1.482198520344814828e-02 7.202095000818907466e-02 -3.071907273109657222e-02 -1.256942926815807736e-02 -1.705221588203746363e-01 2.272116593182015726e-02 9.441883708467302405e-02 7.340939049629735536e-02 -6.632656245827277253e-02 1.209457142924305340e-01 -1.056364225071041024e-01 8.273097781871467660e-02 -1.248280022025913399e-01 7.225705326792308293e-03 2.754296859467984804e-02 2.975314108191946805e-02 -8.450006245746910505e-02 -4.577298424942809196e-02 4.324866304162491848e-02 -1.115296823918353851e-02 -9.806396926211105591e-02 -1.028432366782403573e-01 -6.213486962857744933e-02 -1.088043660908838937e-02 4.752206950444827493e-02 -8.729094406851059529e-02 1.309232284158245475e-02 -2.236572300269880006e-02 -3.446545284808429782e-02 8.337650059313152229e-02 4.914217499124408361e-02 -8.373252985702628326e-02 -1.517277813807043664e-02 1.505553587109346447e-01 -8.760256821944083228e-02 -2.093653580246797666e-02 2.969976539848991071e-03 -6.549239831754417873e-02 -1.544540116398163687e-01 2.667116719663670255e-02 -9.411096925828205118e-02 4.969642016304377796e-02 2.237232745585625293e-02 6.426579298112582161e-02 -2.712502123771347307e-02 1.607103020066177335e-01 3.293163634318534844e-02 7.776113487533457824e-02 1.813238328180281078e-01 -3.991164020442227595e-02 1.643141080720857822e-02 1.066515344369085294e-01 2.572191750073309427e-02 1.106717082839381826e-02 1.248672216930481887e-02 3.951125355745600809e-02 -1.157930688997122343e-01 -7.127658434138028909e-02 1.617344633762545225e-01 -1.233529238857690620e-02 -6.114320400786391746e-02 -5.359118475601618026e-02 5.037491309126652939e-02 -2.914422315417312601e-02 -2.645151351532314815e-02 -4.608981273948833945e-03 -1.582827681927883104e-02 2.228422651796728091e-02 1.256015160848062973e-01 1.855438461318297677e-02 3.007001768874104086e-02 3.593498954942656032e-02 -1.216433826419587722e-02 -5.202915913533000952e-02 -1.869791805695765821e-02 -2.134162949575731452e-02 2.924712821752691386e-02 3.310644339642989514e-02 8.053793460297403728e-02 1.225576409606106837e-01 -1.724664000075992742e-02 6.260913452993523143e-02 -2.969597304202186913e-02 -3.066388803930326229e-02 -1.150535569607749609e-01 1.006940782623942654e-01 -3.140007114344612466e-02 4.327062700341862550e-02 6.714807586526455596e-03
6.714285714285713524e+00 3.390201325381216740e-02 1.104714988704912082e-01 1.819321301052084505e-01 1.606534339967858327e-01 5.609275799518387978e-02 1.941604049534355891e-01 -2.076495015131978039e-01 -2.050885820525799597e-02 -1.125790491753726925e-02 2.723816235829263355e-01 7.388346245349264318e-02 -6.052125783899423017e-02 -8.698897425619830925e-02 1.399815359625202482e-01 3.791836074123586808e-01 -4.832260400111662579e-02 2.082506065700045692e-02 -2.736729143060611519e-02 -1.279166450556123991e-01 -7.940241641254722205e-02 2.806540288177012191e-02 -6.913037113644492082e-02 -1.097354099578611991e-01 -5.136961533983806089e-02 -4.486385287920200554e-02 -4.017494379780110758e-02 1.492008887102647674e-01 -3.702522318049822347e-02 1.647877260666762850e-02 -3.187743612463005138e-02 -1.549377882326876399e-01 1.014697864280198203e-01 -1.414840159872818130e-02 2.254465563129044031e-03 2.182213125996603498e-01 3.981800247516777136e-02 -5.298418586182228329e-02 -7.708604255620185586e-02 8.640744266306525645e-02 -3.095729884912528165e-02 -7.227024986153678110e-02 -6.496527356000006415e-02 -4.077751159132700365e-02 -2.861553545577321181e-02 8.862662802505269499e-02 6.745027783968102209e-02 -2.087716489335711412e-02 1.625488732797363278e-01 1.221432021211744934e-01 1.142745373728673020e-01 5.831552246759365982e-02 -4.612085056276424982e-02 6.893449956174459159e-02 -2.882093867683747229e-02 -4.030009608194030229e-02 2.862171967285470631e-02 -4.429684936269898121e-02 8.243792803180770290e-02 1.654960678225110213e-02 1.183163704354853601e-01 1.743620360545481973e-01 7.875321681599017909e-03 -1.381865209125232672e-03 -1.258638714740450970e-01 8.876830167514036807e-02 1.811635165056044508e-02 5.978737860820017985e-02 6.180336520440885689e-02 -5.649138120359308013e-02 3.456575404257460765e-02 6.025640476481430169e-02 1.883824486929886952e-02 -2.343540141727182280e-02 -1.220558698612630166e-01 8.303688095221334331e-02 7.614230591813520022e-02 8.342087056343670814e-02 -9.825472767786212758e-02 -4.642241208620263154e-02 4.379012427016720777e-02 4.457636086677390502e-02 1.792385461731898881e-03 3.074919691616875145e-02 3.262096623221904385e-02 2.668026207440423944e-02 -9.745945515917495139e-02 7.141729924157576292e-02 8.314249237348529664e-02 4.254163504600386170e-02 -3.113002880891901913e-02 -4.325163819672792238e-03 3.320734894018567002e-02 1.427960069714057922e-01 1.614570676607275657e-01 8.941780850438431349e-02 4.783060679224021561e-02 -3.628127578687501825e-02 1.505674162273542283e-01 7.336495197746549513e-02 6.324322692997641493e-02 2.425914342604246210e-02 4.397297928438333864e-02 -2.833578654346827555e-02 -2.695754150167635997e-03 -1.114426943228135625e-01 2.591289368333052345e-02 -4.162471118126267328e-02 -9.793830660460715876e-02 -1.985181467862404472e-02 -6.322472373085182007e-02 1.618773297350648357e-02 3.640897080105798267e-02 -1.223186658947595946e-03 -2.564528253700335339e-02 -5.996490478371649738e-03 2.034928547493388210e-02 4.054584756311419708e-03 7.784913520907167303e-03 -6.275016528615620648e-02 -1.629598216690014700e-02 -2.383747452523581750e-02 -8.175431107900412928e-03 -5.613680501345903393e-03 -7.157064238464673446e-04 3.809962367255784882e-03 -1.796242645858718567e-02 -1.663274823929569018e-02 -6.317065513955534561e-02 7.444347635811620831e-03 -2.227186975326085616e-02 -2.108524256281198508e-02 5.508181938642903869e-02 4.441488098125587203e-02 1.980946191406637510e-02 -7.917888544514755864e-03 2.185282961373014379e-02 4.685066098677642676e-02 2.687569367376943432e-03 -2.315002214027247693e-02 2.023756884887294855e-02 -8.288407170734087698e-03 1.744651837385277626e-02 -2.846192362441501977e-02 2.177471243706883067e-03 -2.409594631960854452e-02 -2.848700999277159127e-02 -3.853219639965223958e-02 -6.276221400109408509e-03
6.857142857142856762e+00 5.467649211105115453e-02 1.443839372654006081e-01 2.352406518070467856e-01 1.764357103359014828e-02 -8.297598850385580482e-02 3.290177077743640099e-01 1.660157962361920661e-02 5.323442740788969724e-04 -1.928081429303504235e-01 -4.068211620946913382e-02 1.128480481449049416e-01 3.534529156359241756e-03 -1.209880266360261469e-01 2.205427133675013363e-01 3.720775901562109467e-01 9.897029778128368926e-03 2.042254871690734330e-01 1.955317124432182641e-01 1.882221521059570801e-01 1.759932934241644625e-02 -1.364926262869224638e-01 -2.332065257106873124e-02 4.209038676442373485e-03 1.777335935244435394e-01 9.797543395956763435e-02 5.158275480460342705e-02 7.098352810501365462e-02 1.963420042592111392e-01 1.803330601485924611e-01 3.918687184845068630e-03 -1.781333009585931576e-02 -1.446428138417302500e-01 4.743711663516824578e-02 1.038483261307503042e-01 -5.192640767036835886e-02 7.245409805010609439e-02 -6.175712342622100698e-02 1.274706420763287718e-01 -2.318589875760856261e-02 -2.783345811221933988e-02 2.336432910830865683e-02 3.146033412600403312e-02 4.686085424599727156e-02 1.620487686484955309e-02 -1.193825404031453007e-02 -8.621561323510237851e-02 7.789793950853204918e-02 -1.470986462012547902e-01 -3.252106757132029735e-02 -6.860766131768124276e-02 1.004050519131830660e-02 3.542702644071239054e-03 -1.060452810500219778e-01 2.794112836668635053e-02 -2.249358857828871391e-02 4.434267930677041059e-02 6.575073497890075724e-02 4.718886331858374028e-02 2.077899782771682954e-02 -1.012292492570494307e-01 -8.807356137805447127e-02 -7.845403998076136420e-03 -5.248518638420256177e-02 4.753272657782896260e-02 -6.720472622528557254e-03 8.437248185395766764e-02 -8.145077851976841032e-02 -5.469368963084690616e-02 1.349962423645292321e-02 2.228107369374238839e-02 -4.777070878768498868e-02 -5.467416959995298475e-02 1.943769110313628423e-02 1.105619540725153588e-01 -5.534977645049789924e-02 5.064976403627958861e-03 -4.593118892201362297e-02 5.233978446272856411e-02 1.087654972709761469e-01 -7.070682573556423545e-02 -2.455970961703864489e-02 7.121511961522636325e-02 -1.108728607240302543e-03 -9.958768861043977225e-03 -5.182823612680411557e-02 9.125016974206651144e-02 -5.447643385488087908e-02 -4.335764176206278325e-02 -3.385731707436362425e-02 3.671525934635504196e-02 -1.669027803009289976e-02 -1.672905038912909578e-02 -4.913877848768464368e-02 -6.418624380057187662e-02 -4.707536014838777094e-02 -8.039199631726541215e-03 1.269632919761334855e-02 -7.782861200201586505e-02 -5.068596229328042879e-02 -5.158350476653233985e-02 -1.420308889217322332e-02 -2.592546641571100846e-02 2.600748564193774287e-02 2.575418119677292533e-02 8.546081769716064314e-02 -2.562546171618524868e-02 1.113982473973258204e-02 8.023798726135436543e-02 -1.837864286898073865e-02 2.982917491912592811e-02 5.081799686480072999e-03 7.753306634427344600e-03 -1.491136600691403066e-02 -3.029397009213497666e-02 4.283037092954409403e-02 -2.507259460659871236e-02 -1.139344291245919863e-02 -2.139312579642651049e-02 4.335840792506100161e-02 1.752710205814258029e-02 3.634075894814428782e-05 2.631452360803684595e-02 1.154059821558004253e-02 -7.608044499623433342e-03 2.033577565227193476e-02 1.181084774152096548e-02 2.438421229950158212e-02 3.606271134021005187e-02 -4.604342120409452357e-03 8.691165598106208919e-04 3.638691305986914513e-03 -2.533828836216594702e-02 -1.419992865818146821e-02 3.414748622452148247e-02 4.136672418713732181e-03 -2.371018209946793368e-02 -2.842393834385547116e-02 -7.358255180575372541e-03 3.264806759786261642e-02 1.010908015703521415e-02 3.440511718214309816e-02 -1.444633124504753237e-02 -1.035255453965927379e-02 7.118842288156961191e-03 1.796377478744839995e-02 4.752244185732779069e-02 3.939560429019462601e-02 -1.424042601600406487e-02
7.000000000000000000e+00 8.568894746091279546e-02 1.603135493153153290e-01 2.331986890314631244e-01 -1.983039386523617331e-01 -1.641019367034796672e-01 1.893807109454992421e-01 2.726560366105546529e-01 1.866854708281392994e-01 -6.991543476004877244e-02 -3.531301273108792826e-01 6.062445697977435211e-02 1.970663355892526836e-01 -3.462890440985562646e-01 9.370041614028437604e-02 -7.197177190993325757e-02 -2.204070633692850889e-01 -8.423741923535334186e-02 -1.187357397843993995e-01 8.408394582199689438e-02 1.526371726339823542e-01 -9.901143876831043633e-02 4.055595451786905836e-02 -1.675040508794923416e-02 -1.222237475451385391e-01 -6.497980868495469020e-02 6.258870560533913441e-02 -5.232420124481137330e-02 -2.619391698404754942e-01 -1.651730061227436874e-01 1.339971975353394518e-01 3.548390643065341132e-02 2.243851616524244752e-01 -1.068540708890587526e-01 6.220215410291971003e-02 1.000199253797675603e-01 -1.907374090816954873e-02 9.314817930405930660e-03 -7.041341946600507273e-02 5.884098572222129508e-02 -8.583808674252053905e-02 1.123463485882890585e-02 5.267673051278631141e-02 1.335523383396806582e-02 -7.890446711234294641e-02 -1.711473321343687584e-02 5.302395011825564858e-02 1.778136496748732379e-02 8.214509440249072314e-02 9.140126210800137915e-03 2.193829465004502530e-02 -2.768746192765659739e-02 9.001901262065327425e-03 7.646760606726016318e-02 -1.070720925305903605e-02 9.736855337655834705e-03 -1.535119669281539631e-02 -3.010211406444208981e-02 3.433196511389748160e-03 -1.950696151949414536e-02 -1.279655998696788231e-03 -5.549114651462224400e-03 3.655658033379862587e-02 9.398763554860082225e-04 1.504514388028211323e-02 -3.134388567044951029e-02 -1.101672247834839177e-02 -8.123027773823650668e-03 -3.043006711535275154e-03 1.532211268013042998e-02 -4.659036719051405304e-03 1.212947403241922519e-03 -1.697154090866176412e-02 9.877563068842156596e-03 -3.689180197910037207e-02 -9.975039105418143179e-04 -2.353794298131685336e-03 2.922006688936212154e-02 -9.341055377010199987e-03 -3.008113481977962508e-02 6.658080506650270597e-03 2.342843590285547881e-02 -5.306766093566619297e-02 6.991085623977475773e-03 2.266178493217973697e-02 -4.331675810407067950e-03 -2.250221148079107128e-02 1.628667616532062865e-02 5.653747391650551166e-03 2.479701122227665443e-03 9.284651011435489376e-03 1.629310653776531656e-02 -4.811947561845024077e-03 1.235788952467174219e-02 1.482753494456445428e-02 9.087691509938093659e-03 -1.947580023110596307e-03 -5.323062448249669086e-03 2.008381014396502448e-02 1.200665858085088467e-02 9.088939955244316679e-03 -5.179700604518609405e-03 1.796968421198202534e-02 -7.731190719533161983e-03 -2.426215291541608532e-02 -2.918724176838644740e-02 2.124279438663722111e-02 8.461846421266412677e-03 -4.543566890065939973e-02 6.859035566685254583e-03 -1.170640317898945411e-02 -5.495641237811668689e-03 -6.918530502539555968e-03 1.482349655151491037e-02 1.988393284084467860e-02 -2.510819539026151390e-02 1.134082958515557696e-02 9.637500334555498122e-03 9.940321326737061678e-04 -1.520182056685722913e-02 8.650602847802686636e-04 -6.629489425617579937e-03 -1.271578623428878951e-02 -7.177353368512363017e-03 7.241899984525341886e-03 -1.345878052672532790e-03 1.585191841581870770e-04 -1.759558668613074237e-03 -1.549019721200198089e-02 5.054592187624707550e-03 7.133438518085822265e-03 9.383010002910460723e-03 4.365028468801385696e-04 1.836653670834160947e-03 -2.234937380926968822e-02 -6.248967996767134346e-03 3.503696967519847813e-03 5.769956595894145356e-03 1.014048995707068739e-02 -1.790183989596760492e-02 -3.170829606819849586e-03 -1.158167237813889812e-02 8.153408325473083390e-03 5.472928634340081498e-03 -8.755015618811678654e-03 -3.638238301769966890e-03 -2.446257493365002617e-02 -3.515428217216258130e-03 1.254283887428711813e-03
7.142857142857142350e+00 1.138731466644689050e-01 1.390375273352327523e-01 1.735823619545837915e-01 -2.921104869989791797e-01 -5.340556108134541374e-02 -7.318123145098757998e-02 2.125026798539465800e-02 1.779892899072569590e-01 2.201203768096318403e-01 -1.667562169151863560e-01 1.475940242367260735e-01 -4.116388180867782028e-03 -8.727223140375906310e-03 1.187309431122746534e-01 -4.443837369499994971e-02 -8.469809937700950586e-02 -2.953426706112173214e-02 -4.534768787157707204e-02 3.041605278024652609e-02 4.204596043140990808e-02 2.818569536281157473e-01 5.083523836925082223e-02 -1.175177177850017934e-01 -6.413086690989361349e-02 -2.369829141351294521e-01 2.867137597612538953e-03 -8.645902601124354214e-02 1.897707863079686197e-01 1.624495098838552032e-01 -2.070135611355875815e-01 -8.106774974241665044e-02 -2.817662753045040991e-01 6.844925302181022186e-02 -9.940611254176426326e-02 -1.225517809589774937e-01 1.315953648869847559e-01 2.208453694367754766e-02 1.588486758216409167e-02 -2.280582551933308944e-01 2.551635001542028602e-01 -1.109475161414177902e-01 -1.097511282008681310e-01 -6.459905367943698240e-02 1.539210880873926324e-01 1.188986734422053937e-01 -3.742125722334824125e-03 -1.145725208684595375e-01 6.737549344794188655e-02 6.264169531481414421e-02 4.126860858670831217e-02 -1.237732663317632313e-02 -3.963972488495266441e-03 -2.027305004533752966e-02 7.354013998089182873e-03 -4.113147680655514921e-02 1.578557622828292289e-02 5.401283617163642192e-02 -1.516674538594506294e-02 3.172436651998073592e-02 5.196605237924589032e-02 8.949495024470353888e-02 -3.879830600559623643e-02 -6.337248870783727429e-03 -6.489992109086648031e-02 5.435303561821680507e-02 -1.213940007861480201e-02 4.788884349737042301e-02 9.054596314453577932e-02 -4.051054583033755763e-02 -2.864391186538927866e-02 1.529735093407159907e-02 7.017825355741151572e-02 -3.379732871022303464e-02 -1.165193811109168157e-02 4.443262884828728942e-02 3.757547848473056108e-03 -1.052348642061669455e-02 -8.548124235117174688e-03 9.388964512737633245e-03 4.479122311086736891e-02 -2.439507115787072425e-02 4.223723661177312266e-02 9.694332541454736953e-05 -1.754542646481545634e-02 7.323725594943032019e-03 -3.390774243170171370e-02 -4.420816183029572556e-03 1.782176501954674946e-02 5.866914820559231136e-02 -2.756258744107072806e-02 -1.358119238914475176e-02 3.498018948657521249e-02 2.960532434607538853e-03 1.778691244474158925e-02 3.384895306502231759e-03 -2.807310534892137888e-02 -1.256740000930181393e-02 -8.987716772590146133e-03 2.316241544273442074e-02 4.037225659492522239e-02 2.547411301927239927e-02 -4.139392683255124078e-02 -5.614042297727700644e-03 2.055900002636187190e-02 -1.280564395181319620e-02 -6.382638513541007835e-03 -9.866763266370384700e-03 5.128115338818366870e-02 4.712016872497963821e-04 1.215789936448736543e-02 1.686744859910328104e-02 -3.277965381542381328e-03 -1.083156534576358229e-02 -2.392846851066347813e-02 3.793151494872470247e-02 5.700856904837297776e-03 -5.598380399211187568e-03 1.029393654170780367e-02 8.872886090223392960e-03 8.236422312538951504e-03 8.263966186500175740e-03 1.956817092792407023e-02 2.357065646344690211e-03 -5.566677172849920051e-03 -3.858318634771455789e-03 -1.879090708753207092e-02 6.075730983196993111e-03 -7.104755566476083414e-04 -1.788076380252922107e-02 -9.399417256471871707e-03 -1.476177495728923060e-02 -4.031669711959420983e-03 8.925088946198487042e-03 2.130314789647798704e-02 1.957682483794930418e-03 2.099145167253618424e-02 -6.493020013349354996e-03 -2.845820121958432276e-03 1.928436449427845326e-02 4.504185916388126799e-03 -4.168181025756245196e-03 -2.234704625326055377e-02 -1.202233898646941357e-02 2.562367437094724854e-03 -3.697662466786097186e-04 8.105018776536302566e-03 -1.313349598434830796e-02 -2.762798055574884008e-03
7.285714285714285587e+00 1.404569405286754114e-01 9.855155776629816178e-02 8.652860796097577856e-02 -2.807639886046784383e-01 9.051499455508646430e-02 -2.156164997306035114e-01 -1.921924440998707961e-01 7.903685754378758643e-02 3.503238299350839302e-01 1.509726124650662658e-02 1.624359645770109273e-01 -1.397459562567104630e-01 1.382602092017264084e-01 3.613740074668340962e-02 1.598459225141521944e-01 1.165914062309682253e-01 2.793401404509191291e-02 3.862136832956216542e-02 1.120956207585643571e-01 7.830475288907151610e-02 -1.274509316402953618e-01 -6.421616143810487953e-02 -9.457524411612575066e-02 1.114887372713800617e-01 3.558609783954160694e-02 -3.106027033106746257e-02 -2.340917982321905899e-01 -1.014786925330707634e-01 1.705021916556800077e-01 1.034635213036357165e-01 2.702692874467669051e-02 2.223132099135700368e-01 -4.956332461100523834e-02 -1.240706234074291092e-01 -2.253070817525679448e-01 -8.125085313325208780e-02 -9.651429810136910592e-02 1.599427288840360728e-01 1.050064653089402972e-01 -2.902716463976839911e-01 -3.121858239059777801e-02 1.402813117317139591e-01 -6.296595619599143490e-02 -1.234124678741519987e-01 -1.240795846276536440e-01 3.676363760790055807e-02 4.266876318188337486e-02 6.884749380999923007e-02 -4.944730980656285302e-02 1.704977889957826759e-02 4.281171729972746420e-02 3.309378440415745512e-03 7.628035630763987940e-02 4.664545839884195327e-02 1.281178342071873782e-02 9.086136304201820890e-02 -3.515918033977460250e-02 4.254158542328995846e-02 -1.867266829192653840e-02 -4.717240679093493566e-02 1.291501217883639537e-02 4.358638008619174220e-02 2.582879666877379785e-02 -7.161765073262643666e-02 -1.807833308246537679e-02 7.998815752628575179e-03 3.031591143064018418e-02 -1.053735334287432719e-02 2.468996154925869393e-02 -3.211894209872375849e-03 6.296639278893867431e-02 -4.901164291597479017e-02 -9.412335436219436413e-03 -4.847935420873767526e-02 -7.765690844642525459e-02 -4.755013058816117332e-04 2.947094025417839203e-03 -5.455391873853391096e-03 2.812244112207291924e-02 -9.137805344191299306e-03 -2.937405801752264543e-04 -6.043413951879285373e-02 -9.378247385340371736e-03 6.265060835270688799e-03 -8.161459991693903460e-03 8.560247214689554324e-03 -3.648636183101917202e-02 2.954828449395333935e-03 -8.707236513669083106e-03 2.564705984353614007e-02 9.980912246569490290e-03 1.447194997082914452e-03 -8.046614761381488999e-04 1.784020976163584737e-02 -8.558176973647501837e-03 1.230967010108622445e-02 1.714011763632085350e-02 4.238809145476723182e-03 1.750484916825417389e-02 -3.289523009004792498e-02 7.119514056803989861e-03 -2.701462790042233417e-03 2.721852526102440731e-02 -1.156332949388592761e-02 4.952414977097242994e-03 2.098950678076390644e-03 3.910417840307305742e-03 -4.831460820503096117e-03 8.174228997548159056e-03 -1.219000544309300181e-02 -3.869803671952037200e-02 1.355329365430983993e-02 4.137645425726070732e-04 1.855716720296796823e-02 -5.066476672877078154e-03 2.728001726590279126e-03 -1.085062017679779001e-02 -1.410240367619085104e-02 2.210521009807605696e-03 6.682049393364611952e-04 -8.341670452562714114e-04 -6.471385268246418639e-03 -5.039837430049332219e-03 -3.029937926177534747e-03 -7.482291467632190855e-04 1.511564885202797831e-02 1.494740736392971212e-02 -1.210996017971858324e-02 2.550772239361003349e-02 -2.525226953291504102e-03 7.784647963371294638e-03 1.829326795175553397e-02 4.773603128353149684e-03 -1.691651499388079072e-02 -6.990123354639428063e-03 -3.738704284194113367e-03 1.853037894735614852e-02 -3.957696304756555192e-03 -7.526636290127506831e-03 -1.351108945292725690e-02 2.763770587862850008e-03 2.264683316420255943e-02 1.719861171151265689e-02 -2.498900870581498290e-02 6.136069995412506833e-03 -1.605510336830294135e-02 5.913278766474138609e-03 1.443330749175103685e-02
7.428571428571427937e+00 1.566283022787443024e-01 7.030660962832827043e-02 9.150379675332425550e-03 -1.719936110240233296e-01 9.692390231548177193e-02 -1.276372938485369202e-01 -9.504760407385938470e-02 2.804659012941438517e-02 2.159565327431609560e-01 7.733783404082633650e-02 7.246448060860109786e-02 -7.871047619470554479e-02 4.250282679125902408e-02 -9.527298015066579511e-05 1.361156815272048515e-01 1.456534212881103185e-01 2.102783002385060288e-02 -9.503383408564341009e-03 7.097326159909349286e-02 9.615712906510179292e-02 -2.560843615369091664e-01 1.404982819420367429e-02 1.160538082971590279e-01 2.355738894910861525e-01 -1.145331430398195544e-01 1.831250736917494348e-01 5.427502631126376181e-02 -1.254808948868363083e-01 -2.859626913650903934e-01 -1.955520415379896904e-01 1.279076733679374578e-01 -4.342422071391638383e-02 -1.935956391695415821e-02 -5.572718361156061596e-03 3.030966785168386357e-01 4.349192770544604153e-02 -3.296006754814855694e-02 -2.548258590284492309e-01 -1.045125202808915021e-01 1.777715625751369044e-01 2.051189048412397631e-01 -8.715537103128714880e-02 1.005308238521700620e-01 -5.273268852482509983e-02 1.935869888156123431e-01 -9.065561985510904586e-02 1.341824854725471305e-01 -1.124937345588774978e-01 -4.593565912154063541e-02 -1.799102845519044702e-02 -1.487937682892419844e-01 5.665137650266569014e-02 -8.158251828801985420e-03 -8.479978994407711551e-03 -1.898818499649368788e-02 -4.890355767236714835e-02 3.779004567420492927e-02 -7.743586007348773892e-02 -5.836645939708467318e-02 -4.350067768084921183e-02 -7.156269801365315597e-02 5.017989951768107512e-03 -7.315131429873410196e-02 6.141617823437231505e-02 -3.204916163770464566e-02 6.163593260993654836e-03 -5.390841803184335396e-02 -5.840944928448071893e-02 6.271035753454376471e-03 -8.170772428700736126e-03 -2.930470610172057275e-02 -6.008768187742779057e-03 3.739181254938134941e-02 1.396857189201693161e-02 7.501445180729254814e-02 1.004916828266170722e-02 1.132955849432771243e-02 3.392885820668973401e-02 -2.118080206140273911e-02 3.343454806364505594e-02 4.345241705327928389e-02 -1.975079265114427357e-02 6.098961540293720840e-02 2.447314838173572649e-02 -1.770948172325475037e-02 -1.137322361134355565e-02 3.088849734541979086e-02 -3.190467291234114211e-02 4.474282635419240400e-02 8.307481289504299246e-03 7.758326525058634876e-03 1.506216152994970317e-02 5.234003822732199301e-03 -2.863881527067511576e-02 2.252518885662091117e-02 -1.211472048297928270e-03 -4.191922257543823777e-02 -2.976036708925439557e-04 -6.097485817304729465e-04 5.247143255326003342e-02 -1.811320541239756776e-02 1.556502449634389849e-02 -4.506353153941685535e-02 3.062155208492881812e-03 -7.543803615342931090e-03 1.078389351148435543e-03 5.294737102433273550e-03 -2.226260331958781688e-02 5.300214350558970014e-03 7.738447079263839276e-03 3.978207182084370769e-02 -1.577916163070386055e-02 1.557585869376241876e-02 4.090002727398213411e-03 -1.438438849628107842e-02 -3.489886086540359283e-03 1.456873377303006048e-02 2.108757108788918491e-02 -2.000840010823758119e-02 -1.185451502586052329e-02 -1.285145439063966472e-02 -1.133183660840684018e-02 6.602103252551009410e-03 7.596640934956468139e-03 8.415919533681972750e-03 -1.909778536238867759e-03 -1.145369582280298705e-02 2.161867456111658120e-02 -1.381352296444434379e-02 1.014436224210161878e-02 8.551874850647211632e-03 -7.114283589160617753e-03 -5.702610829026640189e-03 8.206580847940862919e-04 -4.697912742012323381e-03 -1.185745406508845363e-02 -1.744387418144530480e-02 7.092107251074918073e-03 -5.953207146553334862e-03 9.939761886588271630e-03 -1.900311636195610790e-02 -3.742805029258958888e-02 -2.014656483986036056e-02 1.654145178879474348e-02 8.941423569273080491e-03 1.184591816087669953e-02 -6.876603352064153234e-03 -2.151361396448095778e-02
7.571428571428571175e+00 1.639970678791518033e-01 5.783819957520095617e-02 -3.719458057153161162e-02 -8.672357627268512115e-02 3.485511051817440781e-02 -2.944210886062270660e-02 8.016230902872412134e-02 4.594562543118601433e-02 1.147051406737045615e-01 1.633789528293774496e-01 -9.257667111727246878e-02 -7.477957875832136336e-02 1.084637048504757256e-02 1.720280539312491197e-01 -7.814051642607999781e-02 -2.418500649892229085e-02 -5.941724768684096547e-02 1.773484768896351205e-01 -3.049575493357656319e-02 1.096099665356684190e-02 -6.962461310535100756e-02 5.340216093186732349e-02 4.715655076199949391e-01 -5.658831580886763968e-02 -8.747613627923152280e-02 2.002351001557841903e-01 2.863370409554396034e-01 6.286371580911742640e-02 1.470266687504416803e-01 3.254416141067918711e-02 4.814472321156965801e-02 4.532683375504413525e-02 -1.838748236646171874e-01 1.584573266942931047e-01 -3.558557585313423116e-02 8.896862949525922992e-02 1.955906918721963539e-01 8.932133861439760236e-02 -1.225183872688414555e-01 8.001353913978143280e-04 -3.596391564979010969e-02 3.738294133842567923e-02 1.726814417267258372e-01 -7.500387513583643695e-02 -2.486946570593256689e-01 1.398128264500699269e-01 -1.197197955911665918e-01 3.586237711866435696e-02 1.104972428682168967e-01 8.942142684930856622e-02 2.442337370952246331e-02 2.146047528325278064e-01 2.636877152167398444e-02 -4.475655118984682608e-03 -2.894022259101771896e-02 -9.158823675921995422e-02 -1.241303964032753199e-01 1.177644162612247469e-01 2.463381759973340759e-02 1.316530417241885964e-01 1.874137967269811841e-02 -2.103424496854128592e-02 8.385027038974032787e-02 -3.612307777216214322e-02 5.489908052695777370e-03 -1.561771696192855094e-02 -2.402370742234253773e-02 5.143976079323978046e-02 5.323214848618184128e-03 6.691221138950049184e-03 -2.312582264495047224e-02 1.825217231790033159e-02 -4.081515235688275983e-02 -1.477769671738171121e-02 -6.319433673973910920e-04 -6.067216897013900934e-03 4.589759443790648874e-03 -5.379830376355035360e-02 3.617241742606146920e-02 -4.256237785787794076e-02 6.633917025848349962e-03 6.122770902959565054e-02 -4.708842362230836881e-02 -1.878546362443194243e-02 1.671482702882852445e-02 -2.747461950189076033e-02 -2.124350719163325615e-02 1.730709857100595078e-02 -2.188158979622834704e-02 5.284607628056187112e-03 1.176999862656127362e-02 -2.714275385646127553e-02 -5.902556894243806817e-04 -6.723382446086586910e-03 -1.831869757693830106e-02 -1.052014501207076264e-02 5.011806222496706549e-03 -7.579837136836698082e-03 -6.138491500047813312e-03 2.295713566307031224e-03 -2.293842490475016000e-03 6.242028998348906526e-04 2.365153290900736185e-02 5.504558445494785700e-03 -1.770054326079043006e-02 1.057763606317393273e-02 -2.091232869742514627e-02 -1.170751890837619380e-02 -2.282282135504868617e-04 1.983067067681433190e-03 -3.328792612692505620e-02 2.029118093349505103e-03 9.141040838913610037e-03 3.204756174595735450e-03 -1.567924017191373032e-02 -1.792288379451598829e-02 3.078568956223045813e-02 -2.332845535247770816e-02 -3.246025365921793339e-03 1.022744786334683909e-02 4.997271005487347734e-03 1.668508229937988238e-02 1.739927821616590734e-04 2.877243461578801037e-03 -7.205341812217201138e-03 3.028936820186172753e-03 -6.373889267444677285e-03 -9.171530085998582174e-03 4.478040974794659894e-03 7.154034734246800600e-03 -1.421658775723950649e-02 -1.961716768449876108e-02 -6.918388228732545199e-03 1.930285903906025233e-03 -1.046663060476349600e-03 1.261838380596791214e-03 -5.771224915012055853e-03 5.602664758223676808e-03 -2.711696933129812553e-03 -4.757691661637729504e-03 1.272138588436222233e-02 4.620721276202205408e-02 9.350960400813778176e-03 -1.650145108755136578e-02 -2.165156619028246396e-02 -6.314709270943554865e-03 1.956441069776009012e-02 6.649769141607026271e-03
7.714285714285713524e+00 1.677079625033772448e-01 4.956388972569501783e-02 -7.491637321329121246e-02 -3.067633975057856843e-02 -3.507442425525555962e-02 4.490829313664957551e-02 2.451534404991814187e-01 2.207289675937955040e-02 1.101771789609440888e-01 2.965418280817933572e-01 1.779960439343401118e-02 2.085589763616967629e-01 -4.592096873394489742e-02 -1.556143353392535136e-02 -4.823927889607286523e-02 1.775199935619564962e-01 -1.115764729028053716e-02 -1.262946906559211935e-01 6.496027229474109210e-02 7.855381854195699065e-02 -1.867671545836560032e-01 -1.838680988424891416e-02 1.179284300013689196e-01 1.625562608487255561e-02 -5.672568290206999285e-03 -7.717134271157173597e-02 6.841486973287244644e-02 8.518744511647352580e-02 1.301685468767773968e-01 2.482447901159404169e-01 -5.251042929514843777e-02 1.214902018599538780e-01 2.984688874045565155e-01 4.399433773732601416e-02 1.674793917061629875e-02 -2.816302865794036506e-02 2.095607819466535349e-01 -6.711703351953471341e-02 -1.262743435605901687e-01 -1.350265327140057897e-02 1.941748201312916769e-02 -7.805713334775371548e-02 -1.690032461009713938e-01 2.555430698115364607e-01 -4.631208439719054770e-02 -1.858227902843637980e-01 4.250947915409501732e-02 -2.051137299529136489e-03 7.547078946106257347e-02 1.793850897120185736e-02 6.992846675482693175e-02 -2.728935606603061781e-01 1.154018245546826610e-01 2.213771624642067466e-03 -1.084287963795626530e-01 1.503132817527352838e-01 9.660761289125284479e-02 -3.593986059763543822e-02 7.044917138513011323e-02 -5.168138284661597665e-02 -3.888291812149863996e-02 1.451009722225993226e-02 -1.158791809031367928e-02 -2.713998182364948941e-02 -2.610007660133145321e-02 -9.993063610459438154e-03 9.079330789711602401e-02 4.559160774595274329e-02 4.908137729282983745e-03 -4.692902786620583439e-02 1.258003950863967046e-01 2.900513725992650768e-02 4.826836334318057586e-02 1.460904992742118741e-02 1.265584814742050541e-02 -3.527809674704246272e-03 -1.083168965018863408e-02 2.158821190233764509e-02 -7.162284379813987911e-02 6.132399142711648932e-02 3.388237278840928318e-02 -7.265636911844849943e-02 5.051884542666554984e-02 -4.930544457715942130e-02 -1.445493918401172077e-02 4.007690202056717749e-02 4.563154860476149877e-02 -4.745897431275713715e-03 2.735345657084214607e-02 -4.987804576801623674e-02 -6.194634996924538659e-03 3.580069417328831521e-02 -5.725177927289952853e-03 -1.228096454876919860e-02 2.003708166655420245e-03 8.601507650557572646e-03 -2.563756335865364014e-02 2.324442707054866913e-02 -2.039797521300206265e-02 -2.146369932751673176e-02 1.023058166922719350e-02 -1.508602612775575107e-02 -3.160845567886261948e-02 -1.712808285525405788e-02 -1.087120913596572973e-03 -1.544776385963913569e-02 3.328610081118307806e-02 3.212576043050883318e-02 5.711911532758253383e-03 -1.476048376983002570e-02 1.919085743788400550e-02 2.382286297098747466e-02 -2.453210095306435426e-02 -6.463177551955944129e-03 1.297071297947051741e-02 4.313010667982370566e-02 -3.984900401152088184e-02 1.706611402046671541e-02 1.045493232791714147e-02 -1.077368361870801108e-03 1.116508646863788486e-02 -1.314335514530243741e-02 2.887619937280511140e-03 4.836436667999580131e-05 -1.692743662010723338e-04 3.982890024958730610e-03 5.531566778451529713e-03 -1.983967421954844351e-02 -2.872651391098215816e-03 -5.221521150223853124e-03 2.591539878913451042e-02 6.131273195476059402e-03 1.123981639887690689e-02 -2.045063526307294016e-02 -1.167505036401714560e-02 3.174803573675574753e-02 1.611034453098114660e-02 -6.668785553722353550e-03 9.211436890405216502e-03 -1.612100173017304988e-02 -2.421136658643789283e-02 -2.752852369495650819e-02 -1.152151355930162643e-02 2.104147355175493145e-02 1.727304585118526192e-02 -3.277878618156516988e-02 -1.046665832352204790e-02 9.573731351890539532e-03
7.857142857142856762e+00 1.679721777779400183e-01 4.306105908721636483e-02 -1.012447250990990422e-01 -1.862605954828542090e-02 -6.621319832400765493e-02 7.264202242217730754e-02 3.021729427690262315e-01 -2.532989407681912261e-02 8.442578551786911190e-02 3.130457626265707449e-01 -2.642016899498014076e-02 1.672245016308412657e-01 -5.000902589872224108e-02 -6.476840495485911182e-03 -5.876209937470028982e-02 5.662407842773029693e-02 -8.463379439832031947e-03 -8.764393011636605058e-02 -5.120196963872931939e-02 -2.031980410687634145e-02 -5.724805066176803792e-02 -4.819814654126348421e-04 5.336594100398502072e-02 6.163788413310855585e-02 -1.279370978152734872e-01 1.115871749079377778e-01 -6.893431384220004288e-02 9.508451566280036460e-02 3.202440549661371427e-02 1.515828374593719031e-02 -3.564813940282918897e-02 -5.164643519940876476e-02 7.983521141256064158e-02 -3.859904100903105428e-02 3.495117535852440560e-02 -5.992195256694571315e-02 -2.485253319095439839e-01 1.742022698456276164e-01 2.816375486107005055e-01 1.110769968060467267e-01 -9.154924404766229262e-02 9.853873075025980366e-02 -1.462454611498906210e-01 -5.831076268893817249e-02 2.150073501941479337e-01 2.509658626430144590e-01 2.729547795106499267e-02 1.189137028235824345e-01 -2.862864690196778583e-01 -1.463259964668739421e-01 -8.879264801536555785e-02 1.498683665248788655e-01 -1.402152461841061348e-01 -7.106254620598016769e-02 1.042481727057700258e-01 -8.231197257048697424e-02 4.634136617508807787e-02 -3.966967343383952238e-02 -4.786099320156419340e-02 -1.769145064862895703e-02 7.033299428680279963e-02 -3.841717932696222387e-02 -4.100140584186394432e-02 -9.499176919224563975e-02 1.177084908536540214e-01 -4.261752897314336624e-02 -4.146172773969284547e-02 -1.322991989345601201e-02 -1.645016593812157271e-02 1.637060932357467871e-02 -9.609396198916167475e-02 -3.914481507711297520e-02 -7.703298299530615678e-02 -1.133791222779208588e-02 -7.597390263427039603e-02 1.774662921386135558e-02 2.990299911165075764e-02 2.647115644571106097e-02 3.405677672317725807e-02 -2.185302791710075354e-02 -7.953202552623320210e-02 1.338545418442631946e-02 -7.164601218063054722e-02 8.374703062983082646e-02 -1.235058675491761820e-02 2.594896691913972913e-03 -4.120561179822049974e-02 3.757325393287898937e-03 -2.341574989874132748e-02 2.883305702008801680e-02 -6.622679021137616419e-04 2.092116363253107916e-02 -4.270741461571555923e-03 7.569478860641221107e-02 7.724538050861232954e-04 -3.094764674832057097e-02 2.529200634515282875e-02 -3.119345589519244288e-02 3.310248830381201657e-02 1.923986205195489865e-03 1.770836518860609277e-02 2.249453141457817898e-03 2.033282705983351091e-02 1.664569265845828802e-02 -7.114339672671779295e-03 1.815627373775837317e-03 -2.512309106566685928e-03 -2.119650811579333952e-03 -8.848040906685178050e-03 -7.874673242887228128e-03 -1.001283816936380730e-02 -1.207278658509970161e-02 1.427084523397522536e-02 -1.297996463550894417e-02 1.556154682606871245e-02 -1.206259444837619668e-02 7.131514569452140212e-03 -2.096732894208026658e-03 -9.739594291733027348e-03 3.966205090337602407e-03 -4.387022073126625385e-03 1.537690045087535505e-02 -1.279653694420626944e-02 -5.338051042710742836e-03 -3.014638224273400238e-03 -1.130714822766408847e-02 1.968901452887916249e-04 1.260207316081189514e-02 4.907128830606417164e-03 3.021552323557059883e-03 -8.511244359917681870e-03 1.269690918132189081e-02 -2.495711513666548295e-02 1.577295205865411609e-02 1.183526872648662034e-02 -6.151284604068538164e-03 1.221238300480642636e-02 1.689896155827616629e-03 5.266826647914012866e-03 1.425546823704993207e-02 3.795980700052699851e-03 1.768972346699657083e-02 1.070346948023818750e-03 -3.435606503248037763e-02 3.746879701392176812e-03 2.161549932923958334e-02 -2.227050375088289111e-02 -1.683421683174639999e-02
8.000000000000000000e+00 1.631488948083129054e-01 3.756549793798039105e-02 -1.405736325808152054e-01 -1.453317501039273069e-02 -1.048778430991348654e-01 2.542250403063277611e-02 3.012798127104070467e-01 -1.228559392445230797e-01 7.144785237706621772e-02 1.926948255591421910e-01 -1.744208754875967507e-02 9.747533465584129475e-02 -6.237473026801486353e-02 8.771579490330157214e-02 5.196603791386920218e-02 1.109352176565606002e-01 -5.684885357461223060e-02 -5.612691408055112130e-02 -1.698479997193170221e-01 -1.804806967850812460e-02 1.849788191769110024e-01 -2.005177942110966671e-02 -1.312865391561722217e-01 9.610672484895369308e-03 4.285973853087709194e-03 1.553830107557238049e-01 -1.672578832212409383e-01 5.038131356195622856e-02 -1.466740401415843886e-01 -1.141991502525022822e-01 -8.730613709743610673e-02 -1.343423384073889337e-01 -1.900455302794441803e-01 -1.041295315623961548e-01 -1.044308642710208290e-01 1.590372813017146003e-01 -1.956499436049627116e-01 -2.395094918505883408e-01 6.952132080025237061e-03 -2.086865910229057097e-01 -7.938615515338111328e-02 1.115837611884572672e-01 2.281739412971359182e-01 -1.702521044097955460e-01 -1.273907560954245233e-01 -1.817443473639110685e-01 8.512112096743419329e-03 -1.356567638964231715e-01 2.131507402131531670e-01 1.892081325448067425e-02 1.462603601491541672e-01 -1.126293176454749578e-01 -6.937664485658244506e-02 6.976693322083295234e-02 1.810740493484261707e-02 5.116109839960952810e-02 -5.951636048168270493e-02 6.640681810220205872e-03 -1.054333965544042816e-02 -2.982346824556436279e-02 1.081388445481479797e-02 1.690492605814195720e-03 4.426857932410688951e-02 5.342551520925789554e-02 -7.366887200513769218e-02 1.006624780740070918e-01 3.420451730955786918e-02 -6.866543419780125890e-02 5.155607450882250531e-02 1.819563083536811232e-02 8.236273692201170893e-02 4.185540290279737147e-02 5.598353306847272948e-02 -3.902542889537243681e-02 3.091491629258296195e-02 5.954967453544859034e-03 -2.510895588505221779e-02 -3.590613353241838002e-02 5.688585086858668344e-02 -2.783709502734987309e-04 -3.814574590097376174e-03 2.582310856735411594e-02 1.684984315326544524e-02 -4.058487242963328134e-02 2.307804622284998636e-02 -1.083582051762997482e-02 3.492607411775823512e-03 4.987750335616887576e-03 -3.341545806468245589e-02 1.030744499985030566e-02 -3.330164318176868921e-02 -1.638688415781177493e-02 1.674190553992158798e-02 -2.818143144249733376e-02 1.431942344161486400e-02 3.473976970768356126e-02 1.729266574286810604e-02 -1.554323992374821890e-02 1.513019434916387101e-02 -2.560194061868741738e-02 -6.472384201608839295e-03 4.099946249235418040e-03 2.597656147520666092e-02 2.502220628929513815e-03 1.599454396633935224e-02 -5.518285446261747551e-04 -1.413871975596026585e-02 1.277463229407645520e-02 8.472824256481556807e-03 1.586032320931547723e-02 -3.359241473194551214e-02 8.229014502611394985e-03 -1.765450179057555247e-02 1.404661721006961010e-02 6.098495648492461771e-03 -1.416422285723088065e-02 -2.283470923911609662e-02 -1.542402858051766584e-03 1.296264244538407676e-02 6.009038271728524196e-04 5.982662569424683323e-03 -2.010478197369686137e-02 1.320842155634178094e-03 2.356637274337566087e-03 1.651806142608450156e-02 1.899981616583690594e-02 1.170518732314773831e-02 5.304620646872419687e-03 -1.335121775595495908e-03 -1.193534386463109519e-02 -2.228819697940707337e-03 1.708474757877940717e-02 2.106810079428214286e-02 -2.643199761715849406e-03 -1.023404309807256782e-03 -2.047568514757412347e-02 -2.570901819750168529e-02 -1.262869822955709279e-02 4.677441404497310710e-03 -1.262934709719137731e-02 1.670952728493216299e-02 2.910546433065837064e-03 1.312063654481687713e-02 1.436258577938287831e-02 -1.260766116669531645e-02 4.143162645431652281e-03 7.796900568539520855e-03 2.310172162071627913e-02
8.142857142857142350e+00 1.499772261192247880e-01 4.491766746496769075e-02 -1.855714508981588517e-01 2.715016894940401951e-02 -1.479733350162028560e-01 -8.550174340297816977e-02 2.123011640017731516e-01 -1.815926860604714921e-01 9.048930351299221131e-02 -3.307435997209543649e-02 -8.488225985469710633e-02 -2.585129124015245368e-03 -5.887566529279511518e-02 1.468256225443410889e-01 2.045025464420288930e-01 1.316653786019998940e-01 -2.977989257566428932e-02 6.100293858834137523e-02 -4.915488748454091561e-02 -1.034743184571605412e-01 2.301172730058126392e-01 -1.311869635351202781e-02 -2.385397531796273063e-01 1.256614496644296863e-02 -3.648382434443033645e-02 -1.265524822791725956e-01 -6.358746401305527540e-02 -1.227150671882014377e-01 1.627819613499252929e-02 -1.141029599887851131e-01 -1.315935571125232371e-02 4.918147686855255107e-02 -2.275461478315039532e-01 9.556602003660898126e-02 1.793760961875283388e-01 -2.043285655339813489e-01 2.777934266226864124e-01 4.192980088500291580e-01 -7.538603773335131319e-02 2.933243758475197888e-02 1.694549009172884868e-01 -1.591813666712259823e-01 3.243028647473229081e-02 5.376434623106969568e-02 2.659795947068276101e-02 6.422522430789321703e-03 4.859632886024726345e-02 7.043875605283751566e-05 -6.808211399939910480e-02 1.201461993488225771e-01 -2.296865086584561413e-02 4.645435843426312661e-02 9.829919236943371330e-02 -1.996410763624800397e-02 -4.741851601747023442e-02 2.977123223329047538e-02 1.575741709537582455e-02 4.444721219709597305e-03 -1.144779164581160961e-02 -3.307262016845562841e-02 -8.772031780267826317e-02 4.110069809981094918e-02 -2.324333796043485511e-03 6.011169021729251966e-02 -4.431026266502768179e-02 -5.443529188538631658e-02 -5.424622182218104272e-02 -1.058720489053235903e-02 -2.679259427568057590e-03 -4.567816558477154863e-03 -7.771417647136849571e-02 -5.900463026946394657e-02 4.432305006949219077e-03 3.308226425704888923e-02 -1.643386973075881829e-02 4.982489180862526880e-03 -8.381057274545373765e-05 2.720831160769644416e-02 -1.361525095791719236e-02 -2.868608571131217328e-03 6.790573124139044625e-02 -3.298742503232676704e-02 3.140538919767684595e-02 2.582848372635708316e-03 -5.450628011560781222e-02 4.431588444065434618e-02 -2.406148879204436306e-02 2.216340540117206839e-03 1.856415520076862974e-02 2.324713315138072708e-02 5.187426491271489304e-02 5.794195143964822950e-03 1.352141364797947165e-02 -9.247353430236665561e-03 9.647422826180885105e-03 9.393072646339236179e-03 -1.442066229674881898e-02 3.544742417458594114e-02 -4.347086736047230116e-02 1.717764933504950303e-03 4.276079570098855615e-03 -3.294638341127911416e-03 -3.833656260950032285e-02 1.457230776025402776e-02 1.240683197544819281e-02 -1.077309496472946340e-02 1.008425370790127194e-03 -2.610631377010578721e-02 -2.034137103278456198e-03 -6.211754856226587782e-03 3.349095381570005997e-02 -1.028530233980164306e-02 -9.685443151507213203e-03 -7.676998698954363878e-05 -1.621351488669496230e-02 -1.064317574448300774e-02 7.645498141343863401e-03 -2.898332860192027408e-03 -1.704699574877225482e-02 -1.314238415226844613e-02 -8.966459989422260676e-03 3.164335770183640279e-03 7.886044742578264544e-03 4.227483834283908429e-04 -9.671534671183378701e-03 -5.259775295292991835e-03 2.293263810093445262e-03 6.376031278340017587e-03 3.815820354405016334e-03 9.922434826008295992e-04 2.826848260093049823e-03 -1.343200963787892326e-02 -5.058906060489574454e-03 5.422022922587077347e-03 4.093355640944458876e-03 -1.083932081536527828e-02 2.152424187497222613e-02 1.965297581686643869e-02 -2.743643664219356723e-02 1.321813256397333033e-02 -4.731819002136503603e-03 -1.087924247495660433e-02 -1.452999512289812438e-02 6.482561208271978188e-03 6.229378825986209810e-03 -1.554063083223604889e-02 2.917322076483579510e-02 -1.535486356235035363e-02
8.285714285714284699e+00 1.327571668416367423e-01 6.602109546319427646e-02 -2.105308140284571916e-01 8.873022230383049991e-02 -1.738523033227011572e-01 -1.583194845576614274e-01 8.625835568183838620e-02 -1.154459733935941229e-01 9.398146661713556449e-02 -1.668648009755117345e-01 -2.091019634759366808e-01 -8.709565024830387414e-02 -3.183630309196321118e-02 1.837641151735925626e-01 1.888085353347057072e-01 1.895717599423552349e-02 -2.489927575883996852e-02 1.100246907201760105e-01 1.248036457068698868e-01 -1.116002756987987676e-01 3.340951089106620336e-02 -1.389067452128784630e-01 -1.438566018683118675e-01 -1.175967054236071035e-01 6.632055464314626225e-02 -1.393438111931816770e-01 8.344464571615105297e-02 -1.023667969977930386e-01 1.719282205313601153e-01 6.696924287620149852e-02 2.251966346100344740e-01 1.236221606972956050e-01 2.266304479097385471e-01 1.797866796212997664e-01 -1.355245532092354543e-01 2.549603619942870103e-01 -2.099693706153134970e-02 -3.897274011512471548e-01 2.299620898686519782e-02 -2.668415257635144838e-02 1.659947420078544331e-02 -1.087426792187460960e-02 -8.574711135967102993e-02 -3.955732811359249923e-02 1.058731013063901188e-01 4.565502026369204491e-02 -8.012795957848560524e-02 -5.158926041981214822e-03 -7.726603989164804176e-02 -1.077581838964985078e-01 -1.659916599996332787e-01 1.286044731544400133e-01 -4.336889355394774742e-02 4.451898579322537998e-03 2.172743424435009951e-02 -5.065444463880418302e-02 1.567433202923383629e-03 -1.716703407989709704e-03 1.331763723230421081e-02 5.049678318510925079e-02 4.107905801897048653e-02 -5.989984347647939883e-02 7.644378719080233142e-03 -3.522127775084857304e-02 5.557698350129757457e-03 -1.757485967856063777e-03 -1.644683630938488387e-03 3.289900150146213287e-02 -3.482347191886703275e-02 -1.996071749137133186e-02 4.289105118479537293e-02 4.045571219635849675e-02 -3.497021676936803297e-02 -5.035215305784727403e-03 -5.402900809319113005e-03 -3.458547646189842617e-02 -1.172475130311338362e-02 -1.058694830973117354e-02 6.700787563794546355e-03 -1.339411195497199406e-02 -3.837640659199442056e-02 8.999328469547091328e-03 -4.030228754911335115e-03 2.426264219762926805e-02 5.611184998939745122e-02 -3.915653673510247068e-02 3.370443812721102272e-02 -9.832898255084984024e-03 3.259944819343030893e-04 -2.414311101186458058e-02 -3.758377894036921130e-02 -5.816905311792385132e-03 -1.451810956933077129e-02 -3.269320760574384588e-02 -2.680046394743169219e-02 -1.326669938270456407e-02 2.826030788960988763e-03 -1.054054189262781894e-03 2.175713531016980687e-02 2.879734699315249224e-02 -1.592498105225086807e-02 -6.822921570437706640e-03 1.607526728348618317e-02 8.593215398349943277e-04 -3.721407521085177104e-03 1.794286818078883253e-02 -7.448399417927328674e-03 -8.415929464612925334e-03 4.767070764294078535e-03 3.925327591786516648e-03 -2.607589942984878985e-03 -8.899797861285162204e-03 1.264075435495129983e-02 3.500544102017900169e-03 -1.440812475809190654e-02 -3.529454415616504765e-03 3.174788522884560565e-02 3.047068963655815300e-03 1.073325995928051113e-02 4.603517703256043356e-03 3.898979675679574691e-03 8.824534082883988065e-03 -9.949902857538635639e-03 -7.101459687417588200e-03 -2.823364414305015290e-03 -7.307122207122116429e-03 -1.599385128867014672e-02 -1.078725459551141234e-02 -8.050793174890814169e-03 1.162080523851022514e-02 -2.958185192248789590e-04 -6.199144974303656165e-04 -2.128505774545774026e-03 -1.594365682215975050e-03 -1.023706961211246283e-02 1.929264525566709229e-02 -2.409407003911866532e-02 -8.290935747743175682e-03 1.642364551376032308e-02 -1.601566096961345867e-03 -8.062980678942618246e-03 3.603700028592150394e-03 1.083458822124470922e-02 -1.598799594767214699e-02 -1.002495403409369573e-02 2.289219144238625880e-02 -2.927196894413294781e-02 -4.223628949448491286e-03
8.428571428571427049e+00 1.090066879803780336e-01 9.708571053755397917e-02 -2.097377990152328175e-01 1.504538231117327762e-01 -1.669028012403934724e-01 -1.681502518329323626e-01 -4.933193058127558622e-02 4.347636056544655625e-02 1.013114386725911809e-01 -1.477230100939460333e-01 -2.243330182520170413e-01 -5.256386506164631087e-03 -1.973628836456159732e-02 6.020942568157384989e-02 9.933967844740075603e-02 -2.463337876383747127e-01 1.142901264820363194e-01 6.652541989722919602e-02 8.528641088579196061e-02 6.667325156991496526e-02 -1.987946679954120943e-01 -1.661741183736777649e-01 -4.583446359831492428e-02 -7.671566099260747340e-02 5.433270596634784400e-02 1.719895648231165586e-01 9.745832996603505383e-02 3.485266333706049657e-02 -2.596279438825841585e-02 2.124808104395873101e-02 -9.202459411222660424e-02 -1.522293739526006939e-01 8.828899861344227662e-02 -1.386970432334090619e-01 1.389008831105831843e-01 -3.823992892680218580e-01 -2.693912412111813537e-01 5.890536744681501569e-02 -2.137500292077845476e-01 1.005467609424447045e-01 -5.715073670417549628e-02 1.493389657132664916e-01 -7.145760119741823013e-02 8.907083640698515437e-02 -1.447655801918599494e-01 2.575449705847845938e-02 -7.616950757510819632e-03 6.435327267720136746e-02 8.370453719572984452e-02 1.921935675831308935e-02 1.731855098279182215e-01 -1.075141108065439804e-01 -1.447260232648152388e-03 4.510993415504502974e-02 5.682770217778383703e-02 -8.403111897359291649e-02 -9.914102020660335579e-02 -6.302628378335624337e-02 -2.383696760892917155e-02 3.417110719932762303e-02 6.263620488743046333e-02 4.387402107517779370e-02 -1.807183750292983698e-02 3.075817740763091973e-02 4.528604344232039884e-03 -7.190944659247354084e-03 4.565315877631362373e-02 -2.150356840629426280e-02 5.744554792209756455e-02 6.174522755310232064e-02 6.856665227549190063e-03 -2.953361241599511758e-02 4.522788405691389318e-02 -2.147475815596531015e-02 1.709494412153296158e-02 -2.511969462858620319e-04 1.612686695939054629e-02 1.399487317043640600e-02 -5.095381658428891486e-02 2.076608637878668562e-02 6.552109719336706058e-03 2.507194968687838019e-02 7.804802940401367461e-03 -2.895961410434210251e-02 4.869238602996516126e-03 -5.154792838379382292e-02 2.305288603598729807e-02 -1.068796652356572216e-02 3.909812286072711363e-02 1.200307948705261769e-03 1.313030204574103070e-02 -2.413142089417859987e-02 -1.483544615742504735e-02 1.880715795928219330e-02 1.665345561320030060e-02 -1.087430715804621126e-02 -2.753386209767855544e-02 -5.056862966455233366e-02 2.907033954772677078e-02 7.542109835539718326e-04 -9.938796025344302787e-03 4.115100198649425389e-02 1.176764752555601624e-02 -4.175351733379718128e-02 1.585214804749956715e-03 -9.767432781377429277e-03 5.495885129654049482e-03 4.646677383981027976e-02 -3.465793470398699158e-03 3.180827713954544056e-02 -9.662186433912983360e-03 5.423887604882019972e-03 2.448807013261998858e-02 -3.479087312027822048e-03 1.084167367541184930e-02 2.847716913301046385e-02 -1.148604283803496967e-02 1.009215398728576830e-02 -1.192916521060351578e-02 2.751483776341173953e-03 -6.562940567554530679e-04 -1.071138571508487014e-02 8.812791684325681565e-03 9.841137262768225383e-03 -3.785674036570191910e-03 1.238718716231892482e-02 6.650717426731997395e-03 2.478478785238351009e-02 1.719953765859784725e-02 -2.924374893903700719e-04 -5.674896534547700828e-03 -4.833574216373533877e-03 -3.834207522041792673e-03 -1.171154665138162722e-02 5.527706163766962083e-03 -1.011630962984797974e-02 1.070264155413635024e-02 -6.816918913494286227e-03 1.101877652253164391e-02 -6.583148229517061210e-03 8.977211876759540535e-03 -2.962379660936817222e-03 2.782831651951929441e-03 1.101180305911728628e-02 1.534661799026977753e-02 -1.821793460128223047e-02 2.145301375513268896e-02 2.055365251433181537e-02
8.571428571428571175e+00 9.048517024571711698e-02 1.151550276549492408e-01 -1.862506356052159306e-01 1.689739774946630024e-01 -1.428261109065981360e-01 -1.253625803651748361e-01 -1.389766600995585855e-01 1.530113101266284414e-01 8.673571393115135642e-02 -3.061936827750038129e-02 -1.358278329792036165e-01 8.756583494876742091e-02 1.288933887921886283e-02 -9.741223565203224743e-03 2.912391293710707083e-02 -3.034227402166060350e-01 1.860365208966792416e-01 -9.251877072012257286e-02 5.977348189968748754e-02 1.255618027505432943e-01 -1.358463778818619905e-01 -4.268528069749046028e-02 1.958094584535877494e-02 1.495057780074442698e-02 -1.093201884208253871e-01 3.976163237596632045e-03 1.220020312988675804e-01 1.113234559734321422e-01 -1.901197820153379126e-01 -6.814665063105573850e-02 -1.875252462296548572e-01 -7.977445550168957289e-02 -5.174013842025464160e-02 -2.215079744575315923e-01 -1.569636886413701415e-01 2.734365354410616678e-01 2.652780820891802449e-01 1.218716101755119158e-01 3.324673301805582404e-01 -1.757372534519241469e-01 3.908108495616560013e-02 -8.194585611994617547e-02 7.191696933763912225e-02 2.706330492022600287e-02 7.869500855719684107e-02 -9.769653748514738056e-02 -1.010227209942353779e-02 -5.141336736043249089e-02 -4.977954747452607159e-02 1.304228359663656654e-02 -1.049737111368326675e-01 -4.326043240737180440e-02 4.217318474419560342e-02 -8.539959214523624997e-02 -5.420758672546401036e-02 5.115103641124151002e-02 8.190839854566622780e-02 7.687302190783275313e-02 2.406256799540257979e-02 -3.960447933493854017e-02 -4.943818691221960049e-02 -8.670214391539341620e-03 4.247799095266707042e-02 1.414545548158988898e-02 -8.077127415626586884e-03 5.203275044777870041e-03 -1.200983535932549987e-02 6.738310978202138174e-03 -5.559762449640352072e-02 -4.155240046169950824e-02 -5.101854703311253791e-02 2.872144393720284933e-02 -2.089546064641009324e-02 5.615126180448419026e-03 -3.767041485129320015e-03 -1.592817763864366049e-02 -2.085057520161221270e-02 -2.791234043083761288e-02 -7.270637424006131354e-03 -9.347711875884529703e-03 -1.355246162034556834e-02 -5.019012081810193815e-02 -2.236652301646270546e-02 1.461830970747765232e-02 -1.363593871296581335e-02 2.317258048800437467e-02 -5.417875374128894306e-02 3.711547998688407429e-02 -2.446973429921230764e-02 1.913439884880153291e-02 -4.734248209008264400e-04 1.178109483078775346e-02 2.586238277482828113e-02 -2.804231490213868975e-03 -3.758173194058646825e-03 2.321037560619435003e-02 5.024814751917196232e-02 4.250140908814598051e-02 -5.189417015757398499e-02 -1.534096694223746268e-02 1.164244404383007851e-02 -4.252351264257162033e-02 -1.146774999868537502e-02 2.498811718187202158e-02 -1.587744462556132941e-02 2.459566984570275144e-02 5.756029222056584238e-03 -5.560177635538195162e-02 3.618672780753439625e-03 -2.857194477686920975e-02 2.309615194656665718e-02 4.332986752384982918e-03 -3.630863608234249224e-02 8.995426129835618761e-03 -1.285318643545636623e-02 -3.010573450075503324e-02 -1.714542999343506707e-02 -7.545872459591596026e-03 5.762245908894818823e-03 -1.472297895884781306e-03 2.369337155260049614e-03 3.581968843454343306e-03 -1.968804410182524445e-03 -8.077136660869758608e-03 5.201226562176726811e-04 -2.019108833923205851e-02 -5.148218499748097483e-03 -3.162884685530791690e-02 -2.334453916182300734e-02 -5.559589556230956457e-03 -4.781414158199596975e-03 1.119949367006078944e-02 4.235132226626313161e-03 1.698965665093065888e-03 6.173934853459546587e-04 1.378752643117332755e-02 -1.337173843083811191e-03 1.809712142000415025e-02 -1.605614768700930686e-02 7.367461869070631060e-04 -3.498163052745474535e-03 8.433487118490637369e-03 9.735985546655577310e-04 -4.413456045679878779e-03 -4.311885682563213092e-03 1.120806024099168423e-03 -2.114997359475814798e-02 -1.544123537392723747e-02
8.714285714285713524e+00 7.202658915176508858e-02 1.216798519982126153e-01 -1.463392031848155528e-01 1.517802701966378953e-01 -1.203637183072649025e-01 -5.368153036176009918e-02 -1.907867376829017192e-01 2.027409372132580878e-01 3.006095430816824524e-02 8.910943929784793938e-02 7.105280769088248224e-03 1.335959455123809925e-01 6.823074349843646913e-02 -3.697742298888408066e-05 2.439794406160827964e-03 -1.182731651888951352e-01 1.596709991522544392e-01 -2.177203842152903579e-01 7.315929937220432000e-02 1.047463018113055783e-01 9.669162364306341240e-02 1.352700084287237481e-01 5.420583319210867806e-02 6.234138025952766504e-02 9.637829786658662357e-02 -1.084495562638199684e-01 -1.752279308904471089e-01 2.957331022959625022e-02 5.604589219125025862e-02 5.014050526515886202e-02 3.001993724927188856e-01 1.488684856153928704e-01 -2.040997658366334455e-01 3.005250778279272006e-01 1.205911833988383697e-02 1.717693872984160305e-02 -4.043268813155952157e-02 1.263293719511842349e-02 7.927706452467863166e-03 2.972131365329040431e-01 -1.963487842756599377e-01 -9.893614948137376131e-02 6.747042422222719604e-02 -2.069614550700491218e-01 5.567944591063442999e-02 9.502521314578070422e-02 4.639510535775428351e-02 -6.734880070554670473e-02 7.706189737569084375e-02 1.134553047549268119e-02 2.280335063532639150e-01 -1.111733286528131665e-01 -1.226982305269639223e-01 3.669659447875120439e-02 -2.902764100266194344e-02 1.416327894886748318e-01 4.142215286623782827e-02 -2.839931204490209887e-02 -1.422827854154506445e-02 3.555137400139887077e-02 -7.237600703626617671e-02 5.885535378027631666e-03 -8.491892209868949493e-03 1.471406594882430051e-02 2.508092100030636165e-02 2.009833099912737564e-02 4.624835900199711358e-02 -2.366194065593577728e-02 -3.853334419676274214e-02 -4.572325128734170546e-02 9.708635905570688063e-03 -1.625922433573207329e-02 6.118995858011780017e-03 2.820704543986314594e-02 3.129394406523865191e-02 5.787558400412083637e-02 8.624408465378723479e-03 2.910114582054874888e-02 2.820363316539479734e-02 -2.652726759194647468e-03 -2.925863534447311828e-02 2.653238254626907530e-02 -3.272799155929198567e-02 -1.404473314600435119e-02 -5.503130260745209973e-02 6.837617786143777854e-02 3.999587030021046347e-02 -3.324236037333745675e-02 -5.509686801220481378e-02 -2.847670845743775769e-02 -2.080535472584904479e-03 3.599715748069099580e-02 1.094062721156136356e-02 8.000740533591538250e-03 2.642944368392923654e-02 2.180279883342173416e-04 -2.854767084994238799e-02 1.733177291862438019e-02 2.780136474858753079e-02 -1.418044249076797457e-02 2.141484467244784279e-02 2.803864528312177001e-02 -3.330840109553716310e-04 -8.658180830201879161e-03 3.080959120711963296e-03 -1.771199779179703088e-02 9.014549758030201282e-03 3.883775021023457702e-02 -4.997124062573485813e-03 -1.462026397417236006e-03 1.004784697603476086e-02 -7.792623520336858928e-03 2.829275265334089354e-03 -3.703341195146437476e-02 3.303193919550125729e-02 2.069673153857241182e-02 -4.271195413319302378e-04 1.341419010609847841e-02 1.263456829140724783e-02 -1.806156468210712339e-03 -9.052146041832359255e-03 5.551542765680687712e-03 -1.839902006897461278e-02 1.082708046302708303e-02 1.535550962971489464e-02 1.277599301635668795e-02 1.015167817729606403e-02 -1.143023472554259394e-02 -7.033996091275055047e-03 3.853754677018780047e-03 1.649999605010020465e-02 -1.456757890185458176e-02 5.574869348402809868e-05 1.013465226558440783e-02 7.353218457771390146e-03 -7.257940304587265183e-03 5.551870061795332288e-03 -1.246965029413329984e-02 -2.236061323018482313e-03 8.488259716256964932e-03 1.918633765387394406e-04 -1.092885997070780317e-02 -7.562802597859052608e-03 1.174507268403343369e-03 -1.773837540403596161e-02 1.206401901531572660e-02 4.673236638557351844e-03 2.980111389526191815e-03
8.857142857142857650e+00 5.763042387212467116e-02 1.150553743805375756e-01 -1.094570127026465167e-01 1.112124482758072713e-01 -1.123793499620438507e-01 -4.240398005121812086e-03 -1.663480921407107793e-01 1.885402288172355612e-01 -5.051105947769409660e-02 1.073146992578836029e-01 8.253046536859620641e-02 7.529005708304593869e-02 9.627033599068635095e-02 4.716918399116504235e-02 -6.203341179481219186e-03 3.293449731482474274e-02 7.337194488231384149e-02 -4.547568965875885966e-02 2.664411815836622080e-02 4.684028901445887877e-02 2.401228960216928721e-01 1.777077732099489604e-01 3.387431934405785855e-02 -1.520860451001236971e-03 -1.251649791218511880e-02 3.309928503156580465e-02 -2.243600564329277236e-01 -6.724739088848478985e-02 -8.208689397890471529e-02 2.101979002362314719e-01 1.975811102412915535e-02 2.943487639333043377e-03 8.033870573253681924e-02 7.490541699306270396e-02 1.378369657321476816e-01 2.092356452100271880e-02 -1.823303819073773535e-01 3.684856533825704022e-02 -5.194645382272574524e-02 -1.134693355603866721e-01 1.403709862095733063e-01 -5.904725493361159122e-02 5.459482482174196627e-02 2.204915139014229641e-01 -2.023002776124923630e-01 -1.768468698948283124e-01 -7.489319636088528909e-02 8.653395041885152128e-02 1.017524635710479741e-01 -2.779926979808954729e-02 -2.526804263976076270e-01 2.080068672680316644e-01 1.103946442290379970e-01 -9.774788924157296055e-02 1.299058443806233587e-01 -2.303581730888972223e-01 9.758002298969792321e-02 6.665764539220965512e-02 1.440438413680853180e-01 -1.055018700515773233e-01 7.261879297460616112e-02 -6.617010584160441800e-02 -8.329135228477886621e-02 -6.367844276858920793e-02 8.699925252072733539e-02 7.925289366282275982e-02 -1.038062369283736380e-01 7.698544270914454979e-02 1.077959400879172636e-01 1.060112978906041087e-01 4.649428459839340805e-02 5.442106044296110556e-02 1.168759697724410657e-02 6.086388868380575995e-02 -1.152296610574887747e-02 5.587196581218836083e-02 2.533934067912341388e-03 -4.152774142658752221e-02 2.823910305669381435e-02 -7.481852825168099075e-02 4.542674174684526583e-02 5.058945765863098049e-02 3.305277015612025082e-02 6.459760281150568606e-02 2.437090985462231699e-02 1.324651184984886217e-02 6.064735765165624355e-03 3.619718742749330424e-03 3.159855855316115458e-02 8.438723566848735022e-03 6.941455910138993705e-03 -8.752963297681071175e-02 -2.580853705756249936e-02 4.059139929934271751e-02 -4.331688236238104978e-02 -1.678286698394066551e-02 1.983270361828629730e-02 -1.076729018972637751e-02 -4.374287643049597218e-02 1.318396327685405827e-03 -6.956274973054935376e-03 -2.006812455579401466e-02 -8.035543244563143200e-03 1.726490559716140766e-02 2.006223657320051548e-02 -1.339238161392379729e-02 -2.343234487443793691e-03 -2.251219031044704097e-02 -3.587030334154395206e-02 -1.403271206270366965e-02 -5.367767795507646933e-02 5.998936761899574532e-03 3.716058448285492616e-02 3.285256462884149353e-02 -9.192314484805250510e-05 -7.635816538093047681e-03 -1.333463122297531660e-02 -4.022987670038326302e-02 -4.162865527789756312e-03 1.289294156524922741e-02 1.507501456513455837e-02 -7.256069821349458472e-03 3.281517758522765199e-02 -1.497816572101098517e-02 -1.022108638475391004e-02 -1.950516019141774549e-03 -4.937970079738006855e-04 5.878638241209543230e-02 3.325084777750019621e-02 -2.856102977639617471e-02 9.690209932260284570e-03 -6.464603553697267045e-03 8.289341777284714441e-03 7.450082013321659979e-03 5.279549938426006742e-03 -1.119849913038030789e-02 -1.593365507559102445e-02 1.751239365702858888e-02 9.880031404617252086e-03 5.127342655657667059e-03 1.961538988932833016e-02 -3.316156705165125302e-03 8.851995948151031302e-03 1.466473401730926905e-02 -1.137151682672703397e-02 1.741022699513314082e-03 4.159043033983505534e-03 5.864762612027572862e-04
9.000000000000000000e+00 4.797722679080426017e-02 1.041401592485679678e-01 -8.583487751796500809e-02 7.888796040114100239e-02 -1.064379143036101177e-01 -1.228490820175891229e-03 -9.860826042836642880e-02 1.592270781376284305e-01 -1.094259272871573596e-01 6.384727900576450677e-02 1.065565176912506157e-01 5.646671693527941481e-03 1.114170680345056980e-01 5.321618202260697261e-02 1.767161069347002525e-02 8.601693796431240935e-02 -1.240651846276389844e-02 1.001682090219645216e-01 -5.149494877883943177e-04 4.106536065144689163e-02 2.438861153515228530e-01 1.722834361761884370e-01 6.688388809349077313e-02 -1.536661036272582159e-01 -7.372480298742513372e-02 5.916505317844241579e-02 4.301749548961597558e-02 -1.733119528040955593e-01 4.752562235661924456e-02 1.847679192729798081e-01 -2.853371648025131990e-01 2.493583703913515581e-02 5.054942759188935791e-02 -1.326420259461179030e-01 -1.030248712631808283e-01 7.131199949254440895e-02 4.442661545081594276e-02 -1.467219418973101930e-01 -1.877214447871692823e-02 8.855434180870395966e-02 1.539283447862528076e-01 1.508849890282858430e-01 -9.341004254744005031e-02 7.800750710989386161e-02 8.230377881293744757e-02 1.181734793655503379e-01 3.288368196158354961e-01 -6.190616490437996638e-02 8.750925407877736470e-03 -1.088122307507415759e-03 1.111002624746894457e-01 1.002434994221405307e-01 1.135827079744082188e-02 1.567589436489046917e-01 -6.411554451799801602e-02 7.261318636973068674e-02 -1.991447904480133368e-01 -1.111218034672802196e-01 -2.093417476918397191e-01 8.764658077239372708e-03 -7.622121362779991915e-02 9.772364197740752989e-02 -5.642549121246698968e-02 4.613801649489235324e-02 -4.291993755436474683e-02 -7.285743312832000662e-02 -1.661171154943917871e-01 -6.604552774176560004e-02 -1.250595418783358725e-01 -1.875198181012798296e-02 -9.921637215129017195e-02 -1.592067880276688552e-01 -4.949372219213275803e-02 -2.350828952943419953e-02 -2.221291011207539648e-02 -6.895675206596930951e-02 -3.436289327718739656e-02 3.792281686801494966e-02 -5.469778239584181280e-03 7.266032203670599876e-02 8.991684142617336131e-03 2.146234067771608453e-02 3.339684548789081942e-02 -2.758881961225820301e-02 2.890343161701433225e-02 4.496701216954725969e-04 -5.295357233155197074e-02 3.090094635246220384e-02 -6.752404611461494677e-02 6.349904743430029308e-02 -4.748420859754988064e-04 2.186375298901814188e-02 -1.703839373865688109e-02 -6.402497341678980991e-02 1.330749464130446050e-02 3.671146969703210222e-02 -1.820531082398513592e-02 -2.731450611430426278e-02 1.158102264274537066e-02 -5.823551553975287245e-03 -2.680422121265140997e-02 5.736356983568815376e-02 -6.157977345200730222e-03 -3.419280635926722975e-03 1.412237972276916484e-02 -3.746993474772555583e-03 -8.572761905013808609e-03 3.128042331171360449e-03 3.788298390583178486e-03 2.184880320127545114e-02 1.406517809002363027e-02 2.638143940980355179e-02 2.870228981268056669e-03 -1.674557352979931177e-02 -1.026580379317067714e-02 -6.672582933429683193e-03 3.437492484927635872e-02 2.728611829197833891e-02 -2.927050165348578370e-02 -1.469059832125528368e-02 -1.502681142422142291e-02 -1.047107132593696685e-02 -8.949197575695280391e-03 2.335766762393355449e-03 2.175520395483326180e-02 1.460064559644822652e-02 -1.686219018977234627e-02 -2.247820329956357055e-02 -8.187218287720962953e-03 4.386835920144699363e-02 -2.104572390009410224e-02 3.032518578228079673e-02 -1.914744477171174963e-02 2.487690478945657827e-02 -6.837198439988689640e-03 -1.443188712188837701e-02 3.380887952906657529e-02 -2.024147870841143046e-02 -7.180386081057841402e-03 8.731780122401692698e-03 -5.928104573753400705e-03 4.835357181798100208e-03 -3.685828804723710606e-02 1.353216898025789115e-02 6.296643840028018357e-02 2.347416407391863906e-03 1.960967496201317453e-02 -5.851392070400085466e-03
9.142857142857142350e+00 3.850078187542271130e-02 8.977879775743112523e-02 -6.242232192907574972e-02 6.136862257803586684e-02 -8.261306076657162767e-02 -4.224425350843376975e-02 3.783134189206829086e-03 1.320344512530396697e-01 -1.358390620807796434e-01 -3.703112036477970714e-02 1.378035855203789684e-01 -3.118478136300793097e-02 1.184451797035416809e-01 1.971711040897194261e-02 6.292532593467178859e-02 1.376579563270167172e-01 -7.987988932718190216e-02 7.146232927948019398e-02 1.590744043098214419e-02 -7.356205356918972017e-03 1.110531265988650568e-01 1.613772526809073293e-01 7.453855308886878084e-02 -1.042542547182261775e-01 2.037456705842105240e-02 1.656592172701513155e-01 1.066123676869199788e-01 -2.039603639378814171e-01 8.169662169501488991e-02 -1.819671958458199401e-02 -1.030225552095930530e-01 1.833484911948795801e-02 3.770620974734132519e-02 -9.920566717366478826e-02 -2.429307590672400916e-02 -1.985378358861799308e-01 4.435427492110883760e-03 -1.423873136736972765e-02 2.914381932127829700e-02 2.797877169971878415e-03 -7.162469150829772757e-02 2.779042348451538774e-02 9.640650189052665797e-02 -1.571466426022118112e-01 -3.281798105510305708e-02 -4.168674258355968554e-02 -5.743149442803685556e-02 -2.664505449856190492e-02 -3.428480783221837802e-01 2.897364484182168853e-02 -2.285179434402998810e-01 -2.492739276359998979e-01 -2.077219547828361990e-01 -5.517000361060435398e-02 -1.553011743696101621e-01 1.331992685784278915e-02 9.933002479629669812e-02 1.468788172676702419e-01 9.483595676800023189e-02 1.084619914628244947e-01 6.372348187844414924e-02 -1.404185968549891660e-02 -1.420194304366601858e-02 4.995515316187398164e-02 -7.730839385473688152e-02 4.474934640576383460e-02 2.674433044720657127e-01 -1.100068588745258674e-02 4.910956216481908096e-04 -2.390138776693540371e-02 -7.404572449248228438e-02 1.471874141470056740e-01 1.821428409898603884e-01 -6.520473770160850613e-03 1.118546057126959398e-01 -3.418914162441738340e-03 1.309280277158424433e-01 -2.753801943046155568e-02 4.756093822586840436e-02 -3.938615755417120001e-02 -3.547973322235494636e-02 -2.443749176874961127e-02 -3.272141488620439187e-02 -7.206558112974888186e-02 -4.311081901196764377e-02 3.898764392787407163e-02 9.064456392866071521e-02 -6.189467803216094910e-02 4.871141347341619715e-02 -1.146860824078429486e-01 -1.518066829113312588e-02 -2.694753779694035456e-02 -1.806080535614277074e-02 -1.133970287844427403e-02 -2.484886714414352368e-02 -3.694286858302992665e-02 -4.970766108120272531e-02 2.565311210453502869e-02 -1.729664010406749969e-02 -7.218857243062587817e-03 -3.640985076904079687e-03 -9.731015319051219969e-02 2.658988266006543158e-02 1.608223129536992535e-02 -3.188925233965047429e-02 -1.447137143138704698e-03 4.209599981181196687e-02 9.699892620729667209e-03 2.275742745952356611e-03 -3.211802226472177529e-02 2.581162245760387428e-02 -7.790455595881047416e-05 -4.024668713693980993e-02 -1.598432313782484696e-02 4.818448850274014740e-03 1.257717363846749467e-02 6.428790427914064624e-03 1.751543342098919182e-02 6.104235362870573389e-02 -1.561140222678218019e-03 -5.051572831730755282e-03 1.626594050506847619e-02 -1.939603592068794152e-02 2.267394371819128271e-02 1.812162481211189143e-03 7.290595606424296604e-03 1.443446453256924840e-02 -3.796856065235682670e-02 -1.856158251432881790e-03 -6.015995285176982399e-03 -4.272827512986229759e-03 -3.639548689535424680e-02 3.475540789069300751e-02 -2.793783140173931867e-02 1.249130625262894444e-02 -6.188603698501768564e-03 -1.083520102230576578e-02 -2.262870678436573399e-02 7.040284454385874798e-04 -3.281669030276129773e-02 -2.037177440116979751e-02 -2.506802844522698290e-02 -6.282813894877626801e-03 1.432833283086410760e-02 -2.321312848690764655e-03 7.573869167873922663e-03 1.169523083032978326e-02 -1.814660703157681618e-02
9.285714285714284699e+00 3.225175638486441065e-02 8.002631583986138941e-02 -4.138310928553212004e-02 6.985201950497144097e-02 -4.490474954701630106e-02 -8.989251119571498028e-02 5.700971065487247386e-02 1.275537657365787836e-01 -1.042103305872479901e-01 -1.311787045460332812e-01 1.238802658251086236e-01 -4.596175178874290640e-02 7.651720091460743889e-02 -9.925049003725778390e-03 1.947316416905381029e-02 9.755877152845578160e-02 -8.310894401579556334e-02 6.614998201310154369e-02 -1.314005813670164960e-02 -1.685257460400725327e-01 1.892231111455683693e-02 9.711505469472277163e-02 3.293411092390925027e-02 1.413170339934186337e-01 -2.440532157768295352e-01 -1.851362128608971189e-02 1.359810275775268085e-01 -4.572954627805313199e-02 -4.331426302197959564e-03 -2.733402126895978848e-02 2.416643571746392161e-02 1.243463351862811594e-01 1.240387012975428666e-01 -6.184861574524889299e-02 3.714821708532153877e-02 -1.533012167182047081e-01 -3.875483492023846371e-02 3.952133234454269228e-02 7.426908948363043772e-02 -5.201385829715218095e-02 -2.090671088896226548e-01 6.545214080650303690e-02 5.847938588941879734e-02 5.892746599098028226e-02 2.251909925363185239e-01 -2.790684229262418298e-02 -2.043481018141091454e-01 -2.435648329744481977e-01 2.222593623092450899e-01 -8.219911559422751757e-02 1.363620344512682658e-01 1.311117277848199668e-02 -9.634123399595195814e-02 -1.512853103839277569e-01 5.584044197416355299e-02 1.185039616704300636e-01 2.483183901368573449e-03 1.346442027912979622e-01 2.028740241003584160e-02 3.845981697957685103e-02 -1.656213295932298102e-01 -3.302631349035004688e-02 1.341113519686651101e-01 -6.067220725623380731e-03 2.702109459027690966e-02 -2.225024547847547288e-02 -1.594547629895451679e-01 -1.716463669773344095e-02 2.051666191616110801e-01 -1.773244779719904823e-02 1.497851349357049167e-01 -9.000963962710586963e-02 -6.717418991367769820e-02 9.092279237066887287e-02 -1.102245907071240649e-01 -1.081009973023829007e-01 1.168424808938974269e-01 2.607498963705769113e-02 -1.437764368047870223e-01 -4.200584896801465296e-02 1.019419568464905584e-01 -6.336477859304250060e-02 3.734435562049527590e-02 5.616467582600927211e-02 7.982290668920158372e-02 -7.885604025217324287e-02 -6.231177435926346653e-02 -2.185151566893610633e-02 -9.790036820560612738e-03 -1.091145136165409466e-02 -1.093238859848851170e-02 6.196461086065421786e-02 2.543154641964677845e-02 7.754597310739784477e-02 -7.911297150612041362e-03 1.406977381068137863e-02 6.321500475428330768e-02 -9.011938979962355600e-02 2.702001525055027290e-02 4.335803040409037801e-02 -1.976282456651241859e-02 1.434162127710150378e-02 -5.446176327769610553e-02 -4.154224575873650266e-02 -2.312447529126213097e-02 2.156009972202783259e-02 1.781078327728684806e-04 -6.297064676742646083e-02 -2.044326637717044579e-02 -7.051291340442923661e-02 1.626502769687854580e-02 2.131676360879254314e-02 2.067093940187995915e-02 4.072174339496931195e-02 1.173637130140152592e-02 -1.047656421503528890e-02 -3.169867068912027991e-02 -3.905309953685734414e-02 -7.934673273663220283e-03 5.501709016418704530e-03 -3.866855838364077150e-03 -7.059926426855624854e-03 1.140864276304843702e-02 -1.726902931016668225e-02 -3.226049136689211096e-03 -2.621693277667204447e-02 6.736438352602917325e-03 4.197772460195446642e-02 -7.969467050291582574e-03 -4.446364574097663031e-02 1.182728298455557915e-02 2.085553244981874429e-02 -8.413724855360923613e-03 -3.171709104535671425e-02 -1.689374002122632145e-03 1.521487912906493989e-02 -1.915099804266382627e-02 5.909951620356829194e-02 4.129022764073881843e-03 2.030665676316306678e-02 5.504160760395720303e-02 5.325319319371243226e-03 2.318400679916956739e-02 -2.157647519556062446e-02 -3.562474993724405736e-02 1.852061398357430708e-02 -2.071997863939398221e-02 2.981702577274541674e-02
9.428571428571428825e+00 2.687718678630461946e-02 7.290275250045982758e-02 -1.060147654889914692e-02 9.622461361631340360e-02 6.371999444932080481e-03 -1.220711305063043178e-01 4.642669902310470054e-02 1.246109533271901604e-01 -1.813432335929306485e-02 -1.566134044755745636e-01 9.158965047429681872e-02 6.395139866966126699e-03 -1.408742305741873119e-02 -5.252333769839117456e-02 -3.896331223963070411e-02 1.514412307560667748e-01 -9.515028749784469608e-02 -2.517674244237071233e-03 -5.215658345959159337e-02 3.917983684216190532e-03 -6.535916192980706363e-02 1.763371955620484125e-03 -2.542284685300880837e-02 8.801550713375300150e-02 6.857251605301570296e-02 5.293313161881682549e-02 9.131665434798583170e-02 1.849357640429286423e-02 3.332413679054873311e-03 -5.742547136214198877e-02 4.147075850907833844e-02 8.033958917035426139e-02 5.974277416806075824e-02 1.901099993285133155e-02 4.008925782419278661e-02 5.301338034022135687e-02 9.181493432476471594e-02 7.262310531403476377e-02 2.526588528535498451e-02 -2.267418429112530165e-01 -2.677690102911253409e-02 -4.455634756316988188e-02 -9.248173452612862278e-02 9.928935584538889358e-02 5.882605313135929465e-02 1.755368099571162979e-02 1.905666555160309694e-02 -7.418254715205734907e-03 9.538117770403889417e-02 1.522540660714034877e-01 4.839937590479212459e-02 2.376488496296568984e-02 -2.567994041909746339e-01 -5.323438263544005844e-02 2.129345632337826533e-01 -1.061273988130565088e-01 -9.930127804748756226e-02 -2.294057952791098420e-01 5.011661493075290214e-02 2.202102116684298214e-02 1.296440216589398453e-01 -9.434259042062922984e-02 -3.408769296744341287e-02 -5.598584264998844595e-02 7.400720433267608811e-02 9.921541575939679669e-02 -1.079710638113040022e-01 -5.489497573129700769e-02 5.661257232358267444e-03 -5.985942158768221832e-02 -1.528984315023614315e-01 5.242692564527334570e-04 5.832762358654174778e-02 -7.926498929375350166e-02 1.272933823202556658e-01 1.671690144265737532e-01 -9.906969240149621214e-02 -5.236961560078832317e-02 1.091973165625246406e-01 1.266811174873036516e-01 1.200999636908626905e-01 1.135022435522104328e-01 -2.233090214525535952e-02 -1.311780931103473380e-01 -6.708390830707285091e-02 6.382193260053142803e-02 7.798218451753489988e-02 2.474254710525139803e-02 -1.518446960101552667e-01 -5.098560508619631032e-02 -1.924721439749849453e-02 1.338213799959626360e-01 1.069408066504179550e-01 4.640375430234620902e-02 6.858086445822227095e-02 3.707149208923622014e-02 -1.111686212038404675e-01 1.489105667459443734e-02 3.847714514485896242e-02 -2.225205869270735770e-01 1.484941092759456960e-01 7.121164853368512713e-04 7.140713253770497593e-02 7.503013020340637551e-02 3.231192635616467884e-02 -6.776841496527198638e-02 -6.814666244028740050e-02 6.669177879385798646e-02 9.232717469374297770e-02 1.515363761424734779e-01 2.105970633518501264e-02 -1.078532145135749354e-01 -9.284128953863869660e-02 -3.119276096819847965e-02 6.649923714787936424e-02 -8.198922274998394696e-03 1.875654654388822246e-03 -8.111002504289777440e-03 9.394679935218582661e-03 3.952112050963648565e-02 -8.169541651212906081e-04 7.226504519826225381e-02 -2.803994025445961241e-02 2.170365284975715389e-02 4.201302723798328725e-02 9.394899286744287994e-03 2.378606907078529425e-02 2.025750168213807587e-02 1.550093053977846975e-02 -2.369128424174476305e-02 -1.307378142502332342e-02 -6.518045759065482780e-02 8.564872933606515470e-02 1.426884485977242441e-02 -1.655865440736422126e-02 1.870247526373720187e-02 4.947666623107720152e-02 -1.362346167025263281e-02 3.307071072709116127e-02 1.694483532625093783e-02 -1.847464868219644493e-02 1.024573722853535859e-02 -4.447204511800882665e-02 7.630093236622996489e-02 -4.913808687598569813e-02 -5.132913726304470792e-02 1.159649659421048418e-02 -3.275902379400994630e-02
9.571428571428571175e+00 2.373061079328676881e-02 7.003725197325869067e-02 2.273450805524890664e-02 1.184043324818671583e-01 4.269023898493658903e-02 -1.055607716697256615e-01 -8.726498565888182735e-03 1.046816047625144103e-01 4.151718912415836016e-02 -9.073217606426338400e-02 4.057566216283987198e-02 4.410853847972533853e-02 -6.081349487994042874e-02 -4.861290913127845614e-02 -8.432420961673282866e-02 6.901322225029354884e-02 -1.081547989776928120e-01 -5.538197269821958785e-02 -9.549216517385214487e-02 -2.203147716411681112e-02 -8.272459652878785819e-02 -4.821647823385877968e-02 -8.633323456742074409e-02 6.118342734595852428e-02 -2.869953754194078024e-03 -4.326287852722360272e-02 7.675096684896363930e-02 6.721155806407912159e-02 3.087747655421204870e-02 4.301702469744793367e-02 -6.571545962231666038e-02 6.876372188926445361e-02 -3.372597189182054145e-02 7.961133994800165259e-02 6.935625916063026253e-02 8.992466958185375836e-02 -1.496964247714571228e-03 1.095396009694343531e-01 -1.469100980484389640e-01 -1.521000846256181926e-02 -4.416724205542181710e-03 8.936480768457197299e-02 -1.349537021339227393e-02 -5.013235986839691127e-02 -2.962228414521174066e-02 -1.335413390519143290e-02 6.482631469504812616e-02 -1.459749007485944827e-01 -8.244849074379020926e-02 -5.587845821662622975e-02 2.781592918399590150e-03 -7.770161110244742410e-03 -9.952793247250640851e-02 1.986504315537285792e-01 -9.989926871489199223e-02 5.100002271974556078e-02 -1.712142794118098887e-01 -3.048881433533983526e-02 -1.115393014314561108e-02 -2.080030628702816409e-01 1.556764606486090441e-01 4.829517850834079591e-03 -4.805291188041545258e-02 8.577413515298591695e-02 1.616234155368032610e-01 -1.845044556210016506e-01 2.532933061682528589e-02 -7.484596430143282408e-02 6.505239805765460070e-02 1.796851264472413834e-01 8.227756075923638168e-03 2.084841930505254293e-01 -3.208545723223751867e-02 1.131280790679087961e-01 4.415735101113307109e-02 7.231073039521969392e-02 -1.581966718139237241e-02 -4.062385360970619669e-03 1.029239877837397482e-01 -1.295622792871026496e-01 -1.723247299953394041e-02 7.503708563282582289e-02 1.544437457953889981e-02 1.922138505076716741e-01 1.148436374504872431e-01 -2.446931652538746754e-02 1.173370810304068604e-02 2.416401555866097284e-01 5.279156478116545093e-02 -1.152952082710171078e-01 -1.549985912542601596e-01 3.711422971630708211e-04 9.993000402546586489e-03 5.142009451161772340e-03 -1.437667433278865155e-02 6.267601200669430106e-03 4.418699540529669179e-02 1.218996465614281682e-01 -1.169156143657896635e-01 7.032665862552435476e-02 -1.035022122666667682e-01 -6.713103261115134501e-02 -9.718037235418789180e-03 4.227582198795080959e-02 6.707373151694066837e-02 1.777782830685900595e-01 -7.100387352965870091e-02 -2.770147252694223766e-02 -3.304242991340633484e-02 -2.220374113589697329e-01 -2.401929000220450264e-02 -8.951529743871818046e-03 -5.873616810743458039e-02 6.788505694525187595e-02 -3.079466388882133414e-03 -1.775927173233311437e-02 -1.457395451044716378e-02 2.645614210912312480e-03 -1.226899382818986105e-02 1.874178364875798281e-02 2.285013099602796818e-02 5.460523796773403271e-02 7.741990008591564942e-02 2.063568203864149086e-03 -7.140786348488305582e-03 -3.771133450614708865e-02 -4.514344708828384872e-02 -4.107594349903659348e-02 -7.394597274519441876e-02 -2.733098176592088494e-04 -4.130355767576807807e-02 7.256062464069379381e-02 -1.415842177709958072e-01 1.090684448139727231e-01 1.051431599119072996e-02 3.975275665064008368e-02 -9.653368921501698230e-02 6.919593836830269240e-02 9.157318228639726304e-03 1.463663132475666968e-03 8.185234532943347222e-04 -4.341442681995519304e-02 -2.518177699532671981e-02 -1.758358906684327067e-02 -5.961647064870938088e-03 -1.174543376202544752e-02 -2.401841538649444191e-02 -2.171237858369001739e-02
9.714285714285713524e+00 2.237981559278226160e-02 6.914587198464035300e-02 4.708499635911658765e-02 1.231259786603789153e-01 5.291499529541789093e-02 -6.904050561030962430e-02 -4.415021193485442474e-02 7.492903612143082814e-02 5.224527342054677281e-02 -2.300860708109812511e-02 1.536151475080821047e-02 5.712582050725224792e-02 -5.577579517994823294e-02 -8.222716122913125564e-03 -8.506799206872636687e-02 2.164272873095877264e-02 -8.495241092789918014e-02 -5.223902132188108088e-02 -1.165895040903357355e-01 -2.027889348660038768e-02 -4.854520731522609517e-02 -4.792839984379246993e-02 -8.145068796053818450e-02 1.870131203811838463e-02 2.746671099816439671e-02 -3.662528249560186022e-02 2.173053055245425039e-02 4.618749541305969958e-02 -3.078478982588662722e-03 3.476039263471501078e-02 -5.109133146203616305e-02 8.267127448018803115e-02 2.382312405750873149e-02 8.822154088566219743e-02 1.259860522500901581e-01 9.117089124018702695e-02 -9.806166276831837503e-02 9.812623908997770983e-02 -1.569176412391507791e-01 2.291267219238389639e-03 -1.798848292032331764e-02 1.317083458246132988e-01 2.051142337947963259e-02 7.412539716452227079e-04 -2.591910040169764784e-02 -8.296732720864358201e-02 5.097335127680249767e-02 -1.578341794203798887e-01 -1.533242561233443546e-01 -1.003214571165279984e-01 -3.298412393383765712e-02 -3.821105813451877720e-02 3.767235419816540587e-02 7.548320200560791615e-02 -2.960928115234466237e-02 -5.783378595857850690e-02 1.616662963714287915e-01 8.495287122496122945e-02 1.258859857992958124e-02 2.800842538630781559e-02 -5.097169283847505228e-02 7.681536678326382483e-02 1.985035899979791241e-01 -6.941872235590754170e-02 -1.475043822318071740e-01 3.862826061394528804e-02 -5.472096854839516439e-02 9.998837496877122089e-02 -1.865580919295759255e-01 4.204386869601037940e-02 -3.680909635406560271e-02 7.021939625747514180e-02 -1.934450951522453943e-01 -1.609826746635667494e-01 -1.329131605051718512e-01 -1.181192976188924770e-01 2.003489619260290927e-02 5.889153635956652366e-02 9.682076488098143030e-02 4.462110290617805897e-02 1.075558270832834978e-01 1.641703639489300037e-01 -1.139319180777431106e-01 -1.871105939696842690e-01 9.429809005850088577e-03 -1.015939914066611577e-01 -1.477060436459588511e-01 -1.237135777255436164e-01 7.067438865929578928e-02 3.634252812843023067e-02 -5.558501876515263562e-02 -9.045889537098522615e-02 1.094587264813914468e-01 -8.862737790124168569e-02 9.462847699571673432e-02 -5.986733881596200540e-02 1.624314052011908149e-01 8.007474564697340813e-02 2.240376507256854333e-01 6.656435452171111100e-02 2.151055330019651865e-02 -7.064276030570638965e-02 -1.840157551552386653e-02 7.694335927926065910e-02 -3.984598700671360128e-02 -7.467370164120551435e-02 4.558131941301239026e-02 -5.811012398664235773e-02 3.044133642357857092e-02 1.043262482651952650e-01 1.049383387641180249e-01 -2.688655586472897888e-02 -1.992543014155715927e-03 -4.184092346187107125e-02 -6.093426951166527189e-02 -1.311517701757995980e-01 3.442900755734794316e-02 -5.066575721039813518e-02 -6.732248042164003243e-02 4.412269984382124338e-02 -1.863569657474288890e-02 -2.636084902511503028e-02 -1.030595453787128135e-01 1.668607818082554900e-02 -1.897755834642114031e-02 -6.163423736923604075e-03 5.844822683173130215e-04 4.797286012304258218e-02 -7.634354263355687398e-02 -4.875843938380847176e-02 4.169562527449831996e-03 -5.651305990246029143e-02 1.355359063423597632e-01 2.340911567349618447e-03 -4.582699972808534916e-02 -7.319224979854943580e-02 4.130584149128113149e-03 -1.985443882161551030e-02 8.953590249092275438e-03 2.372496763344302245e-03 9.782988099713611774e-02 1.872622777136796063e-02 -5.908811230542763276e-02 8.048569062257689144e-02 7.553404419338672834e-03 -4.820553496640236218e-02 1.028326945441701140e-01 4.189076139487815653e-02
9.857142857142855874e+00 2.152165236979456178e-02 6.782359674258443827e-02 6.723231428529259646e-02 1.124225733405220390e-01 4.558657165839918868e-02 -2.492773256060049417e-02 -5.634674276102540069e-02 3.682189847084286344e-02 3.963425389476093325e-02 2.752389951965104539e-02 -3.637591139394085165e-03 5.913484320388968235e-02 -3.868930983682550284e-02 3.712255049010936003e-02 -6.928017007484896239e-02 1.010809991335203002e-02 -4.669541275501674915e-02 -3.044537387651036209e-02 -6.895223764012606282e-02 -4.379125082711290973e-02 -3.667412529017962351e-03 -1.355545698236364401e-02 -4.660703404813228146e-02 -5.592847536814115478e-03 9.310943929812433295e-02 2.536193535144828926e-02 -2.685565880914298625e-02 3.941518789658531030e-02 -2.970537077818436594e-02 3.297522545747746947e-02 2.253978050114384402e-02 2.868357751770457195e-02 6.826305593814710471e-02 1.351628803966067535e-02 7.084899476457821865e-02 7.938059942971663341e-02 -8.174331057319435268e-02 1.145081253611894001e-01 -9.639604797693943072e-02 -9.877891942694720651e-02 -1.533971393090214144e-02 1.216148698787134635e-02 -1.542807299045126368e-02 -3.059653723977974818e-02 1.091676031353113613e-01 -3.849487502626268431e-02 4.486802242808662217e-02 3.097567493517227113e-02 4.300335527352728421e-02 1.144972532843049756e-01 -1.008142880119894391e-01 5.970589836118334048e-02 -1.458683622072482443e-02 -3.446240378323849052e-02 -2.068047494176178391e-01 -9.881702594951287041e-03 -1.408320338326755905e-01 7.726293546731953510e-03 -3.160030536999439144e-02 5.606090212302416304e-02 -1.277989502172413236e-02 -8.829540347800736433e-02 7.068719722537074313e-02 6.639646428832909897e-02 -2.169318294874377634e-02 -1.393004479978761194e-02 6.930368349089784108e-02 2.902432003007122258e-02 6.052433373570249853e-02 -1.138174359136886193e-01 1.259728629233139094e-02 8.887143694655957882e-02 2.268837377558832746e-01 5.546777741136370288e-02 -1.277616843346219555e-01 -1.806073188019058084e-01 -1.826725419562093278e-01 -2.272366959486949584e-02 -3.351444482390367879e-02 1.124871617856285436e-02 -1.047333364883841073e-01 -1.209020614619310124e-01 5.205186221277940256e-02 -9.885258045787713443e-02 -1.117873951596740217e-01 -8.977106704051684982e-02 -1.141159549728149453e-01 -6.965215481183731350e-02 -1.239528393160757719e-01 1.551801451861838377e-01 1.222009000136732929e-02 5.020862972950181080e-02 -6.847460071450553465e-02 6.711694010537072597e-02 1.054043064492003051e-01 -9.001058507147974286e-02 -7.111892695526859931e-03 -1.524750365995693469e-01 -1.229654908430637995e-02 2.576607573319258382e-01 -8.644016831130596490e-02 1.859276206776640794e-01 3.147734318184058910e-02 1.015450856928796219e-01 -4.792982580322631414e-02 -6.384503919835957109e-02 -7.040556445906032135e-02 5.666273447664314095e-02 -7.883051908125118801e-02 -5.054318622608550138e-02 -2.037713785957303431e-02 -1.929927048693994840e-01 -1.315211193420242654e-02 -1.021093448278682647e-01 -2.885013130550814764e-02 2.973357641652480191e-02 -7.430389911993423580e-02 -4.523774208506761707e-02 3.008376423371216662e-02 5.931061360854451153e-02 -4.998985576011298615e-02 1.753371238789250552e-01 2.760004394883748546e-02 4.273934829024392257e-02 -1.298540449672772740e-02 -3.624834282759061693e-02 -5.316178768004180960e-02 -6.600433648063878944e-02 7.596125704366404885e-02 2.994692505907162530e-02 -5.576430436304376931e-02 -1.734640747640644187e-01 -8.612209176155898038e-02 -3.922871456247541827e-02 1.117095070586005268e-01 4.770182402238676983e-02 4.370233514872248759e-02 -1.073012313262229483e-01 -1.533372535084935595e-02 1.066020988426519094e-02 -7.994475797418862384e-02 7.805327586179770794e-02 8.740359867834703034e-02 -1.849601242850285390e-02 1.272510007813890077e-03 1.705655735377780147e-01 -9.527884810968588469e-02 -1.179587763164323538e-01
1.000000000000000000e+01 2.090943725079346185e-02 6.555285576419261906e-02 7.528620913589587071e-02 9.526557677154627590e-02 3.108960182761430838e-02 2.480885624664824074e-05 -4.912438457053697888e-02 9.889245177764531894e-03 2.446929714561544081e-02 4.369207313394972425e-02 -1.643473509133927882e-02 5.482341922938697987e-02 -2.375445839956924488e-02 5.732430467127212076e-02 -5.128111080800581978e-02 1.055680257156082873e-02 -2.622874391332045627e-02 -4.044799781008434972e-03 -4.131952732005094581e-02 -2.550435524942046978e-02 1.894347665226531197e-02 1.232667687270218478e-02 -9.746835024297548916e-03 -1.046088401465513533e-03 4.521446504564526070e-02 -3.052549418198155506e-02 -2.409517451211678552e-04 4.273743450701108365e-02 -4.087478731956301764e-02 -2.591297471808536902e-03 4.971699322849371105e-02 3.489860745029777639e-02 1.291526915645147822e-01 -5.450192684628268891e-02 3.079779766971228738e-02 5.411622831734692884e-02 -6.988720683036814263e-02 9.788146130300358350e-02 -5.084338221644457700e-02 -4.473574791443293624e-04 8.509993771297967580e-02 -1.581985310586620300e-02 -8.415275616823425509e-03 -4.349558558954186305e-02 7.516983177411880324e-02 -6.262659357824020001e-02 -8.615788844223234988e-02 5.584332561139736251e-02 2.331709436928954687e-02 8.140735599399474831e-02 -6.662019731685438510e-04 7.348585840423496780e-03 -9.492600385296764975e-02 6.198821797466733813e-02 4.071710848775349917e-02 4.235356314535942968e-02 -4.595203110986450373e-02 1.574193825484785092e-01 -1.359218077806681295e-02 2.387977985657530056e-02 -6.080016175366854264e-02 -3.843770670729833305e-02 9.709264979516554761e-02 1.302411783878898721e-01 -8.944200748626278397e-02 -2.208575601250814535e-02 5.821123651759838036e-02 -1.751645268961233778e-02 -7.977175854074844419e-02 -1.334759499295482266e-01 -8.766544397075827499e-02 -1.380080409307766348e-02 8.046959626505903809e-03 -6.741581462184823015e-02 -1.405997923186858289e-01 -1.445075384006357620e-03 6.908847446984973939e-02 -1.086773969078830143e-01 1.168063909449702509e-01 1.541229289706711747e-01 -3.438341324232992158e-02 1.187518988363106716e-02 6.854359325719557028e-02 2.079614084402515994e-01 5.820074651832957136e-03 2.183777445527167876e-02 1.389548352329005865e-01 7.917993893248763404e-02 6.175303547882664279e-02 4.401630894582726772e-02 7.267974522078361754e-02 -1.557759699988819392e-02 -5.783173682082036471e-02 -1.492875432071585073e-01 2.238886579840629332e-03 -7.297028426953526548e-02 -2.017185441915629873e-01 -2.337160446990561025e-01 -1.395435923144064654e-03 2.157022017967630961e-02 9.159564731623795475e-02 -1.232464867405155297e-02 1.617480998886000262e-02 -9.457292516977303110e-02 -1.790869305957353344e-02 1.564590163503310483e-01 9.441560085234738942e-02 2.239990942443408767e-02 5.717394810923678850e-02 1.730200327016029882e-01 -1.669140432708615673e-01 -2.028869168914313251e-02 1.044094734272587623e-02 1.822841409781827959e-01 -5.430503737944687714e-02 -1.041238517870916730e-01 1.496901165534098022e-02 -1.810099263811738857e-01 -7.350925500433916349e-02 -6.182135074045869150e-02 6.418449326448982806e-02 -1.442583919273957016e-01 6.420243021556008844e-02 1.269698695433134905e-01 -4.728832387573873169e-02 2.079502826213305844e-02 1.818693560686049926e-01 -7.447350650626163859e-02 -6.883143831215285391e-02 1.696133808960304246e-01 1.455227071985031317e-01 1.149415799004629112e-02 -7.515370623189894517e-02 4.886863173572196517e-02 -8.709848590432177351e-02 -2.597327471340101467e-03 -8.559407651846592108e-03 1.120780839932105644e-01 -6.384127726791843926e-02 4.990472749074726516e-02 -7.505158384345711475e-02 -5.938806290229934302e-03 -3.854051134909092236e-02 -1.069218189056202473e-01 -1.327667901219587755e-02 -2.513443473613612422e-01 -7.123407204467175832e-03 1.985531664824607967e-02
1.014285714285714235e+01 1.986813584780122710e-02 6.113275061836987573e-02 7.586658940144125340e-02 7.223603013239623949e-02 1.208559584569618602e-02 1.250099528164444126e-02 -3.249988494024211999e-02 -1.394180519421543175e-02 1.303105390397101167e-02 4.298063968315114780e-02 -1.438560060019087108e-02 5.911413941533837785e-02 -7.665569243168383548e-03 5.963110405760378013e-02 -1.498661697663568847e-02 7.399391588873312220e-02 -2.010307188807273007e-02 -2.194246745352138386e-02 -3.061641657714709794e-02 1.027696558694316670e-01 2.042443284978281981e-02 7.021731715563732205e-03 1.565292453080712604e-02 -2.240232462227997184e-02 1.082334625383308130e-01 -1.187163080150029776e-02 -2.525477231730825778e-02 5.476257790440633433e-02 -5.616936601367676640e-02 -7.021642706568501438e-03 7.333445405557004193e-02 -2.002264657697137851e-02 1.066081622050494282e-01 -5.286342295038291145e-02 -4.204949967454428561e-02 3.447636860326089986e-02 -2.987147031442024050e-02 8.987767024189750875e-02 -2.649290151192205955e-02 -3.097137259738477408e-02 -6.229236563103784929e-02 1.766368857168197984e-02 -8.491383540903634300e-03 -2.793947028347801634e-02 1.148522182112107909e-01 5.636979911032286017e-02 -5.668146932060491583e-02 -2.321831802016208202e-02 -1.480491247458925108e-03 9.717394433000378640e-02 -3.414686646896408079e-02 3.317135281893255488e-02 -1.099454209936713903e-02 9.899626606496432502e-02 7.290699145723018859e-02 -1.011098266364509612e-01 -1.367264303535955239e-01 4.843232410707608987e-02 1.455174282482717962e-01 6.220583067206159056e-02 -7.989386040104226594e-03 2.058972460398612869e-01 -4.371846136690669266e-02 4.007975465385955893e-02 -2.256495355048949991e-01 -6.375957389645237061e-02 9.766699307260745533e-02 1.152505188095182265e-01 9.544377589902929004e-02 -2.299539957220406855e-02 -4.229422757556720869e-02 -7.771931083632147019e-02 -1.040336387314994282e-01 6.798135692418266762e-02 1.425401393507752801e-01 -7.684846572549315635e-02 -1.247437764078968975e-01 1.191682363407337020e-02 -5.563761063826660504e-03 -1.071993753096284335e-01 1.636049461330624510e-01 -4.129062112910707877e-02 6.770146068650663429e-02 7.426569589472495347e-02 -2.528202913165786617e-02 -9.001252497300749056e-02 -2.004023897269518670e-02 -5.362128035552080757e-02 9.612090465767218414e-03 6.231513890602473349e-02 -5.417835232144157381e-02 -4.724931122363558444e-02 -2.414483485584631092e-02 -4.959994912111165277e-02 -2.275938219134629459e-02 4.044373363810326721e-02 7.044719301983240478e-02 7.836138139144425974e-02 6.158310725658310524e-03 -1.433435694864937660e-01 9.528559479400769416e-02 3.554370966028103096e-02 -1.399131639655101511e-01 8.155225666283573427e-02 -6.907260498781798985e-02 -2.081945505413160518e-03 9.250364410009700999e-02 -1.858060544750251009e-01 -3.777576128353468676e-02 9.518326948580639602e-02 1.358055780894442954e-01 2.528615898672259121e-03 -4.550738837009943305e-02 -2.291490551019178395e-03 1.251200972098064357e-01 1.481720246921759410e-01 1.474784246640455931e-01 3.269673580510708000e-01 1.326670543758470266e-01 -1.142231349419041836e-01 1.060709244083687247e-01 -4.527391402334519921e-02 2.302543693394306853e-02 -7.794248721766346144e-02 -1.712064651208946783e-02 9.046601757973916913e-02 7.421238069817218119e-02 1.626464373547886061e-02 -2.795348034868525358e-02 1.274786580457046847e-01 -5.594737024754146276e-02 -8.059469648244062256e-03 -2.102176512986422829e-01 -1.304707353937174241e-01 2.394306474828465994e-02 -2.096667721031029996e-02 -1.072959992854287531e-01 9.148602785821334515e-02 -1.504064279311223724e-02 3.718260158307046433e-03 1.888856208391568106e-02 -1.033847897786780295e-01 5.283777371903253250e-02 -2.376251847475921268e-03 -7.969210047861134683e-02 4.477612110920714539e-02 -1.095538494140311098e-01 1.988618419096089412e-02
1.028571428571428470e+01 1.833334928158834171e-02 5.517169591271165602e-02 6.964345065952325109e-02 5.234991910326615427e-02 -1.649994536992799949e-03 1.225084697135609552e-02 -1.583897605400948552e-02 -2.553876020512234335e-02 3.833100468102264291e-03 2.449836091608894803e-02 -3.049293116211393082e-02 2.961798830631861765e-02 -5.939641907832333891e-04 4.622001286111920154e-02 -2.101318849751367471e-02 8.962384257456681297e-03 -9.646474610229049951e-03 -6.344145350356493853e-04 8.322375177701216500e-03 -6.080094736160358143e-02 2.305551950153950438e-02 2.349982737157418552e-02 4.039691391617229038e-02 5.943786849211877416e-02 -2.597051591809331622e-02 -3.010954294897147387e-02 -6.387437516213628763e-02 8.751297941403091141e-02 -5.393065210886318489e-02 2.966850360161088496e-02 6.820448881882067160e-02 3.633823216001050294e-02 1.165923144288776858e-01 -7.468763346859222385e-02 -5.555546846784907566e-02 2.415070980525316907e-02 1.276884377845900059e-02 7.291025100637152367e-02 7.259265691606982610e-03 -2.005152748371071773e-03 -3.595740899013944586e-02 -1.909128557004001817e-02 2.864757754950898044e-02 1.825880070815155166e-03 4.445288632724302136e-02 9.788736040285167528e-02 -2.298866144133827547e-02 8.610753033354937372e-03 1.000157597384131597e-01 1.106125597635118224e-01 -1.385960299682756358e-01 -6.297320598446123907e-02 -2.208754229710193154e-02 2.545254028071787800e-01 7.757403028100690566e-03 -9.676820388628801228e-02 -1.357393964390046434e-02 -4.292013315098210796e-02 -1.034882535788879815e-01 2.732610368722621086e-02 -1.266397129095940370e-02 -6.579361618305115678e-02 8.023245618662008805e-02 1.915465102713691248e-02 -1.779680189848739658e-01 9.768604182595805319e-02 -6.142961676258777010e-03 -9.436331861058888659e-02 2.934587082585725371e-02 2.622239507658600741e-02 -1.006266359886350270e-01 -6.911255947693509651e-04 -4.674798362474978826e-03 -7.339271058490121243e-03 3.649251191004378864e-02 2.643803214420559558e-02 7.115355543402249183e-02 5.959634766100748576e-02 -1.147383512073339856e-01 -1.342807240666531454e-01 6.632416931221844780e-03 -1.064351600996447100e-01 -5.059833849082683022e-02 1.234769758672456946e-01 -1.506968632790551266e-01 -1.527242327435662517e-01 2.623082875373995426e-01 8.597219501022763943e-02 1.417068604770168466e-02 1.274976645860587468e-02 1.041094361000306223e-01 -6.845413851226862800e-02 -9.691152274343987905e-02 -1.290660554791357717e-01 -8.892873442766321967e-02 1.835801718971096785e-01 7.645957530774784294e-02 6.571039576044220010e-02 1.489003804120813956e-01 -1.148604512015562323e-01 -2.227018786804595418e-01 -1.129171811631472372e-01 -2.067790363176441604e-02 -1.277480850610356322e-01 4.461683732736166502e-02 2.669776844089511835e-03 -3.792835548768475062e-02 1.196372929578122662e-01 -4.394349062897587310e-02 -1.194630195558471497e-02 1.042116254233393796e-01 -3.917829205442503737e-02 3.745423669015957979e-03 -8.566988166658363879e-02 -9.845058360085173765e-02 5.584071283900637894e-02 3.056875804061639362e-02 1.903966232447845686e-02 -2.331258648718181614e-01 6.619078630415804743e-02 -6.657169529974496514e-02 1.579225503929542196e-01 6.820542902033335797e-02 8.391716358343136867e-03 -2.260841190879554416e-02 -1.304707160073007577e-01 -7.759219006081692627e-02 1.197832730354849301e-01 3.360880002536625194e-02 -1.866477005531087252e-01 4.728418799709984549e-02 -9.877923905865596335e-03 1.327021181754401424e-01 -8.309185022181864166e-03 1.067563782470406786e-01 4.645396566271094152e-02 7.226129464996422502e-02 3.507488531650199137e-02 -6.700610683126063949e-02 -7.075016802235860325e-02 -6.978194835156258102e-02 5.425602579380090634e-02 -5.673989948806188073e-03 -3.778766790186948582e-02 3.407263762481278768e-02 -3.427388196194812095e-03 1.105244088278741210e-01 8.062174988897245764e-02
1.042857142857142883e+01 1.671770761733555946e-02 4.956620033813818188e-02 6.187400220959312497e-02 4.017637040144365901e-02 -8.638352896242531762e-03 4.836335766779841644e-03 -4.022553879102291723e-03 -3.024837942862046436e-02 1.413956709935040293e-03 1.696921256119273205e-02 -2.380952990591915855e-02 2.483389332280618728e-02 6.353453631771586660e-03 2.782922485586905581e-02 2.025591037840523446e-03 4.622088392719202188e-02 -1.227527050706235349e-02 2.235146197432281642e-02 -4.206677024379747165e-02 1.222872602665244363e-01 2.271792895221953767e-02 2.298783863384102049e-03 5.972048353340768390e-02 -4.760963440556084669e-03 9.531666834826726942e-02 -2.088145314036319970e-03 -6.985352568356192893e-02 3.944539530328915883e-02 -1.630238092181839418e-02 -2.858086259508035160e-02 5.649999904743393392e-02 -1.401525043811980425e-02 7.100852742599728096e-02 -5.575258149664234775e-02 -5.136998046031251292e-02 1.352162003752420405e-02 -8.053449685621641777e-03 3.570726750452495740e-02 2.001038280335766181e-02 -4.482879430969341494e-02 -5.026642710482490811e-02 2.249315547194183015e-02 -4.675747290713648530e-02 6.229866636052971973e-02 -1.700352213382956210e-02 2.636807967534864766e-02 -3.951271008631292853e-02 5.881068921237156411e-02 6.173448741359665280e-03 -3.175546639892632556e-02 7.921705783440000093e-02 1.662447508317174971e-01 -1.068344341149167834e-02 -1.195960395325769560e-01 4.438542018655096399e-02 -6.202758046645396803e-03 8.307783964938317278e-02 2.031485889897444164e-02 -5.344859746678086443e-02 4.312269163002808818e-03 4.719294763611545790e-02 6.541767210954262113e-02 3.317175036979694291e-02 2.983270884676247903e-01 -1.978262133520478083e-02 3.875060554567409665e-02 -1.273889701552222836e-02 -1.051308366579591508e-01 1.455708030025811353e-02 -3.039216782319823645e-02 1.243917174077865603e-03 -6.432745848985081671e-02 3.615630908687294393e-02 -9.214001754882095163e-02 8.130211225937619690e-02 -1.210406186464118017e-01 -5.246513743591309925e-02 8.584756793727457702e-02 -3.860810185083397850e-02 8.057901345294592524e-03 1.201100036591656872e-02 -6.321844889717891103e-02 -1.106620912070620417e-02 -7.798355686754528115e-02 3.370085629193483000e-03 3.098536404341447476e-02 6.965464314459325623e-02 -2.687869200509686828e-03 3.595281343494031306e-02 -1.542938824285282617e-01 -1.214933124191212507e-02 8.084500279899176078e-02 3.394023260473496423e-02 -4.247801817558566340e-02 -5.965571689911909961e-03 -3.938233278797131226e-02 -2.343358226073091466e-01 1.614970269394238878e-01 -5.187869190707530137e-02 2.670706868568611392e-01 1.646983475639357541e-01 -9.345855311117401421e-02 -3.841590411253720944e-02 -3.289688269245115426e-02 1.690491686329590459e-01 1.389650426992393439e-01 -5.138717347111010358e-02 -8.195365736556335656e-02 -5.984856005430430614e-02 -1.781147939379812695e-01 8.979848906911094830e-02 8.870098962136464815e-02 1.274889525283525171e-01 -4.339621304363914384e-02 -5.276042788412688145e-02 -1.226760247129048409e-01 6.721685294823354084e-02 9.121162771642944700e-02 -9.195388287450863285e-02 -1.390099177287300834e-02 -9.651667584570869374e-02 1.350674713371725552e-02 -6.287848573050493217e-02 3.926247245930745283e-02 1.158185569062390313e-01 2.428472188298515938e-02 -1.049133285161831658e-01 -9.073676230984792368e-02 -5.014264451807701889e-02 -5.144932636317326585e-02 -7.452546049561253882e-02 -2.408100313414243965e-01 8.596127131158799728e-02 6.665576247808113752e-02 -5.656436812470152934e-04 7.849440477239333358e-02 -8.736135276050281673e-02 -7.745140850395942217e-03 8.020345896022077620e-03 1.306377120470894049e-01 7.231878294397819928e-02 -1.149038906267777910e-01 2.218872484154993663e-01 2.602728108049040534e-02 -2.154041954466289627e-02 -5.421089101186276488e-02 1.813415120344198384e-01 1.600397779573214663e-01
1.057142857142857117e+01 1.455647381528073214e-02 4.272523845922017449e-02 5.215127070501535816e-02 3.189597789039603365e-02 -9.603607555977980784e-03 -7.913935817655672750e-03 1.255217311863365479e-02 -3.020516422966366965e-02 -7.442508058652934529e-03 5.408779333345764030e-03 -2.063423900201884209e-02 1.004757613017123394e-03 2.432235949614456119e-02 9.458257559836475217e-03 9.155009080658742249e-03 -1.546360650687419623e-03 -2.149314694285812261e-02 1.124583099565504979e-02 -1.800457088057897878e-02 4.960933929908629969e-02 1.690961304357268755e-02 1.527280220236541114e-02 6.332890358344794857e-02 -8.323300236556760781e-03 3.205096699073428645e-02 -2.129887137344448414e-02 -2.768187682514485978e-02 2.408051216596065330e-02 2.149690972195277341e-02 -3.892228978596856681e-02 2.698181512504907453e-03 2.394364503030418923e-02 3.833007998663987004e-02 -4.613314227873051981e-02 -1.881839504462074278e-02 -2.213113150648497035e-02 1.089267130545747299e-04 2.496119728466791865e-02 1.817669368596041418e-02 8.059752275689514855e-02 2.800750239608795766e-02 -1.275656685765202969e-02 -5.091468203428560491e-03 4.825286924293928359e-02 -6.267476169100866246e-02 5.798729029078167341e-02 -4.360936592044117183e-02 -1.885953129402436965e-02 5.217408464303017329e-02 -1.100744669335003700e-01 1.059824972336858261e-02 2.733515558854526513e-04 -1.212604521440552481e-02 -2.484422006834728289e-02 1.202587017105506417e-01 1.524331841878364957e-01 -8.281744527767742614e-02 -5.485543248163166075e-02 9.184823633257037032e-03 -6.820458775212519253e-02 -5.773788434871266612e-02 1.762012095550695087e-02 -6.960971916572675222e-02 2.082555625514016795e-02 -7.482276660664906320e-02 9.810417211861982567e-02 -4.739862071850783898e-02 -7.134487965914776235e-03 8.113749004596097769e-02 -4.415563582223721445e-02 -2.155373866139113220e-02 4.055028569638134683e-02 1.533846676018849747e-02 -5.187484463609656066e-02 4.284731750555856311e-02 2.147548623442408280e-02 6.044412122236796775e-02 -1.181970179737205223e-01 4.109075566584318578e-02 -6.891823618578062083e-02 -6.649892263304972573e-03 -1.377856742194798201e-01 4.637754870121323092e-02 8.121762062160642337e-02 1.964452245705509623e-02 8.330428944998151397e-02 9.170755952647621778e-02 1.857939084957439257e-01 2.232208497429466199e-01 1.185602991134673129e-01 -9.062997309895839959e-02 2.194404133228546050e-02 1.515604045150173718e-01 -4.134011439428229850e-02 2.741047018032454624e-02 -7.825805972683620715e-02 4.823309319763499636e-02 1.417944440073316548e-01 6.855054930482014537e-03 9.622617494378411795e-02 -1.810873199098315678e-01 -2.715571829757009240e-02 1.963286390444257956e-01 -2.393471941719258964e-02 -2.709546037702526347e-02 1.160959921344793117e-01 -1.827466160254874071e-03 -6.591538430920748648e-02 9.956330754249077819e-02 1.652594547779150103e-01 1.113175100516870242e-01 -2.369289093709560368e-01 5.247362719470604481e-02 -1.098317877040155405e-01 -1.533606128778632616e-01 -1.713913175902124220e-01 7.647462989507486375e-02 -1.221733314065559239e-01 2.978332936064993497e-01 8.533594763171321526e-03 1.423181990749082804e-01 -1.645988460918325902e-01 -1.912976189640639701e-01 -7.944262652202280228e-02 -3.287195185754218651e-02 -3.532287923227492299e-02 -7.332999694177363970e-02 4.335082324855215469e-02 1.762078564100365285e-02 2.483274010786247488e-02 -6.125477750164471519e-02 -5.923678246101093947e-02 3.899856558968078923e-02 -1.615295266888602532e-01 4.923768033908364206e-03 -2.500894434178411313e-02 2.143580033662004225e-01 -7.972178098655667566e-02 3.846285936381303033e-02 2.834973334924535682e-02 -1.055542326362780142e-02 -1.626383457682858968e-02 4.935465730364207299e-02 1.555871965747751724e-02 1.129182580732720868e-03 1.142904764381732496e-01 1.017776228600121742e-02 -1.846145342925437915e-01
1.071428571428571352e+01 1.239015981849556601e-02 3.648254042889726573e-02 4.414635104122616172e-02 3.009036012421800396e-02 -4.359611816854745518e-03 -2.369584430353543700e-02 3.042588012955645127e-02 -2.669022330754594260e-02 -1.273798444437263845e-02 -7.455268997987483590e-03 -7.993887012450028723e-04 -4.578346849995324624e-03 4.389165870021592003e-02 1.508676338796221357e-03 2.574014725528484676e-02 2.179467205605672281e-02 -2.835517424283044013e-02 -3.336564415827514979e-02 -1.490655300097879984e-02 8.292002036269344178e-02 6.379542649881520325e-03 1.312874496550583102e-02 3.964422994664167088e-02 3.856653999152088140e-03 1.743617258697527719e-02 -4.843065641072930722e-02 -1.057182798149311227e-03 2.423612235718057215e-02 -2.200590437634593159e-03 -4.695792948973990383e-02 5.293257912760190344e-03 1.928941653258633288e-02 4.396013415239514305e-02 -1.813747384398516072e-02 -1.673583812591137795e-02 2.592506908400126972e-02 5.065473311612694873e-02 2.145044765326701089e-02 5.484213280423398673e-02 1.972764838146875976e-02 -9.098191894421457648e-02 -6.460065798882753951e-02 -1.843281615392805507e-03 3.313261590428440845e-02 1.107071466584271142e-02 2.674619787824024375e-02 -1.254333852417191574e-03 -3.666684748001117124e-03 -4.429469181918111592e-02 -5.319205876654375942e-02 1.268965899742111048e-02 3.915705304677730841e-02 1.643254345410291029e-01 -5.728341662769648179e-02 3.605554239525454990e-03 4.320497442261456156e-02 -2.124065023875073566e-01 1.438989465963341589e-02 -5.389745020591697050e-02 -9.516637629243271390e-02 1.446121059604813797e-01 -6.570032902335254388e-02 1.961475692275214608e-02 7.198582618311993864e-02 -1.316066612500591815e-01 4.585305209469378931e-03 -5.183784896286567495e-02 5.260425975447086816e-03 3.191702221194470113e-02 2.611298161274239193e-02 7.339934910614196242e-03 6.949999342678564451e-02 2.585837143946020933e-01 -3.759867099068774088e-02 5.370949763273378391e-02 -6.938088917354333363e-02 -2.128801436528576785e-02 1.569276333863272033e-01 -8.848543480616756496e-02 -1.259989082503731317e-01 -9.083635588198729627e-02 1.056608768413962729e-01 -1.031434847042762004e-01 1.355600989556622893e-01 5.501953004995797925e-02 3.078244439809664501e-02 -7.507530713779768383e-02 -1.633973718328220193e-01 2.576369168736563145e-03 -7.226034952132243117e-02 -1.093004615106556721e-01 -1.996021196425028232e-02 1.127263011370605722e-01 2.383563659660329834e-03 5.335198030198258501e-02 -9.919000711792677616e-02 -5.628243210890442050e-02 1.347178531897482712e-01 -4.423783712710851329e-02 -4.320477037633212170e-02 -1.519244222561779156e-01 7.853958564493015992e-02 -7.962196118048285587e-02 -9.849354054311983131e-02 -1.384058924232843268e-01 -3.987305527957242524e-02 -4.348053742151857665e-02 1.038408253261742797e-01 -8.305438388175584441e-02 1.632476046521235957e-01 -2.939808575755892273e-02 -9.089753406652691103e-02 1.145517873121974645e-01 1.716759650536500981e-01 2.280663716508795902e-01 1.726603116201172808e-02 6.234260738670364260e-02 -1.472041544893724352e-01 -1.060682366948337285e-01 -3.592589961993675196e-02 -2.092777460440880533e-01 -6.340489047445987958e-02 4.259210430113084811e-02 8.926166303528573764e-02 1.317332158838413203e-01 7.614865080882540771e-02 2.150075635845759281e-01 7.934633778919766844e-02 -1.399252708578468084e-02 1.191922144925888077e-02 -5.880032758086292666e-02 5.394534968219723281e-02 1.701317435963056734e-01 -3.243037184955765984e-02 7.505027804868873642e-04 -2.155890570457619781e-01 2.645262018605731846e-02 5.148750607210458852e-02 7.865583914548514299e-02 -8.797126429854251750e-02 9.499732556052274679e-02 -8.009139257125669209e-02 -4.735569689353679584e-02 -1.158689219020201354e-02 3.730057995608285215e-02 9.036521665809541665e-03 -4.051856574527572946e-02 -2.972863967543018428e-03
1.085714285714285587e+01 1.073686445944930200e-02 3.203915385217562944e-02 3.945836702166014703e-02 3.214103845313126540e-02 3.434336077293098644e-03 -3.495282010620373581e-02 4.159883132723461024e-02 -2.104587802411045719e-02 -1.368929441792706564e-02 -2.173099883803100360e-02 5.207582553221085792e-03 -1.431256680005693442e-02 4.997162543656005068e-02 -1.776131078753369298e-03 1.390375621571941951e-02 -1.754916927165818812e-04 -2.150474004293697478e-02 -7.385368609569933906e-02 4.783411316517000023e-02 -5.787355732744676323e-02 -3.607244192849788991e-03 3.485932110220258534e-02 2.465923672702403230e-02 2.321406994563091422e-02 4.462126602059709665e-03 -7.015727207303000101e-04 6.757539827230686852e-04 3.454300586906700055e-02 -3.642695375786597200e-03 -2.033646337450583860e-02 -1.688729249255882872e-02 5.748197054642791015e-02 1.112398399193259731e-02 -1.677804145888470849e-02 -4.338684963816641718e-03 3.193678771536545558e-02 5.391748368973485472e-02 2.500375293757682235e-02 9.662248174827636760e-03 -2.903411702670040742e-02 -2.046374281530451839e-02 3.644021016451330641e-02 2.334451093742313452e-02 -9.613686680899482390e-03 7.028551326573452551e-02 5.231951567554158494e-02 8.313170878231947170e-02 5.518098095187189134e-02 9.197249078054041405e-02 8.062354190829709721e-02 3.396374721769034044e-02 7.708434248766294142e-03 -2.260167673206380651e-02 -3.447209343512711022e-02 -5.333986484453138305e-02 -1.422563793304190416e-01 5.981147257361577735e-02 3.008276854724958177e-02 -7.154719056603907335e-02 3.199556285738305167e-02 1.322799975943096396e-01 8.849437570063541092e-02 -6.619683557370839577e-02 -8.133184670159771326e-03 6.518521057153497944e-02 -3.239462296003083747e-02 9.193665575078772967e-02 -6.749748113352352363e-02 -1.144091276254384087e-01 9.603436052776891108e-02 8.562002009787961221e-02 -1.933537296243832693e-02 6.321173367312710178e-02 1.176062487182433641e-01 -4.550280908594193235e-02 -4.153331735799527767e-03 -2.842396258042358820e-02 -4.602590475126937947e-02 -1.587089763564782010e-03 9.048552029429918209e-03 -6.139295521963812619e-02 -1.111496519931309962e-01 -2.935815378087413066e-02 5.415785840236506804e-02 2.240903908305466041e-01 2.436094954853379457e-02 5.231303521323881628e-02 -9.584779349919368696e-02 6.657839649290364648e-02 -9.786394361135571096e-02 1.490748709673588857e-01 -1.184943353587792625e-01 4.747143129316423737e-02 -1.458916830561745037e-01 1.088679554389437032e-01 -8.404122677875099784e-03 4.670416160328214744e-02 -1.244149165268907398e-01 -5.995718478807463003e-02 -8.928453377335784924e-02 5.187646247549943662e-02 5.986138408680820311e-03 -1.150748994334938741e-01 -4.129717291541368240e-02 8.742465872823720896e-02 8.971239243258195481e-03 -1.497080647463737701e-01 4.442000087842350176e-02 -8.759692920497871849e-03 9.061948760762832122e-02 1.804461039360719665e-01 -1.225500060831205412e-01 1.716561344737249292e-02 -1.508540486085114818e-01 -1.720151825137090917e-01 -9.783404940700533847e-02 -1.444053280614861767e-01 -9.762259826639914373e-02 -3.898262193626170213e-02 8.370168505321512464e-02 1.031770672048757942e-01 1.091411153036451510e-02 -9.696590579391353715e-02 -1.454254807616925105e-01 -9.367629443200718720e-02 5.379664035484197498e-02 -8.703791795098503314e-03 -7.414963375227033582e-02 2.670409626570316997e-01 -5.226745366164899098e-02 6.380321580644331136e-02 2.923758894150545531e-02 -9.927956428868799088e-02 -7.515224749685860128e-02 -8.981979758348830611e-02 -2.896631877485855711e-01 -1.896641450223333636e-01 -7.856335995678406792e-02 1.638897822120736689e-02 1.677841743249747219e-02 1.806000145234958054e-01 -2.061774054540642942e-01 -4.978308068580487161e-02 1.460380710540857933e-02 -3.025102186005041577e-02 -1.437327271989632949e-02 -7.702126170272305394e-02 7.293216999559927471e-02
1.100000000000000000e+01 9.027832670261751874e-03 2.765879481482778554e-02 3.587159477468632868e-02 3.596802988874887169e-02 1.315154738924546179e-02 -4.292431136767692335e-02 4.627011260657295372e-02 -1.381194917077637439e-02 -1.019526645336175062e-02 -3.287118066528837285e-02 -1.999778190099862300e-03 -2.769881950204623744e-02 4.390372719795117284e-02 -4.072913177970681757e-04 -1.680300558059318050e-02 -6.115920518761259334e-02 3.316371804763355055e-04 3.345507090636282155e-02 -3.402542651907582844e-02 -6.527116082172974842e-02 -7.656725983592536922e-03 2.045728567993300093e-02 1.112216486734017573e-02 6.469263266591368522e-02 -2.557218075522758177e-02 4.448157341835482642e-02 -6.092340527230404729e-02 2.557001377367195544e-02 4.462509029641286568e-02 3.749840668130832028e-02 -4.438187326950791822e-02 6.146551590756373085e-02 1.690259635156657683e-02 1.401922804367273893e-02 3.285505254478580245e-02 2.394452522005697040e-02 7.674520082427271385e-03 2.981574336794777687e-03 -4.890800388135122835e-03 1.418417659692788012e-02 -2.545301480077666236e-03 -1.084214543282270571e-02 7.919886328482589116e-04 -3.786565996481876945e-02 3.530848995142429024e-03 -1.100147707905368630e-02 -2.280949381625465774e-02 6.954245155676248326e-03 5.447842436621474355e-02 -1.337851891462557563e-02 2.622703896682129082e-02 -1.907161688191621324e-02 2.351629478980766228e-04 2.761689164034772381e-02 -1.067850298320500990e-01 -1.131329087130108213e-01 8.447263107704099105e-02 -5.011907930202171013e-02 6.801552362804894405e-03 -2.503570700377282096e-04 1.106218443030914864e-02 7.552053618500996490e-02 2.073169948618115710e-02 -1.027943866948542034e-01 -1.775395980884154207e-02 -4.866573330053784036e-02 5.762616378204716422e-02 -4.706964106362305361e-02 4.248153628220060346e-02 1.789746285147491775e-02 -1.170219173731382872e-01 -4.008038372246044284e-02 -4.032055703621484355e-02 7.084426472216063565e-03 -2.333445523825945778e-02 -2.469214308645386550e-03 -6.856062744391311359e-02 -2.578166669596168234e-02 -9.630901385725582076e-02 -3.500471509123364439e-02 -7.776227793844892044e-02 -7.056528474974738119e-02 6.199336939397430413e-02 -6.795862003037740628e-02 -3.971550820501180967e-02 2.473026888592680037e-02 7.614011960719214989e-02 4.235780624081544876e-02 4.210931160630304593e-02 3.614125237218593877e-03 -7.585149558283180160e-02 1.977324384771251761e-02 -1.401456416337905908e-01 9.271947262869684181e-02 6.156977697712561447e-03 8.119466425945813526e-02 -6.965029565712536896e-02 1.002029328090674326e-01 -9.351624779792003239e-02 5.397610792530129625e-02 -3.194433934131549191e-02 1.449799024395977964e-01 1.665111772064890028e-01 1.053106585540837387e-01 1.295930267006129011e-01 6.966816477351854033e-03 8.566262574284354281e-02 -1.322719019144642794e-01 3.623053942324334920e-02 2.041984991047733622e-01 4.619196662084602140e-02 2.122995306497181822e-01 5.962097891047429821e-02 3.292105911527122841e-01 -6.875832839911348582e-02 -1.760593165852298858e-01 -8.257112752733601624e-02 5.426232755129013069e-02 -2.074432965244717153e-02 5.804035595430818290e-02 7.044300174031450923e-02 1.730366783723422397e-01 -1.129407495169105213e-01 2.651268580801924638e-02 2.322306681498204628e-01 -1.715963252318969401e-01 2.027244009008073444e-01 3.143511287050949898e-02 -9.057270000561887247e-02 4.691316344065048910e-02 1.034234743738857432e-01 1.174927458647845174e-01 1.361524264521545846e-01 -2.421438255126708017e-02 8.340660395647621350e-02 -1.232652413252458418e-01 -5.105645878683168909e-02 -2.079033653482874056e-01 -8.582676470232158961e-02 1.357015940814846056e-01 -6.475866577223443610e-02 -1.254291026448226265e-01 -7.421335009919829973e-02 -7.852703351367487997e-03 -8.289125178676932937e-02 1.921016497612015594e-01 -1.070007885529938307e-01 6.602474356475844519e-02
1.114285714285714235e+01 7.834438467843705609e-03 2.466897945689044969e-02 3.386878307277155914e-02 3.829118559436860830e-02 1.850664195143765511e-02 -4.584835939630065721e-02 4.384163224896589495e-02 -1.116691450749358189e-02 -2.046690541898031103e-03 -2.597870392581149573e-02 1.380981586311141179e-02 -5.245055189511952341e-03 3.630435655724514182e-02 -3.916902779468594588e-03 -5.835031115136141795e-04 3.901129735030157974e-02 -2.407787104982365024e-03 -3.504075789802408442e-02 -1.410888428185104286e-02 9.906120092876777306e-02 9.845806642542742886e-04 7.361202175956366514e-03 1.207812380592039169e-03 -4.426143865021196604e-03 3.336755450218842345e-02 -2.710257143984316774e-02 4.484192466204442451e-02 -7.590952487645491464e-03 2.033011314590494820e-02 -4.089621031797256723e-02 -2.538645237675987362e-02 2.304676689848262142e-03 1.298297670352380369e-02 2.015967496933884773e-02 3.953505544005270905e-02 -8.619225275912145018e-03 -1.695876657915921029e-02 -3.839638317349083202e-02 -6.044852917896987449e-03 7.944324461560176368e-03 -4.835827195726993821e-02 -2.931796838849684214e-02 -6.270192442570135874e-03 -1.408534675344544525e-03 -8.287901092510647008e-03 -7.087140228263515140e-02 -4.652099280839663842e-02 8.024080012403303486e-02 -6.511178449230692854e-03 1.082429444848918981e-01 -1.926504878141411040e-02 -4.991751737226360341e-02 -9.992660858177815700e-03 -1.468741053522657110e-02 5.608586558606628442e-02 -2.890819115214016827e-02 8.794460820502081680e-03 -4.206763291677130534e-02 -3.333142918996992443e-02 -2.148216365352296001e-02 -4.707212178473301617e-02 8.214998218137391228e-02 -2.986942143243845674e-02 -3.533192368866025935e-03 4.004229733438083999e-02 1.588395630342313153e-02 -6.043530108646660848e-02 5.514925307941706545e-02 -8.136407486312299819e-02 9.326293515415780624e-03 3.511620176775948066e-02 -7.118304530341092173e-02 9.066402366345796549e-02 -6.020856795368986075e-02 -5.977485416847540950e-02 -7.098557900120223280e-03 5.184591567318420913e-02 -2.504405504373430087e-03 1.137683914890270515e-01 -3.056508038239409697e-02 -1.844576036894996982e-02 1.158610018818884146e-01 -1.328437238104316909e-01 1.310484007532386752e-01 -1.728090217276454649e-02 -1.689656252771233325e-01 -5.393279114556421422e-02 -3.756546082919069718e-02 -1.488446218184516223e-01 -3.100833252293874395e-02 3.701784363330116318e-02 9.985771365239681785e-02 4.736373764069234937e-02 -1.013431824251849050e-01 -3.903360824154566283e-02 1.887011378425987318e-01 7.584652094709633252e-02 -2.561562574804324491e-02 -2.463736831314476683e-01 1.246694903698633977e-01 3.558210991912398591e-02 6.820224658684904094e-03 -2.706465809248337004e-02 -1.607211558163008924e-01 -4.435473367791792354e-03 -1.226504012263452681e-01 8.615500228334069255e-02 -3.136686726937448766e-02 -5.796544780063766882e-03 -5.277652262565402097e-02 4.346759124489475018e-02 1.328697892287220017e-01 -6.286027743340215357e-02 3.005413666741115625e-02 -9.310966914400148342e-02 -2.392154574436394232e-01 1.356811702023815180e-01 2.387320673439487229e-02 1.977414535042031768e-03 5.521001276003779240e-02 3.372822138843273310e-02 9.455577728959430051e-02 -1.136150789855385757e-01 6.611130876879572904e-02 -1.364281288410443271e-01 1.612670112708457504e-01 2.006485949701390936e-01 2.822811453433400966e-02 -2.493996382657652500e-02 -2.023435364337290987e-01 4.469119532901636577e-03 1.115408768965395342e-01 -2.222072790810012410e-01 5.069591592894874543e-02 4.711445513942133512e-03 4.327589826600326123e-02 2.635029894321331834e-01 -1.456378742882627197e-01 8.467224537922853067e-02 -2.179490416771196759e-01 -5.385307215284233784e-02 -8.985776460844051294e-02 1.775588185830517529e-01 -8.790350444294428578e-02 -8.202424214782284839e-02 1.063941528382944951e-01 5.424386069323477999e-02 -5.570825887129407517e-02
1.128571428571428470e+01 6.639850630549750526e-03 2.154940206473756129e-02 3.177877483175686746e-02 3.933468312582420051e-02 2.338090419481124796e-02 -4.389658855329106601e-02 4.190182084664655776e-02 -8.206995751563772937e-03 -4.155313383427900430e-03 -2.019328930937976802e-02 -2.348494401188054147e-04 -2.336877765962907388e-02 2.810638910265078963e-02 -5.303033570368142005e-03 -2.744451572632841327e-02 -4.826104213667875564e-02 9.287158682995089523e-03 7.339570123255531597e-02 -7.382295910507548353e-02 3.484744801632445182e-02 -1.560516195130554583e-02 -1.056280196042490771e-03 -4.654192564108650988e-03 1.446731300009591360e-02 8.958527225059371990e-02 1.241989112994571209e-01 -8.599259522322291738e-02 -1.538693069949670887e-02 8.157750762843002379e-02 3.827718513426540264e-02 -4.185667275096043721e-02 6.587602755203723036e-03 -1.527756294178240180e-02 2.132944692065799966e-02 3.814928116451651169e-02 3.336323615358152694e-02 3.760286081936454333e-02 -4.036425973166019726e-03 -2.639195845863033171e-02 -1.814614177361811419e-03 3.451202913114356091e-02 -6.925066718039457614e-02 -1.519380500270092055e-02 -2.896633707831935620e-02 9.018467139062857907e-02 2.297836532343039070e-02 9.285266536017866557e-02 -5.324165698323805179e-02 -1.141432974160284074e-02 -7.914644242869821669e-03 -5.140142616548230544e-04 -7.597605756171495195e-02 8.011528728757741358e-02 -8.478861074161906514e-03 3.767586675992553452e-02 -8.907793561431854787e-03 3.574835953314443870e-02 7.318738610014821622e-02 1.036674910207139033e-01 1.560194135884415516e-02 1.597421653805569108e-01 -9.933824953757501575e-02 9.306938264526426474e-02 3.310580438966100048e-02 2.918260896156037523e-02 -3.925561697080054424e-02 -1.075801837618077655e-01 -2.371340771808180467e-02 -7.389300448094861251e-02 2.271139319869815154e-02 3.412902797232345020e-02 1.081746682649361614e-02 4.884604179141114125e-03 5.055041035678649319e-02 4.965446748828980517e-02 2.209235454953152253e-02 4.228951381385955000e-02 1.587237010635000195e-02 4.755287253942187820e-02 -6.787507171242292831e-03 -1.360719096384463700e-01 -2.944105226230366718e-02 3.472245992305837692e-02 -5.864978012674132435e-02 5.583097942264914765e-02 1.652710509214740386e-01 -7.957301894935106534e-02 1.383068355965700880e-01 1.882587585257729929e-02 -2.319267604968140543e-03 1.338946437928115740e-01 2.084720231273342467e-02 3.373455265629805855e-02 7.350226631489162332e-02 4.366593918197451268e-02 9.930705349952358152e-02 -3.257472621742913549e-02 -1.163669318226438765e-01 1.106283346604633178e-01 5.828235091076048452e-02 -2.069438080517594161e-02 -7.153964930714669379e-02 -8.471470710288955819e-02 -2.634394881533313471e-01 5.854246745476943126e-02 2.969921265207892472e-02 5.762843656474583853e-02 -8.740029723832334896e-02 7.812901981218731140e-02 1.066634996077626546e-01 -1.245355332521472513e-01 -7.427238960577887961e-02 -5.631901650903125417e-02 -7.130513613091601921e-02 5.422073456102239480e-02 -8.721917275543569770e-02 -1.217789059808445026e-02 1.060978816045387851e-01 -6.221866062493330157e-02 4.704936995187206789e-02 -1.442641617987379665e-01 3.282530972324482904e-02 2.902249209001441996e-02 6.784840323098101367e-02 -9.828936908501068048e-02 3.424332331707656552e-02 -9.768697261883617020e-03 1.783070006907846172e-01 -6.703170647792887349e-02 1.723177832527854059e-01 -9.972622475441280526e-03 1.223339190272472454e-01 -4.089130828491614050e-02 -3.741149588833043715e-01 8.883143793910393271e-02 2.830571236735867635e-01 -2.664612846449703615e-02 -7.350173288019508193e-03 -6.947202438912740419e-02 -4.024661476747271038e-02 1.847666963548016128e-01 -2.512710497596663817e-02 9.982498629218948885e-03 8.690888212173315808e-02 -1.041061730908691141e-01 1.755524230055917345e-01 -4.600201421635244023e-03 1.849324115766767807e-01
1.142857142857142883e+01 5.657213993847837706e-03 1.893935888102977680e-02 2.993254610965558060e-02 3.968553532985037019e-02 2.652362088734766185e-02 -4.572111656700973692e-02 5.180768718919058491e-02 -9.875244523249039619e-03 -1.623338398183844788e-02 -4.193540054481385490e-03 1.428469307047742880e-02 -1.732976426127712591e-02 4.462754578140109424e-02 -8.536183982969016218e-03 -5.736208243189595650e-03 -1.650581210515426542e-02 -1.328345676479506313e-02 -2.906545816297202017e-02 2.211163610104738622e-02 4.892567060085561102e-03 -1.204836998726212249e-02 1.513212578772336371e-02 -2.224520632051126684e-02 6.504337828409009585e-03 1.253659274258434389e-02 2.255140553795631497e-02 2.761447921772671246e-02 4.886087899973177474e-04 3.157356524124397407e-02 6.917416813569588450e-03 -2.825985504638876128e-02 1.803835042755880247e-02 -3.016866167597036935e-02 7.933346229733849106e-03 2.058195629305295191e-02 3.220082830089684989e-02 -2.310490459813847874e-02 -9.861517751783377070e-03 -1.428544307050263595e-03 4.184520445013689693e-02 -2.063061091498772856e-02 -3.594886649558143993e-02 5.208563086530476616e-03 3.123802916013501338e-02 2.244825979497633295e-02 -3.358171194153929812e-02 -2.844582736431083836e-02 1.446994211202196935e-02 -1.296728812679077275e-02 -8.704716323212090268e-02 8.213649012682110520e-03 -1.104435175735795326e-02 4.384243965214396077e-02 -6.094416583678020222e-02 7.597383100734565742e-02 6.928587364651431213e-02 -1.099816037838665661e-01 -1.057753347422587913e-02 -6.116023727042400188e-02 -1.230320053559708256e-02 -3.544478196991860536e-02 -7.542127092705816493e-02 6.309013703235162585e-02 -7.942001074258467352e-02 -1.147779552935436209e-01 2.114816359695828041e-01 3.470506140168207188e-02 3.495092454885993100e-02 -5.294229265362452447e-02 2.307859429232462286e-03 -8.682640733257177001e-02 1.017942834060941021e-01 3.901651902647757658e-02 -5.444385762985203686e-02 -6.534853208533014657e-02 2.946737900633339749e-02 3.610026263836458443e-03 8.262644840909244559e-02 -8.680791299181929432e-02 -8.451402559769363720e-02 3.377307196441321768e-02 -1.679036414902274760e-02 9.810117144857045945e-02 -6.344483281422842735e-02 6.437614952759415643e-02 1.327217919953400382e-01 -1.881837360386308944e-01 1.944445253990317868e-01 9.756909372176078565e-02 1.012603299982890379e-02 3.413448203272302639e-02 -5.773833870806906882e-02 -2.364221434644035724e-02 -9.634220463114850919e-03 -4.481789962924433157e-02 -4.078870303602370089e-04 -8.017295329934588655e-02 4.493266918896625384e-02 1.484155689860899852e-01 -8.193955579435113767e-02 1.328134566265926075e-01 -2.712843038283229064e-04 2.642985395573552512e-02 -1.687192904682088823e-01 -8.601997337355231366e-02 1.031084805351500377e-01 1.339870153947581854e-01 -5.601122618288328914e-02 1.350183315894231129e-01 -3.602981453769103781e-02 4.167799651257310910e-03 4.129169298676638872e-02 1.410345329752084875e-01 7.955810750332271974e-02 -4.104591684072508850e-02 7.570067351329740069e-02 -1.350652484493619285e-02 4.520843078293480810e-02 -4.885490242788814719e-02 -7.302563549331643478e-02 -5.214137232232111258e-02 2.912751108542986911e-01 8.690524931215581894e-02 -1.309058582777928859e-01 -8.971241972793506103e-02 1.218190120869886012e-01 4.462911055328296073e-02 5.485998095237096250e-02 2.820929805150476644e-01 7.257081696927616954e-02 -7.475003794886917602e-03 -4.296533595085856583e-02 -1.911579288759547302e-01 2.823337588567039202e-01 1.476749809477035345e-02 -9.797274233811301136e-02 -9.760200819710025677e-02 -1.114438237673202048e-01 -9.587014556119488606e-02 -2.610621425458446720e-03 -7.782081980560603962e-02 -6.169245351970289309e-02 2.266120764335045890e-02 1.013451313333298687e-01 -1.023403203032702963e-01 5.604409606502944174e-02 1.881995222430237480e-01 -1.805863476299911230e-01
1.157142857142857117e+01 5.022529101964589952e-03 1.737195954448806506e-02 2.932932895476921334e-02 4.210996689566574164e-02 3.138676360993309516e-02 -5.309928011090249422e-02 6.906607398179520629e-02 -9.144980672669554209e-03 -2.530537353465783443e-02 -1.488521378603972940e-02 2.867367617300661115e-02 -1.578164776782326612e-02 7.449348779194903125e-02 1.671397811167424363e-02 7.152689027018036515e-03 -1.663329719211596378e-02 -8.214195166874369014e-03 6.418615308548457354e-02 -1.340129303195134181e-01 2.278843733740571476e-01 -2.398973227823735302e-02 3.535397685319242780e-03 -3.289428221243409500e-02 -5.053985757999990454e-04 2.945148799520810878e-02 -3.188706043200679324e-02 3.201279460178980962e-02 -2.194070322194683828e-02 7.062973133822791905e-02 -7.675626140281641835e-03 -5.382431641946583412e-02 3.157362427093387408e-02 -3.928261779274894172e-02 3.582615442585097842e-02 7.475979580406705988e-03 2.008405913749658836e-02 -7.629769220860120604e-02 7.432920104220110168e-04 -2.595726097257143247e-02 6.363466647774533363e-04 2.922680063190320407e-02 -4.281921824455935111e-03 4.470460171150794637e-02 -1.411786692982391032e-02 9.127943717356713782e-02 3.734170390886264873e-02 -5.434340048087894087e-02 -9.299710878776108747e-02 4.647244748071879816e-02 -6.251511074349304364e-02 -3.345868576106700992e-02 -5.847622477838627236e-02 9.822801512638401622e-02 -2.056140122419481964e-01 5.366749608579004377e-02 -4.870675786983861416e-03 -1.274039402246894721e-02 7.799654022137859910e-02 6.131243891474569968e-02 4.992479347507619569e-02 7.698392127573959465e-02 1.769634854753237840e-01 -1.245906970077510501e-01 -3.341459820930833130e-02 -1.617672672748338841e-02 -1.177963539486352462e-01 -8.109655961333945076e-03 -3.382755754775795820e-02 7.955126366268198967e-02 -5.133587709997484982e-02 -5.669194350854420833e-02 1.455092188462471341e-02 -1.425481003313633366e-01 -6.157099881508340533e-02 5.702848533424715585e-04 -4.545040080378200814e-02 -4.137336727089169913e-02 8.250357396904368923e-02 -8.248599809898346860e-03 -1.456793876791307243e-02 -5.641391771771928076e-02 -7.990554194952084743e-02 -5.840192155384982264e-02 -3.350335240141263937e-02 4.299004298118941358e-02 5.384127585067339378e-02 9.302052871798328904e-02 7.210902218034208333e-02 -8.392165038233448393e-02 -1.932148898140203380e-02 1.670966443587897088e-02 -1.576656214334284586e-02 -4.409562164899128757e-03 -1.290473755206238138e-01 3.505625914485021449e-02 1.984420928888844526e-01 8.778979577960092928e-02 1.081816906442337745e-01 -8.701016646373126162e-02 1.253105350065933377e-01 3.338246664707098660e-02 -6.663746346491435102e-02 1.963752957964270268e-02 4.854936224110842531e-03 7.176171461615386826e-02 -6.083213682050802457e-02 1.770218856748369263e-01 2.459928059775947640e-01 -1.137575826199715458e-02 1.432000146697783027e-01 -2.168081828299462388e-01 -2.295385545575104325e-02 -1.453100325505911339e-02 -1.257413101855569537e-01 -1.895962341996146328e-02 9.620908326651646247e-02 -1.197734139046350704e-01 -8.528023976663577643e-02 -1.626038310249432739e-01 -2.324091776746471660e-01 -5.187427116467994981e-02 -1.220265281760992276e-01 2.461123325114102089e-02 -3.256324130003501044e-02 2.009371381489046329e-02 -5.119303370821704641e-02 -7.186965684414499400e-02 3.430421929070961301e-02 2.015694886092801730e-02 -1.216342459680440080e-01 1.611558304186048660e-02 -1.153450416105674670e-01 -1.292661172307159323e-01 4.435126424076772655e-02 8.415741828153608384e-02 -4.932227047086094190e-02 -3.412439880712151569e-02 -8.812284186039941181e-02 1.411194074692888045e-01 8.614574553498349774e-02 -1.869687301955145764e-01 7.733170256256916009e-02 -1.392235202826261897e-01 6.568475316997926527e-02 -1.092589764186237683e-01 -1.805310379996364137e-02 -1.004527402295953414e-01 -1.675045095096720435e-02
1.171428571428571352e+01 4.532829574853554887e-03 1.644701683943151568e-02 3.028666397401554716e-02 4.750789721615312350e-02 3.932682080529061736e-02 -6.075709258612037311e-02 7.489734871112194159e-02 -3.168308093777496073e-03 -1.419086380671854067e-02 -3.954737333573497826e-02 2.789703654330387070e-02 -1.847327690404372905e-02 5.453094104448615725e-02 1.877754408718085299e-02 -2.434877968090494449e-02 -4.716894793023394469e-03 3.667223790118833565e-02 -1.817820499607497239e-02 5.528818488865364436e-03 -1.825890707088669712e-02 -1.264723963363152855e-02 2.798032517439625472e-02 -2.206171185921636593e-02 3.359901055269934322e-02 1.032214558364239615e-02 1.305242686561159868e-02 3.630902730406021517e-02 2.529395324613862954e-03 3.918171852108856545e-02 2.390686719992736117e-02 -4.328867905510631192e-02 2.147081205931955505e-02 -3.425614635500926625e-02 4.309895409339988340e-03 2.664464671160907822e-02 4.214104099866811115e-02 -1.880602171760728525e-02 -2.061336219247750581e-02 -1.087032080186304921e-02 1.572578770165118656e-02 1.379015927019296671e-02 -4.217544491094749742e-02 -8.643852116455534931e-03 -1.752056524949238692e-02 1.797500968668126059e-02 3.009441418974118099e-02 8.703676507531031559e-03 2.353417018770227048e-02 3.127093983253133314e-02 -1.560490540926696111e-02 1.413609222189580496e-02 5.954126783656569014e-03 1.211011020559466383e-01 -7.281329402109670661e-03 5.024476789694757445e-02 3.474713208793841351e-02 9.255354184032098253e-02 2.650475961146862847e-02 -5.937457481491791034e-02 9.277341658201076688e-03 7.750091013708106102e-02 -6.505766849100920457e-02 1.598542181340215085e-01 -4.219056897314747354e-03 1.247774577774542724e-02 -2.989416028979061807e-02 -1.059993982825151865e-02 -1.159918664973903640e-01 -1.468208235807792056e-02 7.008837871473599934e-02 -7.437981282540263861e-02 4.652048535654530748e-02 1.194034326031174764e-01 1.027588172261152850e-02 7.752129039635349828e-02 5.668896455733984929e-02 -1.468319919588509381e-02 -2.128426322122982037e-02 -3.121263263968406323e-02 1.970900045472479684e-02 -9.921388421800592106e-02 -6.079371945800420007e-02 -1.122023707527679617e-02 -3.153978590938073812e-02 2.463210651350038541e-02 -9.827583704339819953e-03 -1.308662345414441514e-02 1.850925988594687502e-02 7.462910573122838453e-02 1.422014373889674693e-02 -1.638216611336336670e-01 -1.345584488041910547e-02 -1.140798949678993451e-01 7.383778643030305955e-02 -1.197661792569398032e-01 5.198690475175429121e-02 4.830789050449049715e-02 -4.639217007795302938e-02 1.067701432681031903e-01 1.520397888282584535e-02 -6.851146867884923448e-03 -3.386700416897499288e-02 7.455492544100930652e-02 4.062918491325987619e-02 1.283721756244724510e-01 -8.988366427868255126e-02 -2.210993152057929775e-02 -4.488437494310156678e-02 -8.144834446960344532e-02 -2.722498118276019119e-02 1.128117181629729460e-01 6.710377729454211626e-02 -9.245816103663526131e-02 -1.483348169535595763e-02 4.477414029522519545e-02 -3.697328213291933537e-04 -5.505211111562701223e-03 8.767667193072400944e-02 -1.364479922263843459e-01 4.715075512047865042e-02 1.949986396531960542e-01 -1.995374139632364596e-01 9.605922687806070503e-02 2.560473435598551329e-03 1.466194201700543875e-01 4.499823226836214829e-01 7.847576569003456015e-02 -3.156360885368179187e-02 5.298183777483127938e-02 -8.589152777676803407e-02 1.760770099565363844e-01 -2.242186312499954148e-01 -1.391504954438580188e-01 -3.366444640412746825e-02 -6.548772498167527989e-02 -6.264130564957101632e-02 2.368783708724515880e-01 2.025315329697525979e-01 -1.075874114388122027e-01 1.770541845611255660e-01 4.788421517954572632e-02 1.500161895868709350e-01 -4.827916522655820858e-02 1.859957168376738176e-02 1.001881761938700904e-01 1.317119615293618762e-01 -3.919595746564754485e-02 -5.914490129058189161e-02
1.185714285714285587e+01 4.333769281814442778e-03 1.628067146203733204e-02 3.181926074886078787e-02 5.110666276971488620e-02 4.347107842696450869e-02 -6.024135127910025533e-02 6.324859385219408492e-02 -3.597641169688386878e-04 1.126709894217625555e-03 -3.274468947623888904e-02 1.465082812777243962e-02 -1.032081335370410927e-02 2.247380248024354737e-02 3.369406932161609323e-03 -4.394147842690979133e-02 1.088427677725923963e-02 4.203413741940460052e-02 3.784857018004143814e-02 -2.298969270470118537e-02 7.277393936311686573e-02 9.169779218852014066e-03 -6.660774601867776269e-04 -1.917819777044126733e-02 3.121063160703400202e-02 1.195824590051754004e-02 1.457252764289374653e-03 3.114778532882098161e-02 -1.228169835566114698e-02 4.837456064422913926e-02 8.967508103362114777e-03 -4.317203358581219591e-02 -1.678468781640700055e-02 -2.401283748300229309e-02 1.668921339073826601e-02 3.960427539890388343e-02 4.021093422101140388e-03 -4.767495602872090510e-02 -4.029413052683818164e-02 -6.472799966665622982e-03 7.842761898932945402e-04 3.748782740920672540e-02 -2.362739341398696624e-02 -4.607527166078751596e-02 -1.139446252866389842e-02 -8.878234408451468867e-04 -5.523054178624726453e-03 9.566280934362729471e-03 9.778560102620968697e-02 2.797766496721910273e-02 -3.094876520469806453e-03 6.576242759859641726e-03 5.946434847368865795e-02 1.322935912657105702e-02 3.262877570071133493e-02 1.650004265069447695e-02 2.962788129667598760e-02 8.483514084961789326e-02 2.482046171608254942e-02 -9.618149850366746953e-03 2.772574097792815037e-02 -1.649474765279645705e-01 -6.767556520896214622e-02 -1.949357965947320914e-02 2.533011623907653956e-02 3.685652381368275526e-02 -2.383566302755825428e-02 4.370608988732787442e-02 -8.219809742817822673e-03 5.830782874950605349e-02 -2.534462347097057519e-02 4.724403636137072121e-03 -5.254210394320983461e-03 4.803441068916849965e-02 2.719489340692438778e-02 -1.587972102667142837e-02 1.534268162001231443e-02 7.529936769876642566e-02 5.591493615887375285e-02 1.006041930319721694e-01 -2.053762563970841157e-02 -3.561062024067266490e-02 5.220372110923402614e-02 2.385301637036476435e-02 -8.750148993968549782e-02 5.061631023323474171e-02 -8.932373826507883363e-02 2.146924209191091674e-03 5.973576979607027326e-02 -6.338718576234385338e-02 1.059106354190942900e-01 -1.352706623307083356e-01 -7.975576444812579324e-02 9.124311349594835252e-02 4.942359229248503155e-02 -3.702927474137855234e-03 -1.118036330877861598e-02 8.205988106286300765e-02 5.310856881155318066e-02 -1.469517908989259047e-01 -1.384577471012046201e-01 7.573173057429598287e-02 -3.381817580136468882e-02 -2.102921250622542121e-02 6.554108241848249222e-03 -1.130611351279305760e-01 1.091602081475705893e-01 2.686108405739941890e-02 8.803024594950153991e-02 2.538986391525058575e-02 9.696105741237698306e-02 1.104632215352762542e-01 -1.172111420180960671e-02 1.221371512857432340e-01 -1.567442206154080198e-01 -1.170208395037489191e-01 4.316173838966760185e-02 -2.145090670228209928e-01 -1.027935875161166135e-01 2.282652062287553532e-02 -3.197811370089162497e-01 -1.209451638138209738e-02 2.691047189366630454e-01 -9.243482202410394089e-02 1.065107866441372675e-01 -7.824618792712262350e-03 2.623306879788543378e-01 -1.235888772389903967e-01 -7.560931804652118449e-02 -1.742517864603803923e-01 2.958068963831047074e-02 -1.766674473608640782e-03 1.262235086356291169e-01 1.618363034764467578e-01 -1.924691053752816683e-02 1.627340528238940542e-01 -3.217227398799051008e-02 1.950730233897353394e-02 2.001351908213222508e-01 -2.493898576955451418e-01 9.098888094035051735e-03 -4.378322448025478986e-02 -1.039225065617803700e-01 1.418820638528823785e-01 -1.003413110644928441e-01 3.697416435428978881e-02 1.612262328177728812e-02 -1.210970047753572171e-01 1.369483482134405405e-01
1.200000000000000000e+01 4.253118782657842357e-03 1.632907671967727750e-02 3.333760247554377193e-02 5.224096065589185767e-02 4.404656349732833515e-02 -5.389246580929175218e-02 5.007568192107767630e-02 -3.247017817637499852e-03 4.609694044650563746e-03 -5.164199152431049079e-03 1.454632122084273914e-02 3.511278454421484438e-03 1.998458587983455159e-02 -7.938265125118935950e-03 -2.875640161982993825e-02 3.452768575407814955e-02 -1.107646646239859693e-03 -6.557920131463215729e-02 6.344770042255623577e-02 4.060735220106616306e-02 -7.729701243923108554e-03 1.916815036701868466e-02 -3.278365854514454086e-02 -1.338732981573490660e-02 -2.020219563402052970e-02 -4.690795119836934507e-02 8.523769758875575364e-02 -7.701631845784842785e-03 2.928627204142396009e-02 -3.650884488920382726e-02 -1.227943708808285073e-02 -4.432006439880734755e-02 -1.296035516642209985e-02 2.422337544414994784e-02 1.640369812253825166e-02 3.461710764217305891e-02 -2.356890479039439393e-02 -1.571954230534804153e-02 1.769423425252719326e-02 -2.224577010129547526e-03 5.890909109930612952e-02 -4.153028336359680141e-03 3.566836641250024920e-02 9.541776684891556956e-05 2.003416813505405972e-02 -4.162194613033776830e-02 -9.374417972961705467e-03 3.757853811670713862e-02 1.190521768519563206e-02 1.247522324336408465e-03 3.378756143751294322e-02 -6.448538196389007326e-02 2.848765393764349924e-02 -7.021380843454502751e-02 8.883664462636581272e-02 -1.305211786810473937e-02 -4.813118108754112223e-02 5.058328970870145519e-03 -2.574066111871770816e-03 8.171455940469042611e-02 -2.612132923899083622e-02 1.638574450988952713e-01 -1.671199917923561207e-01 -1.319931170860900484e-02 1.209550600245113267e-01 -8.393252339185329480e-03 -3.697418106862915277e-02 -7.227909484485663116e-02 -1.849029191065040129e-02 9.437543511128319851e-03 3.150968758525557467e-02 1.039242410985681195e-02 5.037103558483011813e-03 -5.483070817696283211e-02 -1.242519166398248776e-01 -6.739902967598124239e-02 5.310370317906943846e-03 -1.003281847763319995e-01 1.063719351419399051e-01 -8.527492623193790033e-02 6.936790483395706419e-02 -3.750915739386375541e-02 -9.210024359280141043e-03 1.190231228367109005e-02 9.095272658102783805e-03 2.704059365867468590e-02 -1.071138996433509127e-01 -9.452110762195216342e-02 1.763181675403039522e-02 -6.369418382118391397e-02 -2.295712851692240791e-02 -2.979206199563705013e-02 -1.135476785421604511e-02 1.335341229894812867e-02 -4.834489723210416874e-03 8.491565705171393030e-02 7.855829627405564938e-03 4.358060309621508005e-02 6.870701570372286793e-02 3.326855610352779519e-02 -9.364823846288293507e-02 -1.133891602336126736e-01 1.826760527365621778e-01 -3.322885597612862396e-02 -1.162613394198146015e-02 -1.319671367687172137e-01 -1.972170661105818457e-01 1.714143997756174542e-01 -1.631706016024906114e-01 -7.513487089888935822e-02 5.762488772563335859e-02 6.029653307834768362e-03 5.150235272478331794e-02 1.321983543747594081e-01 6.880688672588547439e-02 6.531937613417924948e-02 2.050409380914222368e-01 1.216163608786068051e-02 4.789722338831364085e-02 -5.771285369590978959e-02 3.237889316834239445e-02 3.759320481140043108e-02 9.631518435760862140e-02 -5.070601654417750820e-02 -5.688518154385298342e-02 -4.968413253781750472e-02 9.716693241439615034e-03 -1.499997844468822228e-01 1.507118243167185692e-02 1.881781915591109466e-01 2.587523490147373706e-01 -7.933366287470751399e-02 7.003157543934286633e-02 -1.520288088651421954e-01 3.243824391363528958e-01 7.851297657053046830e-02 -1.172027233991308239e-02 -1.236602081629437772e-01 -2.673571358356160999e-01 9.892828604690259015e-03 1.423549740897901428e-01 -1.894724674139855111e-02 -7.793155964543185821e-02 -1.488266104513417121e-01 -8.599225371610369484e-02 -1.587329496941203844e-01 1.847413466799697479e-01 -5.449705541886036564e-02
1.571428571428571397e+00 3.818766662637496090e-01 -6.577975202029406887e-01 3.780575953386780541e-01 2.439723813254980958e-02 -1.589610621192751594e-01 -2.621546560993583963e-01 -3.508120172256542352e-02 2.626370004343203668e-01 -1.544490204957384427e-01 4.999265941019132714e-02 -2.027234561705496263e-01 1.353775169712225224e-01 7.592747679898836401e-03 5.347509509583303795e-03 1.410961313333603528e-01 5.377606742702159548e-02 2.001068828151437995e-02 7.787784047437517308e-03 -3.578027332507836833e-02 -3.372130036835799954e-02 3.310592660937529408e-02 -1.300048017610983193e-04 -8.956585415604239805e-03 -4.586825382584575235e-03 -1.889709626201562442e-03 1.252906843178714855e-02 -4.321477662105019033e-03 -1.915444365107986250e-03 -6.682469928856105655e-03 7.578242571895021581e-03 -5.338057399603011489e-03 -3.143062411982600664e-03 -3.001102090892821331e-03 1.153681535602517350e-02 -3.783220356127840224e-03 2.683143308071596258e-04 -4.109700893379006174e-03 2.555717644853251844e-03 8.212718618871565901e-03 -1.722505429419702748e-03 2.277075728249738657e-03 2.358425271842934379e-03 2.681493712251154828e-03 -1.768965673328569063e-03 3.165589951648358977e-03 -1.556456358525910898e-03 2.513003126306557859e-03 -5.691748358752865035e-04 7.548627948616763944e-04 -4.669521438635223891e-03 1.663176277861796223e-03 -4.835415934697727229e-03 -4.918399208955459220e-03 -2.139545655410329816e-03 4.011545915310080375e-03 -1.408335611113443846e-03 1.058277857083330135e-03 -6.001149330411647371e-04 7.271231039866509795e-04 -3.599728546480426405e-03 -3.129278379633188695e-03 -3.337937706362602438e-04 4.334497217821132206e-04 8.380691105648114397e-03 -5.454392141348298265e-03 1.514111927447560867e-03 -3.520474262372837431e-03 -4.850998447914984212e-03 1.132009689468382136e-03 2.945481150663742560e-03 -2.055838769646467154e-03 -1.777363647647336488e-03 3.232448192577686182e-03 2.133981982218155840e-03 -4.327514800289655912e-03 -2.442063046700177430e-04 -3.197331721899938678e-04 3.998843666047529385e-04 3.230370201004847085e-03 -2.536112338431032853e-03 -1.028977567056402415e-03 -7.915062158488127622e-05 7.591429317496939779e-04 5.968443930785346943e-04 -9.499545331710663575e-04 2.097016228337837077e-03 -8.614165831350761632e-05 5.682293481059746661e-04 -2.500998641590748781e-03 8.365153082633753527e-04 -9.580572437892691327e-05 -1.635053144111106539e-03 -1.675957208502534520e-03 -2.368967868919926497e-03 -4.134343469333463220e-04 1.514509019340775330e-03 1.365705386581997144e-03 -1.375151383740439673e-04 -1.598272713764769268e-03 -2.221706147718064718e-03 -9.886992745092579912e-04 1.162444828137167672e-03 1.014237525810727722e-03 -6.454490788343732535e-04 2.589710585906897060e-03 -8.276986734661607439e-04 6.491370402968670147e-04 -1.915772718397152944e-05 -4.531073076697716149e-04 1.355580128488496211e-03 2.644028156804478346e-04 -1.084317856601137007e-04 -4.103822054644527860e-04 4.698897317844218097e-05 4.476638795588942506e-04 -4.973915053285356573e-04 -8.874999756482594834e-04 -4.168326421798576945e-04 1.339147854050972471e-03 2.495958463379767227e-04 -1.260739371022296740e-04 -7.295078214148721088e-04 -5.859174438254730445e-04 -2.115974240809403680e-04 7.301455971611092678e-04 3.197062177329758597e-04 8.441764123166376225e-04 1.380487375643031612e-04 3.050366173185298764e-05 -7.861868601009619397e-05 -4.324272864719946028e-04 4.284025999750449426e-04 4.931745077144409966e-04 3.919282738430593859e-04 7.934990709107519070e-04 -1.247326076355763933e-03 -1.030013605747007925e-04 -2.249371820085217300e-04 -3.283798095859737348e-04 8.083632646401208918e-04 1.364553482819847808e-03 -3.864019101766691974e-04 7.348849576859683898e-04 7.780371797588661901e-04 -1.269321845666113266e-04 1.442603132225971693e-03 7.581421219156219728e-04 -3.442320307974068545e-05
1.714285714285714191e+00 2.714972346293854089e-01 -2.397328307499075883e-01 4.048385202885420101e-03 2.459552152674023828e-01 -3.515995544105340320e-01 5.921263169266324095e-02 -1.191298668285679235e-01 -4.014111380018309805e-01 1.796105169514834732e-01 -5.176959025805925874e-02 6.052565990928611139e-01 -6.566475890946517346e-02 -6.034417700792247402e-02 -3.326243922358112365e-02 -2.204754760350906562e-01 -1.489323330686653235e-01 -2.682765909643774344e-02 7.041484140750249587e-02 5.562109651184156400e-02 1.384267609547996762e-02 -5.271850870421440627e-02 9.271737924030876501e-03 7.580577221532898424e-02 -2.156818208083702629e-02 1.954135748240253684e-02 -2.755474352675639504e-02 3.839334241866503711e-02 4.529625736905226741e-03 -1.379835101217513973e-02 -2.032741363008860186e-02 2.538405034524787718e-02 6.225251364207200211e-03 -3.350150231805713169e-03 -7.047705711988209304e-03 4.127685364108675363e-03 6.258082618361438323e-03 -1.295834396129581269e-02 -9.461072495193348407e-04 -1.940566819356123740e-02 -9.104926961503338051e-03 -3.330220753639541020e-03 2.987491830058499036e-03 -7.652272696332542735e-03 -5.096563831092527398e-03 1.746017139026883637e-03 1.607898662613677868e-03 -7.048834175305670503e-03 2.159776394514645315e-03 -1.432314461205999459e-03 1.087270524377125652e-02 -9.252434894483818964e-03 7.577094968714772824e-03 1.446290277512932328e-02 7.444401194062509781e-03 3.058431596243354838e-04 7.718334760012767436e-03 1.541966107021321792e-03 3.400088517546303018e-04 -6.090290262825304862e-03 -3.670947943019217327e-03 9.467185530926238227e-03 6.684102467246926839e-03 -1.139519970257552028e-02 -1.070023351058462836e-02 1.259356018632535289e-02 3.706306093338536476e-03 3.655735481509811424e-03 5.431983262854738446e-03 -5.929687196995153155e-03 -8.907397644346693030e-04 -3.762872218560583265e-03 -7.303801516569841980e-03 -4.969875681960843165e-03 -3.100249124450247216e-03 1.251815567293348107e-02 1.811887145857964251e-03 2.417560812848100536e-04 -2.068258888209807906e-04 -6.282636413435989733e-03 -2.257071834862818451e-04 -9.250714138968630382e-04 2.387045879985949092e-03 -1.617893371524301363e-03 1.729110495538585491e-03 1.367611491847956157e-03 -5.534390616721871631e-03 -2.894278402060218146e-03 -2.838850656158754468e-03 3.856744385657508156e-03 3.632334278220137984e-03 8.805063043913549247e-05 -4.600133385343615697e-04 5.640297164080073158e-03 5.352782205458274031e-03 1.151439727728979920e-03 -1.380022765809160289e-03 -1.234007286975808207e-03 1.070250874626401489e-03 4.033613172104650972e-03 5.250508264103178648e-03 1.437603670792207992e-03 -2.670595741675730380e-03 -7.773824841284453051e-04 -2.548148081765659427e-04 -3.154011537971337584e-03 2.521982890001324244e-03 -1.852474567388644102e-03 -1.471050688098321600e-03 -5.223767310934838894e-04 -2.846643568637076058e-03 -1.489852458657887988e-03 -4.947712185461716891e-04 2.348732351173908172e-03 1.382849886236188650e-05 -4.451620614209824268e-04 -4.799392899636974489e-04 2.193184826417334671e-03 5.211252106302466380e-04 -2.473311768075033869e-03 -7.479698939538134477e-04 -1.530831889702303659e-03 2.468721793140553778e-03 2.366395725070644888e-03 4.245466796408936506e-05 -1.037476925811111434e-03 2.614519033148329829e-04 -2.460156142879898686e-04 8.370852113951553946e-04 1.352526401247682811e-03 2.219734113679572057e-04 4.610930712432056012e-04 -4.700235115798689846e-04 2.511837106933103377e-04 6.777535937278813269e-04 -3.574266792821158972e-04 -1.420671413712678080e-04 -1.586446310821530009e-03 8.443993212290148683e-04 -1.279919511356766414e-03 -1.492824197493696327e-04 -9.456613455149261160e-04 -7.395376727022725388e-04 -1.660988577502463563e-03 -9.071413535770295059e-04 1.098004941658010112e-03 -6.541834883960008550e-04 -9.855011601306595554e-04 1.187683232825736019e-04
1.857142857142857206e+00 2.355003815385532107e-01 -7.740240521439360755e-02 -2.393091010061742380e-02 1.624632442161042245e-01 -3.050465337916793626e-02 4.007480544126464372e-01 1.630852481489122527e-02 2.018565527182643871e-01 3.350803247479569591e-02 -2.799305129405649586e-02 -1.999697131527604643e-01 -6.025494901322021590e-01 6.029010938167515127e-02 1.490805581522941237e-01 -2.624413580002403212e-01 1.550692255235397998e-01 -8.661249709832195831e-02 -1.829651774035047362e-01 9.097285333140409103e-02 1.302182821632976162e-01 -1.050606247342016769e-01 -3.819713637674259504e-02 -1.390581980664878370e-01 7.864561019316347601e-02 -9.611213628579563795e-03 -6.051744736568256261e-02 -1.441414768689011638e-01 -1.877638669052546228e-02 3.719122070549688019e-02 2.248268166455976921e-02 -1.117208322540135940e-01 -2.316818159996923351e-02 -3.410258385102984263e-02 -4.505511844503246738e-02 3.980610295712071200e-02 -2.289037384024581942e-02 4.564324355534398608e-02 -2.142942872782765615e-02 6.418796441792318230e-02 5.545696461160252999e-02 -9.694660536446133084e-03 -4.897892008343348452e-02 3.398062872671950285e-02 2.517755001060437842e-02 -1.888679782852203254e-02 8.326789179850005787e-03 4.351597163386998826e-03 -2.057897340856040466e-02 5.335322808396410557e-03 -2.285303099865711521e-02 3.114753602461858145e-02 7.740619347443354267e-03 -4.695828918002109553e-02 -1.293232142957886389e-02 -1.518934124188509385e-02 -5.570377258047778252e-02 -2.435048264200903589e-02 5.061091524547842863e-03 1.596101111673426526e-02 5.225923714077260890e-02 -2.074617165094017057e-02 -2.862875062371091767e-02 4.806894931479411409e-02 1.237104447521806920e-02 -2.284029539956824312e-02 -2.062808942430453471e-02 -1.626728916053165317e-04 1.851869069386972858e-03 1.877606802371314595e-02 -1.336073303248431869e-02 1.380156384076370799e-02 4.492367016027380699e-02 1.936407056658344915e-03 3.700916819155629887e-03 -1.745612692074654734e-02 -8.100281366053110541e-03 -1.293075030193657987e-03 -4.397864874933203605e-03 3.771448258968878187e-03 1.172116871954963571e-02 8.783462151692369296e-03 -1.046046734000252634e-03 1.691094400103235022e-03 -3.932388170284001512e-03 -2.725435925600285864e-06 2.514405757708928092e-03 1.912577504397815903e-02 4.269642979132895130e-03 -3.881473705801143526e-03 -1.864041881868015726e-02 1.057181146641150531e-03 3.329048135212944824e-03 -1.445911694854233598e-02 -1.122646941138211348e-02 -4.352725152586143370e-03 -4.330608894394679526e-03 -3.113895232128074779e-03 -6.888235573501395176e-03 -9.764357546660044906e-03 -4.505941217914155757e-03 -5.008167864179109349e-03 7.450666721825209733e-03 -3.877322710642519543e-03 2.137142080541834781e-03 -3.458922296844149213e-03 -7.701467244676239482e-05 1.419832945845755879e-03 -3.404717724138764173e-04 2.208813523747770857e-03 7.850487462287700918e-03 8.569626937260673913e-03 -8.157491611317635840e-04 -3.262593904682885293e-03 -2.135592002128107979e-03 -5.159940791897950872e-03 1.648873827118896079e-03 4.269921079431782639e-03 2.795805102512327351e-03 -1.437761000039175280e-04 6.705360958754695696e-04 6.312280842175107404e-03 -5.810357729665090870e-03 -7.318862178796919742e-03 1.068804197674756793e-03 3.175575440253472275e-04 -5.216506469941173743e-03 -7.294504944480114175e-03 -2.261529958762728467e-03 -7.134273812445931714e-03 5.144343223518962893e-04 -5.594885383070146529e-04 -4.700237772740855149e-03 -6.072368734813656833e-03 -4.731418880369946470e-03 -1.159947472667231024e-03 6.200300231861238277e-03 2.289680462566159955e-03 3.793503632296129778e-04 6.828290002695275307e-03 -1.844682390093304496e-03 -2.903305714732770486e-03 5.151338594390726840e-03 3.673671480800665221e-03 -1.351833679724961847e-03 -7.717782473413619358e-03 -3.758068010493926733e-03 8.234802522237264118e-04 -1.556881504050898436e-03
2.000000000000000000e+00 2.162338844867865983e-01 -2.974230521941553795e-02 -4.447071693207185761e-02 6.924868265684214208e-02 1.356841153234976671e-01 3.116613269317063950e-01 1.526920998906420857e-01 1.596753344399784724e-01 1.841812444751593780e-01 -8.093073980375183052e-02 -1.124767634457548293e-01 -1.181966562817913652e-01 1.265303932069706538e-01 -2.326600181782731702e-01 4.128647199743325225e-02 -2.313616741143093569e-01 7.016883826399954172e-02 1.057897308680730009e-01 -1.870675239938390244e-01 -9.276860545542954528e-02 1.863940763051613880e-01 2.574872486563761220e-01 3.465521217049359615e-02 3.527210815362472746e-02 1.080125564890757339e-01 3.109667279578164426e-02 2.034150278901724340e-01 -1.779116605731928882e-02 -8.114413315300858520e-02 -1.681408661408227978e-01 2.819132420853233123e-01 6.824679564444242896e-02 1.381142538746379100e-01 -1.941098527537535312e-02 -9.153299742627570013e-02 6.491255300324117600e-03 -9.390813899777027129e-02 7.692127478752644465e-02 -1.357449118050739478e-01 -1.505581052151011290e-01 1.964428108206569407e-02 9.678712024644736678e-02 -9.669834762846887810e-02 -3.611417354655858947e-02 2.783164192019027192e-02 -6.827924964337436786e-02 6.861755976823860625e-02 2.196094120948390363e-02 -5.178581895430702658e-02 5.818199647548287501e-02 -5.551304085038103603e-02 -4.395133699496215490e-02 1.440998103934195695e-01 5.205825746835354706e-02 6.903351250594350976e-06 1.673829191195977673e-01 6.111470085437260141e-02 -2.835327408427696511e-02 -4.364251216271596706e-02 -1.301260775942662262e-01 2.417089265534287310e-02 7.075760236759441602e-02 -1.086252450108442791e-01 -6.071636249057106582e-02 6.920815597889846960e-02 3.537990222498891418e-02 1.685572094250201505e-02 1.220388393224463262e-02 -3.843543304969154056e-02 6.320162858867156693e-04 -1.095324147453347399e-02 -8.991833185367455183e-02 -1.309351083781351219e-02 -3.265841559238767504e-03 4.773551974551321769e-02 2.502542005006978473e-02 4.214378174973659220e-03 2.189267615873942766e-02 -1.822719757501309323e-02 2.333083427077540985e-04 -3.142694937907980143e-03 -2.569846072706694420e-02 7.056833296882454587e-03 2.705144847797576971e-03 -1.752358152417117965e-04 3.934680093328663669e-03 -3.581467178911210830e-02 -1.442301601950644191e-02 2.125600027812162701e-02 2.578953252576256239e-02 -2.136464645782231754e-03 6.206196160946738337e-03 3.217232361560435489e-02 2.728379297119732511e-02 9.357682212153231593e-03 1.161907548113948890e-02 6.561078763960938916e-04 2.169598941091901989e-02 1.765966226770334171e-02 6.331792251165805317e-03 6.934843655750766618e-03 -2.221253623445462386e-02 -7.022282259964364622e-04 -4.472860764103900322e-03 7.629741978358565817e-03 -1.971863797289983514e-03 2.070262597206536407e-04 -2.944648022682001039e-03 5.015858431323291095e-03 -2.448572203574296557e-02 -9.289672480637349919e-03 4.906698547869665569e-03 3.609474138287724690e-03 8.338281891847281260e-03 8.418649637864351887e-03 5.960830446525787127e-03 -1.232590177258745603e-02 -3.552659124604448399e-03 -2.632041648231324416e-03 -4.606132149894240878e-03 -1.454427238415891173e-02 8.943853075031399369e-03 1.760137221987630868e-02 -3.267377043154387202e-04 -2.414741762292340124e-03 9.412646087548791340e-03 1.043637126904738144e-02 1.526231794385004246e-03 1.375867774723090603e-02 -2.559987721789591750e-03 7.630124193918886438e-03 9.366558866261916888e-03 1.211107558199128222e-02 6.195068686764710827e-03 -2.115184845370776407e-03 -8.981057985640902852e-03 2.052148279576445494e-03 -1.873634984216278245e-03 -1.365804995242854078e-02 1.692104481017730469e-03 -2.522005432760497483e-03 -1.931099730616834403e-02 -1.072955301564686333e-02 6.247163538891186904e-03 2.208052395296830617e-02 6.167804416449851638e-04 -4.398147535138762984e-03 1.397768652737940709e-03
2.142857142857142794e+00 2.045605656604624900e-01 -7.238779763988686423e-03 -5.130140640832918375e-02 2.048068643999143360e-02 1.931988445877869665e-01 2.149320961413733466e-01 7.630601771317611914e-02 7.503741299036399692e-02 1.789605360666089440e-01 -8.842964187825881617e-02 1.329220772230217118e-01 2.566002687030859430e-01 1.248792075018896053e-01 -4.303256788517505482e-01 1.937021009645964187e-01 -1.135067214367527222e-02 1.268851701647299990e-01 5.574146316554819819e-02 -3.216004885530489993e-02 -5.561916131207257641e-02 -9.775944611339501544e-02 3.725726526050895937e-02 -2.231807417289512208e-01 5.984162956057366423e-02 9.529222584068824942e-02 -6.520360107431542873e-02 -5.697665257346869704e-03 -1.029350940028757183e-01 6.074271686962236239e-02 4.841093695198563085e-02 -1.276784518195680784e-01 -7.423108576314078888e-02 -6.240200551545849184e-02 1.925064835501994961e-02 -2.647994197976701047e-02 -1.895558378243715481e-02 1.211753556042618196e-01 -1.095602494823464529e-01 8.328406057084462855e-02 1.419930977163335051e-01 -3.051359873988955182e-02 -9.601818146879984028e-02 3.522106976433531794e-02 9.028631557896639459e-02 -1.554582726121235270e-01 1.028018086589841673e-01 -4.972766322772269321e-02 -1.292236483651038742e-02 5.199803196360365531e-02 -5.101574665626979616e-02 1.217230576562634359e-03 1.048712200219458351e-01 -1.086172463844540664e-01 -9.975024607716835925e-03 1.780993923354026731e-02 -2.159305340641114179e-01 -1.610204453532578517e-01 8.160430425342785066e-02 3.130905226103763289e-02 1.943981088883634245e-01 -4.746258572884951010e-02 -3.496534065378253953e-02 1.299952551394714939e-01 7.664867437666623984e-02 -7.210950577071091605e-02 -7.193841920012765401e-02 -2.912709926249020323e-02 2.729881732287415402e-02 1.232850046234656299e-02 5.028675360108634564e-04 -3.428277713883367758e-03 9.769241227109493053e-02 9.463609892185054565e-03 2.140295375909585102e-02 -4.007071092691010666e-02 -6.653212400245832325e-02 -5.673652741867640618e-03 -3.782615785135912123e-02 4.552808882356017446e-03 -6.331861273871279214e-03 1.715830680472770278e-02 2.587146845847488469e-02 -7.235207052963877651e-03 -2.361052081754416374e-02 3.964144411875675234e-02 -4.351131956186972405e-02 4.810567438947901259e-02 1.142766750866742488e-02 -8.953389948070492738e-03 -5.792142213882270352e-02 -6.262344742110455753e-04 -4.687825735211859773e-02 -8.129340389278814916e-02 -7.002874115309948300e-02 -3.568543410313795156e-02 -1.757533170229326827e-02 -3.600181273307714175e-03 -2.494029398140911596e-02 -2.784784730481943554e-02 6.393205376448070527e-03 -3.583329551008625907e-02 3.072486715329214579e-02 1.627090257311286300e-02 -2.124070379340810971e-02 -4.475548588580824036e-03 1.762880045416396688e-02 4.486679280311253737e-03 -5.510627739998279380e-03 -5.876969065342314358e-04 3.800995747451008794e-02 1.958935614695534247e-02 -9.401588453211866259e-03 1.720744061990430243e-02 6.808508170697854731e-03 -2.954135514678892654e-02 -2.927867824328465960e-03 3.482735787107573561e-02 -7.625171476293381503e-03 5.751492320136382223e-03 7.667940183818479361e-03 1.057659398668125625e-02 -9.607400042711820506e-03 -1.939708807882077266e-02 1.812930426297623210e-03 -1.765087558466091984e-03 -1.079132386820586507e-02 -2.759324968149915250e-02 -7.919608772206458355e-03 -9.804533429312232290e-03 9.606379426108039438e-03 -1.566262856291289821e-02 -2.461320028265222629e-02 -1.258535598173529495e-02 -1.662865541441920642e-02 -1.207170616753817970e-03 1.560556079351291606e-02 -1.147472394715513605e-03 -2.075715392782740906e-03 1.779064055727934759e-02 -2.947151350569597508e-03 1.088163617503260829e-02 2.669455151014905880e-02 2.537187465973906805e-02 -4.329531831236417549e-03 -2.023555371747260898e-02 4.936257313951300171e-03 1.384979935675173697e-02 3.213086903231364248e-03
2.285714285714285587e+00 1.949104494780830865e-01 7.003363612995847087e-03 -5.838579336638117373e-02 -4.231150631037812644e-03 2.020543308643965863e-01 1.205121576779710629e-01 -4.162551717988987460e-02 2.100469601528682367e-02 3.732481261277158929e-02 -1.260005463848781482e-01 2.674800093806531734e-02 1.153705475174814088e-01 1.617877109968585969e-01 -2.019608559254308308e-02 1.682688881436117737e-02 1.131068666290509922e-01 -1.264091494970282781e-01 1.160464048688099048e-01 1.202816262278012249e-01 -7.874900031761164487e-02 1.536278158030962310e-03 -2.595187816296142813e-01 4.102695266200294399e-02 -2.647472164152235297e-01 4.391230541552017946e-02 -1.266896079348494852e-01 -8.320802535866891891e-02 1.787942260722431287e-01 -2.215883767677920835e-01 2.623892633721660594e-01 -1.054542073251425044e-01 1.660235842254911831e-02 6.316237755189275938e-02 -4.679313994148718431e-02 -1.738405178104630508e-02 -3.529913082056287260e-02 8.514449099298801449e-02 -1.411668728057726037e-02 -1.029240057961125360e-01 1.388169879913995763e-01 2.958457199166280790e-02 1.582765870424027721e-01 2.175292437000682089e-01 -2.404163780526936689e-01 1.758952426114923917e-01 -2.691488209387235000e-04 -1.479265914247446523e-01 1.071094372537575168e-01 5.904782347267007597e-02 1.110491057888431388e-01 1.500944797738686023e-03 9.943831342576371982e-03 4.047017046815495206e-02 -1.561698112174652042e-01 -4.629823964250076411e-03 1.183219706966559814e-01 1.319819464118077712e-01 -4.707940762072845148e-02 5.323732005845657062e-02 -3.033318163491503100e-02 3.870771831239361999e-02 -2.721997031557901736e-02 -8.535472669460075767e-02 1.060008106394922656e-01 4.838153566851854936e-02 9.488731229149309498e-02 -8.155124825062308458e-02 -2.679255030414865943e-02 -5.598758176994615698e-03 9.331365317976778040e-02 -1.080461291550318670e-01 -6.098976650585451881e-02 -1.214460226839178709e-02 2.940644626662515873e-02 4.597790973823892222e-03 8.352680780102644809e-02 2.991055693380387237e-02 3.038034973383469187e-02 3.373588949296731782e-02 -7.149429445257361737e-02 -2.853116511328057658e-02 4.906698838286292774e-02 -2.923553183194709665e-02 1.584685404299799108e-02 -5.031887846822839794e-02 6.360490593342070509e-02 -4.499763226691318174e-02 2.648355743556354489e-02 -6.537352948427853361e-03 9.038595629956443223e-02 2.966186213139608216e-02 1.239932495267747833e-02 8.567525244938975493e-02 4.315420242045737292e-02 5.310397235876885419e-02 1.949543806601873597e-02 2.817210092036868604e-02 2.446468852837446403e-02 6.761526240274044926e-03 -2.507885564106886525e-02 4.166045787292946279e-02 -1.241064277142085205e-02 -2.478657378669928742e-03 4.314863281050806271e-02 1.047120904157771218e-02 -3.135098839263776582e-02 -2.085077174187655383e-02 -8.487056896381450386e-05 -1.286412202800244799e-02 -1.310671964508095845e-02 -1.351921613428727457e-02 -3.281404209809807467e-03 -1.532028225865956356e-02 -1.340608503747094246e-03 3.977304861690949406e-02 -6.558969667856377403e-03 -2.489602845490652971e-02 -1.218263139838665979e-02 9.955053971622787601e-03 1.085223543458042200e-02 -5.664034057057474279e-03 2.639650262729121080e-02 1.668467872368387811e-02 9.614841123368312800e-03 4.281209294329325898e-03 -7.963764845825430441e-03 3.806054215896321341e-02 2.247368210218800982e-02 -1.412994619161419586e-02 -5.060164536894169555e-03 -1.237154081884583694e-02 -7.104369107926719780e-03 1.899839890229014158e-02 2.910144008629823170e-02 9.548998405296073994e-03 -3.482346791813724363e-02 -4.488008659263886574e-04 1.301051558177268412e-02 -2.032694881256023531e-02 2.267588706163038356e-02 1.315945443494218048e-02 -5.206647587085789716e-03 -1.607262310514073061e-02 1.379871763206903280e-02 -6.879203494152978486e-03 2.858490895924003031e-02 1.389871804870523300e-03 -1.594604384930838406e-02
2.428571428571428381e+00 1.895408506952523664e-01 1.312212335648679784e-02 -6.362820994466160396e-02 -9.540644586731115984e-03 1.973893420467555671e-01 7.907385913720149651e-02 -7.325046560902639947e-02 -2.715224780831267115e-02 -4.710509638761863072e-02 -1.374732865081877975e-01 -2.802197228909031335e-02 7.282427567766532051e-02 1.243787446550452397e-01 5.019895228531841974e-02 -3.104876756210445815e-02 7.569557956449320113e-03 -8.306510744136381963e-02 1.391481855037042525e-01 4.268029535201145475e-02 -4.176145335893106242e-02 5.269316617290971394e-02 -1.819601911134285099e-01 1.935452154948903991e-01 -1.939413659095683140e-01 -8.183025117377563940e-02 2.434819973469446071e-03 -6.461357151276564403e-02 6.015854219935694303e-02 -5.513430443064257919e-02 1.721578156442516230e-02 -5.025852179921985741e-02 -1.489914008215899137e-02 -2.248064952330245669e-01 7.291694286931607594e-02 9.366648199512991879e-02 4.936201827268062864e-02 -1.159094767996992764e-01 4.055424057421587458e-02 4.273701290857778029e-02 -1.487317731095899043e-01 3.202878846416289810e-02 -3.141893941552835745e-01 -2.714346646449686262e-01 7.954551681692068055e-02 3.384388388150902371e-02 1.554747024815236744e-01 1.453270528502793521e-02 -1.046063444977027024e-01 1.224242891069496353e-01 -1.284246898614730126e-01 -8.780273122585728618e-02 -1.765407007751421120e-01 -1.921473115773765783e-01 1.603012975756372971e-01 1.017713312607785026e-01 -5.504642080807949783e-02 7.395313789370960844e-02 1.339386201102594209e-01 -9.165557971691665196e-02 -2.336534695622519975e-01 -3.754572830724435539e-02 1.333155330119445148e-01 -3.488798263191689175e-02 -1.264253782783682223e-01 -7.825869333395014948e-02 -3.041921513786401826e-02 9.443548261709165670e-02 -8.526216764570940243e-02 -1.451099029514780342e-02 -6.990336628950966080e-02 8.904816641695512125e-02 -1.829909365517829248e-02 9.439354400969293679e-02 -5.697110352483270718e-02 3.028900333098243428e-02 -9.312734484630372234e-02 -4.847339500987982858e-03 -3.870381233089859735e-02 -1.214446474255073682e-02 2.871404030491001708e-02 2.687756410582791203e-02 3.383564013859199741e-03 2.088880320684952802e-02 -1.108493475786601588e-02 7.073326052417939352e-03 -6.951589040897833719e-04 -4.556521677465683734e-02 -4.303464361175801667e-02 -1.955275039156081918e-02 -5.844944477943146699e-02 -3.979274586793105084e-02 2.466629343953843229e-02 -5.356573307082341390e-02 4.105854093585617481e-02 -3.856143500039482114e-02 -6.920146563395865313e-02 -2.700733442148248523e-02 1.831070508948178053e-03 3.313061774423547989e-02 6.699618727431785881e-02 2.687966599489228364e-02 1.979733230549075504e-02 -1.311795096003058082e-02 -9.810584166194763478e-03 -2.694805201182405227e-02 1.310705361885928198e-02 2.581286026908766879e-02 3.616178915992877135e-02 -3.273588176459794885e-02 -3.069313598690863454e-02 -1.391146014003214783e-02 -2.246892499498692308e-03 2.310415076160047751e-02 -2.031961043025280050e-02 1.091985506385377731e-02 -1.932304195504170458e-02 -1.130067529736320138e-02 5.393692386890016829e-03 1.196424912049213855e-02 -3.462043101521246335e-02 -1.982246063220690149e-02 -2.376668368767629116e-02 2.773319843706578778e-03 -1.794044009918643878e-02 1.533485872832766536e-02 3.018110321162503426e-02 -2.366374487555937978e-03 2.629520255884134836e-03 4.699733621881788809e-02 -2.193777282102590820e-02 1.520966312583559368e-02 3.817423570236859465e-02 -2.196667861058250546e-03 -9.995134510878940851e-03 -9.273267401211275705e-05 1.100235356408700398e-02 1.687092054152166537e-03 -2.374746874032323402e-02 8.841645103321589538e-03 -3.694574650602155952e-02 9.051180993927297053e-03 -1.817906150572792465e-02 -2.568085288142377479e-03 -3.134245655748615911e-03 1.779519252224315978e-02 -1.468912407402411108e-02 8.133337177892645958e-03 2.061122350250228774e-02
2.571428571428571175e+00 1.854513176852673473e-01 1.747385269936623658e-02 -6.851403233305655704e-02 -9.441372551209248343e-03 1.834161340904746362e-01 4.927780729335025367e-02 -8.291175204503695162e-02 -6.766340888393067299e-02 -1.039171355809170583e-01 -1.228358844433847519e-01 -1.085557605308897812e-02 1.043903778514920916e-01 6.310684418121516315e-02 2.410287350728738953e-02 -1.650338151636442444e-02 2.831157941601991287e-02 -1.933756657121471143e-02 -3.141652586730728225e-02 5.836029834909962910e-02 2.271092501739071026e-02 4.615489007081036849e-02 -9.416497003409328437e-02 1.815488853468569530e-01 -1.147480795365433820e-01 -2.098885201541155626e-02 -7.835037899093641456e-02 2.607496475602726765e-02 -7.804288167771586404e-02 1.854709063855439211e-01 -2.179519156196728091e-01 4.705262818610935621e-02 5.791006460081388196e-02 -1.891759110787353815e-01 8.172988593071106589e-02 3.212355630604265405e-02 3.268247123769882356e-02 -1.652310792395587091e-01 6.983956266796112478e-02 1.930689422876050998e-01 1.758731880360799027e-02 -1.727540203834463696e-03 2.790928945062513544e-01 1.577047183541079589e-01 3.398766959333099913e-01 1.855650525570630982e-01 -2.439790288968026466e-01 9.713028410604394869e-02 6.731911254676264944e-02 -9.581225020691676308e-02 -9.469177775211447268e-02 1.570491223265925440e-01 -2.572361034110670283e-02 1.638111222269902356e-01 3.125905094599584072e-02 -1.059069150494545974e-01 -9.379044387970260355e-02 -5.231318232304139892e-03 -1.511279479773369461e-01 5.135551703932415141e-02 2.789073815840225831e-02 1.110319129065340388e-01 -1.704362283028780234e-01 6.053586902934929292e-02 2.370368905367759363e-02 -7.676141504160570450e-02 2.332970052211323295e-02 5.178211400768575889e-02 6.491919937673117091e-02 9.033884509422213105e-02 -1.088831568382466475e-01 2.123154673339508816e-02 3.015075237342290312e-02 3.085697146707700334e-03 -5.179740914486349879e-03 -1.766140060372205917e-02 4.774778791373069514e-02 -2.339294915606767236e-02 -3.126383395123184111e-02 5.220689221661033858e-02 3.972188317044936939e-02 -4.697219748544585044e-02 -5.524720772459695839e-02 5.113675780911718094e-02 1.838456025942692557e-02 -2.864594887948618274e-02 -7.534397632003587975e-02 9.574552683693605959e-02 4.023416203103162905e-03 -4.394602954255454226e-03 -7.134367340798360851e-03 -1.669398804827505398e-02 2.231045408652338261e-02 1.230846642419547443e-02 -3.485059021057614059e-02 -6.545168071674982435e-03 5.169251402795416866e-02 6.395544814592693669e-05 -1.806009269553451174e-02 -3.922150564603309186e-02 -5.770086575397447709e-02 -7.204015737096351735e-02 -3.621850670394616278e-02 -1.057543168105975345e-02 -4.373036127785637217e-02 2.274531776252383675e-02 -3.560940944344679563e-03 -9.017066576873167955e-03 -3.675974585450787757e-02 3.182977277248225795e-02 2.022847220386802050e-02 9.000327665211424813e-03 3.581800348455112248e-02 -2.751963990685508607e-02 -5.856671006172407996e-03 -1.757598052731975183e-02 1.442119242157635303e-02 2.288522609599714236e-02 5.003048863586252032e-02 -2.136235196351169915e-02 1.217534555317370190e-02 2.867442416335628033e-02 -6.006513336261304174e-03 -2.555271316829114264e-02 -3.511483457438702399e-04 -2.291864820592591154e-02 -1.583469540107359380e-02 -1.866051619203031031e-02 -2.683245999769974868e-02 -3.165315564424058675e-02 3.134521091785118924e-02 4.262840071803494085e-03 -8.869301011515904123e-03 -1.580326312588797855e-02 -3.006961762026776151e-03 7.017218926330844042e-03 1.504035063181929574e-02 -3.693895975110631641e-02 1.692972217238206123e-02 -3.896034223312899898e-03 1.752285531903648164e-02 -2.822065443665096318e-02 -1.619694782320406715e-02 5.697558458785153233e-03 -1.739945660360410788e-03 -6.805568753531750573e-03 -2.831747546667486015e-02 -7.071518890576681572e-03 -2.216697361635976485e-03
2.714285714285714413e+00 1.821422980381891543e-01 2.103117079787377580e-02 -7.319626224125833081e-02 -6.890140906718978872e-03 1.659454214451557830e-01 2.730174801149192615e-02 -8.674765307270872194e-02 -9.133960681260100412e-02 -1.579871555474900713e-01 -1.069947789681871264e-01 -2.172025126155729263e-02 8.792421848501451309e-02 -7.169215554539808003e-04 4.715988619614819299e-02 -3.949578517811009465e-02 -2.138118498424798272e-02 -6.481673030545500452e-03 -8.789744782495216568e-02 1.525906010370779893e-02 -3.439311028359683109e-02 3.718874867288262526e-02 -7.699064933531778177e-02 1.116746627478853032e-01 6.632166479730693120e-02 -1.578552059343327763e-01 3.012079906151510916e-02 -7.706776808452561744e-02 -2.138622434544209042e-02 6.018065297200234781e-02 -2.241157643207197445e-02 -5.908373406876470113e-02 -6.829788949279769206e-02 -1.213999085173671395e-02 2.362849651576024237e-02 4.014749094431645932e-02 4.725654457182185131e-02 -1.302047606160887383e-01 -3.900280693484323852e-02 -2.784050919486345810e-02 -1.016048482448524554e-01 -1.269584348895737569e-01 -1.948596128921475101e-01 -2.791678796149901221e-01 -1.162751835341693796e-01 -2.138169289452892530e-01 -1.908315182786243791e-01 4.122794157956406573e-03 -1.469019858603579365e-01 -2.539289401763105691e-01 1.905643735844107234e-01 -3.711112290772319855e-02 8.181809814650660428e-02 4.064103222082025846e-02 -1.102422421409155057e-01 2.064203357150965271e-02 2.286343409942276639e-01 -1.432973102930900910e-01 -8.841875781767474796e-02 3.268622680758963284e-02 3.126989549538770619e-01 -5.186657178142249636e-02 1.873826916016378338e-02 7.616432287025028981e-03 1.096458689863855501e-01 1.442405358101953861e-01 1.062209140481929631e-02 -4.278128487293555993e-02 1.895248363826610317e-03 -7.396309739935684469e-02 1.810753142552269102e-01 1.565032422947391227e-02 -3.450480790836435441e-02 -9.818268931666838950e-02 5.013104622563324675e-02 -4.826887602359496154e-02 4.343813131502521907e-02 -7.431868134937011372e-02 1.276049421340899603e-01 -1.335852244922113852e-01 1.229049985439168227e-02 2.996511515321450755e-02 -4.907879585219909746e-02 1.478591431920214805e-02 7.978714365992044255e-02 6.245719702207749684e-03 4.236199826540903990e-02 8.387961453263745315e-02 -2.299209093165069731e-02 4.789408502446950572e-02 6.447602891324236141e-02 5.827974154237561266e-02 -7.325233465914238185e-02 3.079516939204817241e-02 -6.621635220938471011e-02 4.662566154789518635e-02 8.822786792057740746e-02 -1.342289646625681974e-02 -6.085303845643479960e-03 7.199312782581101730e-03 -2.665159725876289562e-02 1.292865696598525203e-02 1.330485958839629917e-02 8.890614532013769652e-03 1.373706547492200072e-02 2.564149997065413855e-02 2.825736750731999355e-02 -6.654266017241953352e-03 -1.903979087891509783e-02 -1.201899610838714008e-03 5.846986060300958521e-02 5.018051210617206770e-02 -4.487484114338548963e-02 -2.679931578476427764e-03 1.292219391128589245e-02 -3.071147441489038149e-02 5.170255086988310121e-03 1.171388084927811601e-02 3.585461986540066943e-03 -3.052506785368344980e-02 7.525771110814766761e-03 1.078725819301378647e-02 1.570872483288850846e-02 1.380934529811373703e-03 2.256992854888342608e-03 9.247337350132923961e-03 -1.318527093492133720e-02 6.388420342442608681e-03 2.183815965401641329e-02 -5.806700107568289922e-03 -8.648020361202162984e-03 1.591822097315567092e-02 -1.247865939865588046e-02 1.884048324349003531e-02 -1.864872940649954167e-02 -3.347301166604998903e-03 -1.838047150979169909e-03 2.224025237635330124e-02 2.786986164156647280e-02 4.787085271613343747e-03 3.007127371809931865e-02 -2.020626316933824690e-02 4.888745380666622252e-03 4.884426443996406353e-03 -1.793418581182327706e-02 -1.124254428229067362e-02 2.234436102975416796e-02 -3.059694924842261757e-02 -5.847647372567513387e-03
2.857142857142856762e+00 1.786584788214133357e-01 2.482773441511629264e-02 -7.838507156380940255e-02 -4.668393936751082801e-03 1.435507883426674069e-01 4.663223509203939625e-03 -7.550249584940360581e-02 -1.163759812102734131e-01 -1.838544199195960016e-01 -5.888983872422960675e-02 -1.505342464943065610e-03 9.506507788858423180e-02 -5.157637944943720132e-02 8.683638525073760980e-03 -8.479762458151969551e-03 1.328704560010505152e-02 6.584078155901240681e-02 -2.153986836220985190e-01 4.692581590799941443e-02 8.191800554101517917e-02 5.503061912958766289e-02 4.086045995545592446e-02 8.133693028094632349e-02 6.288703572176281009e-02 2.819003403935055677e-02 6.332717669110767521e-03 7.266541666637786698e-04 -2.269145354511448720e-01 2.078122525222666217e-01 -1.331155427161066773e-01 -3.744706132755844935e-02 -1.012896602520921147e-01 3.513954589517914173e-01 -1.124036096071708984e-01 2.735752400929912856e-02 1.343524895326623407e-03 4.979729941574830010e-02 7.397177028253550113e-02 -1.188513604936279749e-01 -1.911713708534858724e-01 4.560504050753556859e-02 -2.171443532962646361e-01 2.093809255408080883e-01 -3.136726855085598675e-01 -1.839924075387574728e-02 1.419062038549973315e-01 -5.683858978655762645e-02 8.380821646909994427e-02 4.774408021545163694e-02 -9.999956494922174199e-02 2.021061871605639437e-01 -4.451937081099389265e-02 6.744195327190663503e-02 6.804754349082925424e-02 -2.112863123349200886e-02 -2.055032828722400950e-01 1.064299488166293856e-01 -1.132147966668893002e-01 -9.406718434461214251e-02 -1.080018026006887150e-01 -1.959421342716642297e-02 -6.527138679410450506e-02 -1.892875268797736613e-02 4.545241006601639586e-03 -5.989540518533210262e-02 -5.905254330443870242e-02 -7.508809697420430751e-02 -1.948825857837950537e-02 -3.324015817993784404e-04 -4.060343696553370130e-02 -3.705670035962332388e-03 8.095143498675695659e-02 -1.212640625079979134e-01 -3.805597828597325621e-02 1.279120306958472265e-02 -1.057871434471654125e-02 1.180683481606506664e-02 1.700580220882327853e-02 -4.996581981443870557e-02 1.954042392128949035e-02 -1.955693355414435050e-02 4.264208468343465980e-02 -2.980088163199275109e-02 -1.177818646948507533e-02 3.363904108571119655e-02 2.131941580246411293e-03 -9.931350523296768318e-02 3.338950683279549858e-02 3.288637212287508216e-02 4.256691492957616341e-02 1.149477811568983855e-02 2.909653847758660733e-02 4.292764694369864686e-02 7.882735849909380810e-02 -5.265791041882165319e-02 -6.516232468841803849e-02 4.877047493639246473e-02 -5.029387088393763409e-03 -2.554478616397763691e-02 4.596192149159344237e-02 1.324191303301808752e-02 1.914278083241162821e-04 -2.108551429277600101e-02 9.818954779716320552e-03 -5.933227717618328595e-03 9.351000678891464954e-05 -3.028390124859936181e-02 4.301507095451069344e-03 2.669885938369719394e-02 -2.519651603764875777e-02 -3.234249804312023385e-02 -9.947648587664925744e-04 -8.932538710711404942e-03 -4.069239950465922823e-02 -9.398080624605896147e-03 4.388542206062018280e-02 -7.934291077858666129e-04 -2.837208475697514456e-02 3.444558637075546131e-02 1.351277102083471918e-02 -5.223167325005385365e-03 -1.652670882371988156e-02 2.158500460382221237e-02 -1.477988218567307353e-02 -1.313937307524188150e-02 -2.920662128511878827e-02 1.045762058568384077e-02 -2.724061391644192615e-02 -1.923771692305688633e-02 -4.383863177220931502e-03 -7.462874970350458388e-03 1.120686748181282111e-02 -2.108370778830857134e-02 4.314803965101526168e-02 -1.018300538569276437e-02 1.106547537546761356e-02 -6.850471260424826139e-03 -2.120989758003280490e-02 -1.255727589894114343e-02 -4.426512970158779335e-03 -1.270293628901744513e-02 9.076978771523592712e-03 -2.217667626979944948e-02 -1.021410247874346942e-02 -2.530924894585802939e-03 -1.455574769706613307e-02 -1.433964822833540265e-02 -2.666061529466643223e-02
3.000000000000000000e+00 1.762483174858422708e-01 2.754201213345170915e-02 -8.175371072215160961e-02 -3.733816377597499753e-03 1.282590627170375197e-01 -3.308336726863272091e-03 -6.612761149649447334e-02 -1.240657923440587757e-01 -2.310005673730135267e-01 -6.686997627651100617e-02 -2.771768303434222341e-02 6.040230981417891998e-02 -1.404189086810047615e-01 1.319918590433119716e-02 -5.306752396883114564e-02 -6.807383837654379377e-02 -8.439472053695494178e-03 -1.285132020329598779e-01 -1.546582514879117354e-01 -2.526049824162496585e-02 -5.323655780027564122e-02 -1.158307506083040700e-01 -3.902896974610271796e-02 2.159673802057289482e-01 -1.829621685994077887e-02 9.934984474663623166e-02 -6.790681281601912422e-02 -4.733739095173053468e-02 2.072544149332339325e-01 6.216606673630399593e-02 6.827493506475432183e-02 7.634554983804681116e-02 3.852725484061195194e-02 -1.449257522825448674e-01 -1.999621281645718174e-01 -1.328794747285254041e-01 4.050008562367198722e-02 8.014201811078907473e-03 1.168475415364149117e-01 2.941568914514441913e-01 1.628527786301504909e-01 1.213291295059970298e-01 6.054908706118627276e-02 9.305230384364085103e-03 2.636822821712155041e-02 -1.174039868366775902e-01 -2.096781088446500463e-02 -1.347266875943952391e-01 1.911897689826957403e-01 1.864213423465586328e-01 -2.021396785298666954e-01 2.174484037361839595e-01 -1.747093732584643899e-02 1.075791737566035022e-01 5.021900171418949149e-02 7.330574499243083797e-02 -3.455305024841957839e-02 9.944795888370205894e-02 3.420793956331006497e-02 -9.879217172381858647e-02 2.737295636673103393e-03 1.604047170060368677e-01 -3.872211953549007518e-02 -1.434469526968786268e-01 1.108591779256764137e-01 2.226152489929313083e-02 1.056553092841631958e-01 3.895996835234448452e-02 -8.430921252733564186e-02 -7.214965548401276740e-02 2.564042070477669591e-03 -1.168889743526199849e-02 1.185061331904977283e-01 -3.888988523285364513e-02 1.731052029986538121e-01 9.678547882715856157e-03 1.551355636651519272e-02 -8.052093953836284013e-02 -9.011833402570251783e-03 1.095455271654915963e-02 4.366903920405148035e-03 1.632874304423756126e-02 -3.393344996998366725e-02 -7.706046172790528836e-02 7.189523750952381623e-03 -3.099664694804907944e-02 -8.659670685822358493e-02 -4.030463027894168500e-03 -1.414998999699277997e-02 -5.475089159494563040e-02 2.203030562565152801e-03 4.607602082657619169e-03 -1.987624556142433135e-02 9.873314044837896639e-03 4.105036753570041191e-02 -6.964452360992118458e-03 -2.085137363874783531e-02 4.797056954109223115e-02 5.348779540366506435e-02 6.495374089459161893e-02 4.716138408476557714e-02 -2.426094709527057761e-02 4.577845779885594130e-03 1.171886056184417643e-02 -5.365612185865335781e-02 -7.762288158368387848e-03 3.027598343192014832e-02 4.072477158284131676e-02 -6.482828945961847424e-03 -4.264902927565940305e-02 -1.958895620556684591e-02 -1.024804669004977624e-02 2.397711780478732624e-02 2.982844986634804532e-02 3.454176663200711483e-02 -4.150412870610776378e-02 -3.745052879828274228e-02 -1.938249757242531401e-02 -1.732612766417494093e-02 -1.138391814975347333e-02 -1.510407679198334102e-02 1.989291789862648180e-03 6.737302009462900650e-03 1.116829804350710949e-02 5.141668235415980176e-04 3.929782245176015321e-02 -8.769784585504035099e-03 1.212164155608283153e-02 1.431021298765741342e-02 -6.966537371270144045e-03 -4.068844906696780436e-03 -5.881114247240609716e-03 1.997898787023520695e-02 -1.537520103373444733e-02 -6.244662134746122029e-03 -1.975976729162340698e-02 9.657126614033931591e-03 -1.383782907713037398e-03 -1.630766354802293955e-02 -3.448919103986646667e-02 1.683327704734742525e-02 1.241537937979233911e-04 -6.594013456086031053e-03 2.098876150564381315e-02 2.330697088306830228e-02 -1.350044616356573315e-02 2.315881015621897715e-02 2.243097929271031798e-02
3.142857142857142794e+00 1.740172556268561044e-01 2.915591508199990439e-02 -8.313547019054388920e-02 -1.186810594765251060e-02 1.248528858350170245e-01 -3.051965749868599045e-02 -1.048874420875096775e-01 -1.588158401170617628e-01 -2.297244221585633406e-01 -2.189499962262259070e-02 8.320351547032875730e-03 -2.680719649649945108e-02 -8.279898781630776194e-02 -3.334805124005851742e-03 6.786104960842235037e-03 1.642847902867531143e-02 1.399663763193297883e-01 -1.723564226995829007e-01 -5.497897345096160182e-02 1.468202538883014718e-01 1.341177525510462987e-01 -5.467467524032373211e-02 -8.030558368209238240e-02 2.412501438917286078e-01 -5.936698628500344799e-02 8.178489749336291526e-02 2.922696085847232422e-02 6.498314596869317339e-02 -1.657542087419884291e-01 4.050242752408778762e-02 1.045568643205029430e-01 2.172997361263208707e-02 -1.323441740565364511e-01 -1.254636934672287603e-02 -1.238159853372350766e-01 3.668585083894430193e-02 2.003356343029865927e-01 -1.047512300171016819e-01 -3.211930529336381457e-01 -8.585357657652785413e-02 -3.821129381331261898e-02 2.590771272707262929e-01 -1.294679382091896425e-01 1.658016264387530136e-01 6.183175386061215938e-03 2.753884105146799932e-01 1.955488311882345662e-02 1.713213867868226270e-01 -6.311615892396767180e-02 -1.242528053984771896e-01 -7.993612230997935997e-02 -1.554814025749447215e-01 -7.690086875097490449e-02 -1.759853638129344477e-01 -6.114523191422913118e-02 1.891772954771878471e-02 -4.571850964453291234e-03 1.529036267407553051e-01 4.472129062649014483e-03 4.619926552524629415e-02 4.834704722579102193e-02 -5.692304649788648696e-02 -2.295189628949233349e-04 -3.568988703144802127e-02 -7.575735849349039819e-02 1.483024500574350521e-02 -4.694149649506695887e-02 -3.610601562922542002e-02 8.626765307617352552e-02 6.781724663115447360e-02 -1.342965218697912168e-02 -5.859592514110900652e-02 1.821347259812189368e-02 -7.319999844029360068e-03 -1.607621049982315420e-01 -1.670457895370067863e-02 6.627358123724147454e-02 -7.436177913544677817e-03 1.128369262595412953e-01 -2.368302439463730938e-02 4.568200789850872939e-02 -9.490230120279280132e-03 2.538039645111032916e-02 3.788330332840421366e-02 -1.800203633154026997e-02 1.165301305007141819e-03 4.852126499078644739e-02 2.122499365417189823e-02 6.639271132719246592e-03 8.852337180075410365e-04 -1.866946349293794813e-02 3.789009673936185457e-02 -1.558127795154853543e-02 3.179355656600676289e-02 5.432480879599967463e-03 -1.673947993926792888e-02 -3.091913081502943236e-02 -2.552054596673373685e-02 1.065360443829191546e-02 -3.963327510412405219e-02 -1.746382116845290183e-02 3.064660803946245987e-02 3.914350952683105615e-03 6.345132083601521394e-03 -1.585056655698718203e-02 -1.715835076622010402e-02 3.053969262169002781e-03 -3.873634429907914928e-02 -2.789686616247051901e-02 1.302420820880399125e-03 6.272004132237414238e-04 4.205017692403691110e-02 1.561066400165936254e-03 7.817801119053847600e-03 2.634347472090689448e-03 3.609219309186041886e-04 7.179654709131857993e-03 7.424674297228327918e-03 -4.576689616907146131e-03 -4.486784518614670911e-03 -2.705867460586807664e-03 1.663283396918794829e-02 -8.749191879926969742e-03 8.964029226357122376e-03 1.601109290558567350e-02 4.985537785734114880e-03 1.244717928587338145e-02 -7.739806070453875489e-03 1.439327050197476698e-02 7.716030400498138583e-03 -1.044692868317158470e-02 2.777003968390995975e-02 -3.343072234610636791e-03 -5.467877185539949184e-03 4.927708733841781874e-03 1.497894504981835302e-02 2.275257456529511391e-02 -3.394055986393096965e-03 2.496333174038601124e-02 8.282966049823457105e-03 8.031021498426169428e-03 1.516430234330954328e-02 -1.394836625692052903e-04 -9.828165796212049235e-03 -3.661666278316591180e-03 2.065334911018758962e-02 -8.573848286884788727e-03 -2.925082971413642090e-03
3.285714285714285587e+00 1.700615853631111118e-01 3.400369358163395084e-02 -7.542571522481779367e-02 -5.315028632063344138e-02 1.354450223096448636e-01 -9.424767168862337174e-02 -1.077555142471001010e-01 -1.424812994488440787e-01 -1.321434902916505394e-01 5.982274901165979611e-03 -9.446531008351752301e-02 -5.008470522620708104e-02 -2.366875926472501723e-01 -1.319407545307629548e-01 9.302671591300977136e-03 1.945780461351130988e-02 -1.253297453191038191e-01 2.214690347998872488e-01 1.675986100378689114e-01 1.727814677855125380e-01 -8.247414063847735913e-03 4.698322606690092940e-01 -2.204943191359754195e-01 -1.410316288794010997e-01 -3.585276453725904505e-02 3.736808945956236055e-02 -1.571488529523465058e-02 3.726115150215676408e-01 5.189114169275151067e-02 8.738921517887585089e-02 9.269375443106930845e-02 1.048645534635956472e-01 -3.574008121974191210e-02 -2.132195113154806143e-01 2.916602539843441422e-01 -4.049886739021074634e-04 1.774589570438493344e-02 -8.284070633968947106e-02 1.287904166159169472e-01 -1.156328611199459316e-02 -2.436225606873265725e-02 -3.759469415487585314e-02 1.365160277611364263e-02 -3.684785435942530829e-02 -2.725448716508653210e-02 1.288056218176117027e-02 -2.843063867113210241e-02 1.831240704981884626e-02 -2.777873157190357059e-02 1.825229622358123848e-03 4.517512904839171561e-02 4.693849350621987632e-02 4.564546427635544912e-02 5.083447368096733615e-02 -4.533580791437567814e-02 5.216568130899689598e-02 -1.174322972945184701e-03 -1.216708421777750078e-02 7.137660283959854426e-04 -1.264006315310838881e-02 8.766542366141574089e-03 -1.901113988484313608e-02 6.769124826131230066e-02 -4.732881211885441725e-02 1.820848915549169028e-02 -2.664905070921138111e-02 5.261436558001353347e-02 2.175073889741770822e-02 1.796266270061906353e-02 -3.529660401849748358e-02 3.636927834168262458e-02 -4.771452868630485060e-03 -3.438972003856561460e-02 2.031695652617116279e-02 -4.864742524840176552e-03 -1.963389143109126045e-02 -1.753587158349648525e-02 -3.099312182102558193e-03 2.966467693389545149e-02 -1.509687700236996000e-02 -1.070075468548632378e-02 1.457121612718378922e-02 -1.788331888610991335e-02 -4.321073928586434409e-02 9.123721866203974434e-03 1.839614836613590390e-02 -1.022432020108957583e-02 -2.264577243142779778e-02 -5.065266064247639886e-03 -2.053447256332502704e-02 -3.665927521745231815e-02 3.573883982242349183e-02 1.098142840533402123e-02 -5.081605926654522709e-02 -1.116998030013696165e-02 3.824240334194838054e-03 8.765022382561991551e-03 -7.386435939242068892e-03 -1.105661417441878994e-03 -3.145195623675543090e-02 -1.147533098906871295e-02 -1.890604182945884379e-02 2.079342805452033191e-02 1.013415837657223248e-02 4.107710263861468619e-02 -4.483929481974695611e-03 -3.234440603918430773e-02 3.679176061420240396e-02 3.142969643178565586e-02 1.705096991911594570e-02 -1.493173425419716538e-02 -2.015078926580104318e-03 -2.949515131764166020e-02 9.653229856254276833e-03 5.494345596229746002e-04 -4.673619196810012248e-03 1.384460297877146764e-02 -7.036832314179774237e-04 1.456187799324787889e-02 7.036019549351782290e-04 1.523673361059987678e-02 3.197147501174182459e-03 1.489122196701627050e-02 -1.665601591233467410e-03 -1.440243340346771157e-02 -1.520857460761834094e-03 -1.195514375771412202e-02 1.510898242430162332e-02 5.332035122675164024e-03 -1.076824272760429704e-02 -5.053722483106636368e-03 -1.321154466167047403e-02 -1.211574290193183356e-02 -6.437257122061189980e-04 -3.592245088572778005e-03 -9.151892786953976606e-04 -2.121464406962770069e-02 -1.480282788611224712e-02 1.806799825619809924e-02 -8.430322339676738636e-03 -4.911406143843286345e-03 9.689689126318890705e-04 1.837225202873422891e-02 -4.645148381436320882e-03 1.396104894721390084e-04 -1.087873606127727705e-03 1.254505775386096506e-02 9.061516829332327133e-03
3.428571428571428381e+00 1.643588552476305809e-01 4.634729169853342434e-02 -5.378331468311693675e-02 -1.226966988479877285e-01 1.308399031131923240e-01 -1.201924861158522595e-01 -4.967416468227359855e-02 -1.067339808376752408e-01 -1.443245008464646151e-01 3.752656321042075610e-02 4.680867944878693010e-02 -1.644377677128875948e-01 -5.469204137146983086e-02 9.084231943671740306e-02 2.201619443366418377e-02 -3.806097967663203685e-02 5.831412936816593451e-02 -9.452355445864459027e-03 -1.287462764003081683e-01 -8.136702034904925995e-02 -2.284335115807402394e-01 2.717044086996504570e-01 -1.159570640016205634e-01 -1.927676405066852949e-01 -1.244488256946784353e-03 5.508748091432894706e-02 -3.097797278696182155e-02 -3.881758347578424806e-02 -3.592494933423163173e-01 -1.029904741604219937e-01 -2.772448774270782068e-01 6.161289937034573894e-02 1.869288473273379991e-01 4.374786515716375668e-01 -3.111056895806003086e-01 -4.051959588079556696e-02 -4.924816520437837880e-02 1.266438451740719007e-01 1.321812419299897437e-03 8.754538881152761076e-02 -6.050932139962741929e-02 -5.170321567952606417e-02 -3.253989608492173502e-02 3.288242272147513801e-02 1.223202868780049954e-02 -4.101679177303861612e-02 3.417248098918398546e-03 3.481626652204072858e-02 2.255984748116602462e-02 -2.413168904209568935e-02 5.839204944421073906e-02 3.861478166624289499e-02 -1.750124904300625131e-02 6.776515382606312921e-02 6.235839274212760797e-02 1.838083835703058569e-02 2.782429964396746988e-02 -4.863879798870654469e-02 5.499400710522953789e-02 -1.148861566088144742e-02 1.684085328026492133e-03 -2.308573749999306285e-02 1.203786263872838949e-02 3.499950364635846800e-02 -2.113539500893664783e-02 -1.683564559921692932e-02 4.610522076145549646e-03 6.064089025688008949e-02 -6.934871789232816691e-03 -4.379152164809604897e-02 4.798305204582774958e-02 3.191459647663182769e-02 2.237030614084336774e-02 1.465375930496236496e-02 -6.237249520604714118e-03 -7.193198789406265547e-05 -1.070864072186472615e-02 -1.066087587868670868e-02 1.694549115381603632e-02 -1.202033461069817490e-02 -4.134999517154230864e-02 -7.495213928509407951e-03 3.133664415410857169e-03 -8.310481145336218525e-03 8.381580040020715494e-03 1.380951645945649106e-02 3.954093413135086055e-02 6.758209105303517907e-03 -4.814783544669543752e-02 -3.402901870994545080e-02 5.467333578498214178e-03 -4.335963495678108598e-02 -3.672742244152758101e-02 6.098573331459754103e-03 -2.365595812437840464e-02 1.014907572832687187e-04 1.029172389177606013e-02 2.233574676344925181e-02 -4.236382982816045903e-03 -5.749575911918120702e-03 2.055810385129186284e-03 -7.817745926527659359e-03 1.880146304466630627e-02 -1.067831744603138164e-02 1.902217654860345955e-02 -1.652949790622480764e-02 2.236863198427579968e-02 2.001758262252667162e-02 -1.076126615568715437e-02 -1.379057206204478692e-02 -6.993070721867682485e-03 -5.640295871906025708e-03 1.269785573027479818e-02 -1.670235140442378682e-02 7.333825195890026835e-03 1.319702844700244675e-02 3.758327217334885006e-03 -2.419590686621847161e-03 1.917607551102155222e-02 4.044798878199441609e-03 -3.365214133213707804e-04 1.532808286913165622e-03 -2.842740969946702667e-02 -8.743045895152123936e-03 -3.982111019786891727e-03 1.391133408487640758e-03 5.298992858606653422e-03 -1.505183058257512398e-02 2.655949769735694351e-03 1.127637669133741208e-02 1.275490952972324621e-02 -1.263517801717306023e-02 1.256387483712436727e-02 1.055174567940870851e-03 8.745263692968815224e-04 2.713817044252044182e-03 9.123342731902055885e-03 -2.446929110928823883e-03 -1.359501786908445982e-02 2.622548223659684676e-03 1.130566564807128707e-02 -4.766256937504795115e-03 7.447580069981789112e-03 4.242848189767237099e-03 -1.397385400316336450e-02 -6.261613499043885284e-03 1.183442462421430488e-02 1.039884021170208415e-02
3.571428571428571175e+00 1.533502143430912623e-01 7.112272049000850638e-02 -1.480143046154712427e-02 -1.902764241374557408e-01 1.000235809495258477e-01 -1.296498244065092953e-01 -2.855348723127695831e-02 1.736251369729635433e-03 -4.630367142951990339e-02 9.458609951522521653e-02 2.704624053434695127e-02 -1.316293087276207141e-01 -1.388938872911420486e-01 9.237287487324274959e-02 -8.250926561611632293e-02 -1.181798552962943089e-01 -7.291741518017377799e-02 1.467559519298389792e-01 -3.903790032092923495e-02 -1.492486058506895252e-01 4.586013940657686361e-02 4.503670585314813180e-02 2.169392283200207577e-02 1.453789615071114927e-01 2.084134569691949435e-01 -2.568589251480041802e-01 7.160873269522512186e-02 -2.131249543429546978e-01 -4.276546525774534147e-02 2.773780122241127910e-01 1.186465681279235546e-01 -3.750279203828508212e-01 -6.483917392661206133e-03 6.067746047246559693e-03 1.314478270751025246e-01 9.742254791992265017e-02 2.200835251461872796e-02 4.127100541200265371e-02 1.598869649685396299e-01 4.780281524568827552e-03 -2.819404083657065518e-01 7.668646498829817526e-02 6.719301011015785252e-02 1.122551837135990632e-01 -8.467340289855469770e-03 -5.702003730903813100e-02 9.442471402715188478e-02 8.481391267193776062e-02 4.733753746621070790e-02 3.414573954105570158e-02 -3.286008448387109371e-02 -1.854435213723141240e-01 -5.928381581232802788e-02 -8.514485240714925185e-02 7.115531122215139337e-02 -1.910059925318962140e-02 -2.497522828638560136e-02 -2.803490892170215978e-02 -7.530920452680919808e-02 -4.516476178521647983e-02 -3.786943124055353049e-02 1.414722749863471241e-01 -4.396517981829881072e-02 9.010619704295788623e-02 4.324579372941951549e-02 -2.807931049979494123e-02 -4.784117558182123670e-02 1.162991894749934411e-02 -4.413477216882127213e-02 2.991046056322809940e-02 -1.517884849072761722e-01 9.799097080410905380e-02 3.015243247199337739e-03 -1.697288703810183666e-02 5.725102440796851072e-02 -4.096700841425957029e-02 3.374241352941542010e-02 4.486607559121761138e-03 -5.248526350832922321e-02 5.651615318975943686e-02 -2.269828177026474852e-02 -2.990250494137917936e-02 -3.374057349453526977e-02 -1.416060438952471308e-02 1.503954483960540101e-02 -1.041567484767687811e-02 -4.573944045661500896e-02 5.389568655405938685e-02 1.080175455376579212e-02 -9.563482729208429636e-03 2.945285978421056591e-03 -3.805265626365172960e-02 -3.551802083071239902e-02 1.063499859291204032e-02 1.111811947778816416e-02 -2.538965232675179790e-02 5.766827850521156346e-02 -3.733325609299247699e-02 -3.052130421862148113e-02 3.319070244338089178e-03 5.120645957921150446e-03 -1.815146535808952232e-03 -1.101756976027185551e-02 -2.230134455031145685e-02 -3.230633214111988671e-02 4.764872830536192455e-02 3.970395351093390646e-02 -1.610122555638514308e-02 1.252856689879285924e-02 1.040493694756023345e-02 3.499638332431961180e-02 -1.618818594544521941e-02 -2.902207967309039256e-03 2.842181544054225503e-02 -1.763918655532313497e-03 6.431952671464770399e-03 -5.160656612758987571e-02 -1.251083970223937922e-03 -8.022538066475886492e-03 8.335646536987829577e-03 -7.771990620417694104e-03 -3.725287138389541536e-02 -5.638276321790614345e-03 6.951824697328396960e-03 1.327893505156730464e-02 -1.653020049735705668e-02 4.978216972602878947e-05 3.044365142360463093e-03 -2.751702932444636054e-02 -1.613106233728723226e-03 -7.375922507753904060e-03 8.109372859193731894e-03 4.495209144893287483e-03 -1.633987680108741833e-02 1.355634665433961931e-02 -5.977943843581807158e-03 6.102733633043543743e-03 1.232301568969322234e-02 -8.401503149092052342e-03 6.131568172601451795e-03 1.919446530877991913e-02 5.838123925253606988e-03 3.658688686758599859e-03 2.380967512127971086e-02 1.942375513665030654e-02 -5.057743317173377801e-03 -1.072381997390826208e-02 -7.281793227793763833e-03
3.714285714285713969e+00 1.350891330719921901e-01 1.032822436044409098e-01 3.217041878516764541e-02 -2.263578267226836749e-01 2.047784454943170698e-02 -1.081363978808903420e-01 3.565257308848571172e-02 7.111272283649995585e-02 -5.129694761968297406e-02 1.509773168795917053e-01 5.953894725964135187e-02 -4.882946198840458496e-02 -7.211600778083868124e-02 6.889472444637251280e-02 -1.729656701000882035e-01 -1.345218778066550880e-01 1.187859340893192804e-02 -4.483479615836867549e-02 -4.562307742268822269e-02 -1.005409275019142901e-01 6.674384554450725482e-02 -6.854147104376934196e-02 -1.295212504392178991e-02 -9.455952043801950369e-02 3.781672409794024081e-01 -2.149136192421743641e-01 1.530309848586864641e-01 -2.310926443311767456e-02 -4.258768246877890629e-02 -1.612264389475444593e-01 -5.659722882116056258e-02 1.746857029682537255e-01 1.920872771569093239e-03 -2.505078693563715375e-01 2.908124371377402567e-02 4.283064316328306486e-04 -7.637779717901244103e-02 2.504522634288999165e-04 4.876695242971753469e-02 1.084230832869456512e-01 2.410502518349522394e-01 -5.619153286491877786e-02 -1.278745480808676782e-01 -9.589717345239751490e-04 -9.075601084523471362e-02 5.547372845432830407e-02 -4.160529467940402709e-02 -2.342544788809662604e-01 3.097436837467388085e-02 -1.356128441123866379e-01 8.660269997666336650e-02 -4.517331013401711115e-02 -3.215869272709052928e-02 -4.015250368359968985e-02 -8.239298950697866719e-02 -1.139059298477021059e-01 2.741803785299289087e-02 1.509326875249057953e-01 1.130718998466934272e-01 1.150756004902003804e-01 -3.663338207616453207e-02 -1.515038440760110017e-01 -4.484937496289916753e-02 -1.499786170460756796e-02 5.666010041447750584e-02 1.093826032193390280e-01 -2.227228782314179950e-02 -8.289758175308209465e-02 -4.752827787631751753e-03 6.139506790265865377e-02 -1.856654515173695487e-03 -1.237528399900115483e-01 3.258296623288975055e-03 1.325439685383396626e-01 -5.170845238041146819e-02 1.043462343907244488e-01 -3.985978915903592990e-02 2.249526534833363664e-02 4.457213448667822313e-03 -9.735774648089468020e-02 2.094081837958624431e-02 1.096990803034206124e-01 -1.413173203258609456e-02 6.293938423952025185e-02 -3.627967523692715579e-02 3.117636050840124143e-02 5.540314474029935793e-02 -6.286175952748984663e-02 -2.901761499058080895e-02 2.563399610721908348e-02 1.649303367350700824e-03 2.364261692641445381e-03 2.433769409012467855e-02 -7.663786933608260701e-04 -7.166869873139359182e-04 3.539149113064538749e-02 -6.803884007150301505e-02 2.241826225869426176e-02 -1.360957334726433862e-02 -1.826407026600240791e-02 -2.179518738447639922e-02 4.913723258254219101e-02 -1.820789431576915959e-02 6.937774262133339191e-03 1.999769765132428448e-02 -3.873512421659937310e-02 -2.493832385912437416e-02 -2.908139131219717247e-02 -6.454389884187548831e-02 -6.807929011881284041e-03 1.924994885931480618e-02 1.707899636071626842e-02 3.006297494537902085e-02 -4.757612812157767379e-02 1.664994619977384557e-02 -1.156699973769245368e-02 4.382329508333091678e-02 8.021079186418840620e-04 1.639878902962762933e-03 -2.918575001192720477e-03 -7.762322218003090725e-03 5.759783546929908571e-02 2.140191488248748344e-02 1.027525682411897963e-02 1.291936466146260086e-02 1.382148792376704759e-03 -1.871805317922841869e-02 1.249716080858052350e-03 6.583124586294539053e-03 -1.009966091555974423e-02 -1.198095813752445525e-02 -2.155496006462295777e-02 -1.943632111738841442e-02 3.784963753847572082e-02 2.182428865035504744e-03 6.370127790514107900e-03 7.009550664812116624e-03 2.666072422510332293e-04 2.757952048360583566e-02 2.056660556133970558e-02 -4.257811567669058696e-03 -1.730108559781980485e-02 -1.415651492691322698e-02 8.034153865795862996e-04 -1.894099044408783031e-02 4.697161962340581920e-02 -4.266504007803528613e-03 -1.889037582835360191e-02
3.857142857142856762e+00 1.058924974599881885e-01 1.356677888365361850e-01 9.123351779449175025e-02 -1.840041141139199254e-01 -7.855818123645892659e-02 -2.336429227176760673e-02 -2.982607581134270186e-02 5.605807192155488200e-02 -9.533760079902990625e-02 1.699008576720225094e-01 4.250444441069296114e-02 -6.163163837791870575e-02 1.249722739300584418e-01 -5.481753653286424582e-02 -1.652795834575153944e-01 -2.460751900494214384e-01 1.567190719167053936e-01 -5.807911657089279839e-02 -8.506579966887807542e-02 -8.981711495710095750e-02 1.101876884634092474e-01 -2.127931971635577124e-01 -9.030275372439251769e-02 -6.734771189645914063e-03 4.559612282843840403e-02 1.413901613171112369e-03 6.512169077311091847e-02 2.595124055553841291e-01 1.116546765705882793e-01 -5.143818563090832730e-04 -5.048605862254103294e-02 1.118622641593115252e-01 -3.964696532286668060e-03 1.434882981721145034e-01 8.584056633646951207e-02 -3.413265999226779979e-01 5.407625398596444671e-02 -2.549953775561550895e-01 -4.383512876829750299e-03 -2.484180556166455667e-01 -2.355507923587633889e-02 -1.412590206494032108e-01 2.045103982078918248e-01 6.357350298209279993e-02 1.453536572681030370e-01 -3.987949098294401445e-03 5.661035816028472251e-03 1.961571312403571216e-02 -1.610807496476417133e-01 7.619079834632726256e-02 -7.821264706684602497e-02 1.396018863612709382e-01 -6.692330255891999757e-02 5.476054503999465417e-02 4.425906170037075676e-02 6.283466172166674024e-02 -2.346025289134597014e-02 -1.205221610084493550e-01 -9.313149767501763265e-02 -5.692671649342907064e-02 -2.177002516899572988e-03 5.090575981961726476e-02 4.346270738418256396e-02 1.123972127619218137e-01 -9.107193105969731139e-02 -5.348821342842872972e-02 -7.227242706452076393e-02 3.141047874343138452e-02 3.119452524648221731e-02 -1.410523038491933757e-02 -2.619685048683191228e-02 2.019076100524245035e-02 1.179350084919788405e-02 -1.303588624573239971e-02 3.564081044882622118e-02 -1.117059581712286503e-01 2.394883257193749712e-02 -2.176527702147861357e-02 2.503879504074282836e-02 -1.549190902936257823e-02 4.156852145027831874e-02 -1.035266060338599706e-02 7.122080448681708531e-02 -4.479534913524174655e-02 4.092360303697901991e-02 4.350765522772656602e-02 1.545264131409543676e-02 -1.273439344552662784e-03 -5.855250762494483563e-02 -1.599213302321762092e-02 -2.210158884785997854e-02 -4.191677681190058430e-02 8.399218644345565797e-04 -3.595696945974112546e-02 -2.823123550491762890e-02 -1.417836339083657603e-02 5.329891607924498037e-02 -7.806788171577027161e-03 -3.437499975520286188e-02 -1.014933297023330565e-02 -2.729950399035844383e-02 -2.760841393859184839e-02 1.534877998506283675e-02 2.554752065137677608e-02 2.604705687703175176e-02 7.883903225587308647e-03 -1.846310171498600702e-02 -7.546014007674231236e-03 3.139825262255172694e-02 5.296742956994967763e-03 -3.231802728096627025e-02 1.212709758387130014e-02 -3.608098520791696434e-02 1.951659225105459999e-02 -4.212108664808807135e-02 9.470768870826525975e-04 2.237636600815357674e-02 -1.176489432504110831e-02 5.898478683512507412e-03 -1.104155341618279565e-02 1.466143595114766975e-02 -4.084680556184837330e-02 -3.075951607032331465e-03 -1.518018343988888907e-02 -2.331516306363861160e-02 9.761835026217080546e-03 4.322453632153474938e-03 1.295634361608953219e-02 1.243666567695555884e-02 1.810917259237729976e-02 2.443370048883185611e-02 -3.100340998535885094e-03 2.807620048009709744e-03 -7.253112865921073488e-03 1.472072668347579327e-02 -3.271128020737942149e-02 -3.652886290095112148e-02 -1.400532378588495268e-02 -1.874803795100706688e-02 -1.189632274329010912e-02 1.275658431738989525e-02 1.762597239870346624e-02 -1.530775303670116674e-02 1.829333223889684570e-02 3.373542034701176168e-03 -1.726577809073597675e-02 2.839133044616223844e-02 1.624429818844607201e-02
4.000000000000000000e+00 8.109491220452942628e-02 1.396642495118329552e-01 1.141246471563231307e-01 -1.125757766181676306e-01 -1.189503830849314159e-01 2.809648999555528284e-02 -8.399349717159086681e-02 -1.515210895417748102e-02 -1.108219072839463498e-01 1.057986912864396778e-01 3.965023803699307264e-02 -5.647083910769370302e-02 1.755243810109783364e-01 -1.408544842713262968e-01 -8.584026712936444758e-02 6.111709825905073390e-02 1.246964265084741785e-01 -4.482682976725511220e-02 6.551441008800663879e-02 1.444160970429232867e-02 1.347664822692454800e-01 -1.309804340674944889e-01 -2.022626756426578742e-01 -1.419314984148265790e-01 -1.136182281381665354e-01 1.621352871738736823e-01 1.552660539873228773e-01 8.938725111779352930e-03 8.584212132289428462e-03 8.082828757327598437e-03 1.212233490264845726e-01 -1.587526868537637581e-01 5.603126723766389122e-02 2.173205170479107495e-01 1.662928541986776754e-01 8.912210476840981555e-02 1.830648711919201643e-01 1.224180646646507720e-01 1.431173316360002112e-01 2.916433736524703252e-02 1.604933021363313950e-01 3.031944893929630624e-01 -2.316590958661737532e-01 -2.509045716620160182e-01 -9.098570019148796706e-02 -1.036238600204434090e-01 -1.305410573788649276e-01 -8.260630195233843731e-02 7.842302343960246003e-02 -8.257929732926472255e-02 1.540651095257586714e-02 -6.663148133381598115e-02 6.997846997027705462e-02 1.624598416551807905e-03 1.282296260694207879e-01 -8.856900803761361129e-02 -5.170624963506687682e-02 -9.146189975870826216e-02 6.472157700922230583e-02 -3.964849180020485475e-02 -3.251220663572462061e-02 6.167691830610689922e-04 3.411944151388631580e-02 1.811862627554243488e-02 -3.640363456041244977e-02 -4.714024354305269143e-02 1.211356275352082901e-01 -1.080092831285189986e-01 4.268264283165585510e-02 -3.347088607413307992e-02 2.859088618729734715e-02 1.359300974709761432e-02 2.625460702845118510e-02 -2.956594426722838204e-02 -6.184368225452763213e-03 1.536090229357109024e-02 -2.634728501515293600e-02 4.703874193455980651e-02 -1.296205912617204303e-01 4.519389465978334436e-02 -5.698717717812144118e-02 -5.291432414286575264e-02 -9.166043565194499643e-02 -2.546609780900457171e-02 4.681813859793199084e-02 -6.727901760145277299e-02 -1.953506829470616143e-02 -7.791805290398475838e-03 6.819387739665335596e-03 -2.494498522886699765e-02 2.321048670015189372e-02 3.447445181242497075e-02 -7.575405251946894236e-03 -2.877104035983101341e-02 2.699739916148020946e-02 3.161050846587546564e-02 -1.423666932723838610e-02 9.015725755797881352e-03 3.740949948913779854e-02 -1.836220259008882610e-02 1.881248053363758152e-02 3.212994400217472624e-02 3.169920571162329788e-03 -4.353975149970817221e-02 8.474845035526744688e-03 9.507630296201699874e-03 6.012222830608519690e-03 8.663306088698944848e-03 2.658999316517355119e-02 -1.371545389461654172e-03 2.318498435857425585e-02 -7.670411717050173994e-02 4.303828055674574320e-03 3.949473769981543675e-02 -1.622631986465979115e-02 -2.280226336279674720e-02 -2.794651671504927437e-02 1.267061809203340501e-02 -3.726175953064334891e-03 -3.279101768751064628e-04 -8.987849839407991911e-03 1.949556710201851180e-03 -5.041036552587659265e-03 1.600266961242847660e-02 1.418666464088736909e-03 -3.224513553989020054e-03 -1.744187290764808926e-02 1.753472329677873212e-02 -1.223328566831799122e-02 -1.620209060682707009e-02 -1.890264626990035765e-02 -2.777504164130648826e-03 -7.412216621139225241e-03 -4.591440914229696219e-02 -3.832694421002442314e-02 1.566859435905231315e-02 1.480312788717358385e-02 1.146114863167506555e-02 -1.280061842748482330e-02 -1.390352791938768463e-02 -2.284413123616926486e-02 3.208192021260548345e-03 5.788691109460775835e-02 -2.159992097172470232e-02 -1.472593722957463115e-03 -2.269740934034591290e-02 -7.935888637084647507e-03 -1.256233435294830175e-03
4.142857142857142350e+00 5.622569398160524173e-02 1.205957124065368119e-01 1.066871410356690225e-01 -4.522593330004694850e-02 -1.155022048294204740e-01 3.125502743840870290e-02 -5.934756596690021063e-02 -5.387821776238740229e-02 -8.352699469374913477e-02 4.765936008920174626e-03 -2.888362568024529370e-02 -8.559226205249801170e-03 7.634395648088222741e-02 -1.272993433198229829e-01 -7.099816539839025331e-02 1.401567984196702976e-01 -4.368725751815688563e-02 6.376717296354499076e-02 -2.836080736787415998e-02 -2.072570730363706981e-02 -2.143306703201829436e-02 -1.526175771631156919e-01 -1.600526539471056608e-01 -9.689847937376910858e-02 -1.378696032182623321e-01 1.782200036311809288e-01 9.379015961934109025e-02 -8.768735376947342508e-02 -1.239908786952502451e-01 1.071928203929599505e-01 3.151728283840019573e-01 -2.030765585588200153e-02 1.288131277776550510e-01 -3.598441092855483164e-02 -1.270577909006002648e-01 9.500064199493968298e-02 -1.688916741333411076e-01 1.075229913923725217e-01 3.740223064331723440e-02 4.991497920419579737e-02 8.127149516465580203e-02 -2.519351647502433567e-01 2.633254991068675332e-01 2.526295740799734957e-01 -1.411624700428602275e-01 1.421873167290571283e-01 7.651795495857380280e-02 -5.141787806779021114e-02 -1.156537560737623260e-01 7.473703963664267425e-02 2.008044019014836035e-01 -5.285469011100490944e-02 -5.202519549750795474e-02 -1.482059440659561356e-01 -9.252957288370995681e-02 1.983572744510893673e-02 -5.063865405835930259e-04 1.820507484456059324e-02 -4.283106380082801756e-02 -1.844788177224775463e-02 -1.529392584376949166e-02 -1.066251317803726915e-02 1.488097784209292951e-01 -2.757902982406868625e-02 8.943244455500158618e-02 -2.934238221549358844e-02 9.932074536784474272e-02 1.277053525873995087e-02 -1.527803926571467685e-01 9.128103837606843518e-02 1.359037401064398971e-02 -1.164937531089526856e-01 3.161932630650315934e-02 -3.069026243698275841e-02 1.978850086591314381e-02 -8.594734084820076017e-03 -7.552586260791249728e-02 -8.437533017305716421e-02 1.536510639318205799e-02 -1.158058463702973384e-01 -2.068060659237607596e-02 -3.289494294319892514e-02 -1.676998468399662490e-02 2.175685040897661765e-02 -8.780075958378386058e-02 2.013320161938013039e-02 -3.772060120425309998e-02 6.824310812085816746e-02 -1.087416197951720457e-03 6.064419071665864969e-02 -5.765916349140406266e-02 1.485504745366114654e-02 8.410635617255142471e-02 -3.275120066093441251e-02 6.207651098110736343e-02 3.054343451774359577e-02 5.404258255318421938e-02 8.132084247635902596e-02 -2.480352027171595780e-02 -5.711000158975854980e-03 -1.706041459571181959e-02 3.576788375969163630e-02 1.188808674334016630e-02 -1.790874266657839151e-02 -5.497380689983027806e-03 1.842603733242879904e-02 1.323870030895842563e-02 7.320095137858763021e-03 2.064069663286178385e-02 3.873385703498324895e-02 -1.540586474785212052e-02 8.228490787988097799e-02 -2.092350791434930204e-02 -1.228949564200057867e-02 -3.116646371637114572e-03 1.847729623763635573e-02 -4.681499261832532816e-02 6.999075560186669188e-03 -3.242881812779249695e-02 -6.146291404688368661e-03 2.852140586149936458e-02 -2.731730003320027161e-02 3.256735219380074708e-02 -1.450952117648343642e-02 -3.570463524669356681e-02 1.932652669370651249e-02 -2.007964989578021886e-02 -4.852101428346764639e-02 1.141923095985035788e-02 4.258737146621425357e-03 6.597018342321025325e-03 5.085097156273125918e-02 -7.991367398736574229e-03 1.797819022521704099e-02 5.817311921903702693e-02 9.702905833141874450e-03 1.688095506907821624e-03 -6.858319337034460110e-03 5.133132369765712293e-03 -1.228762876422406954e-02 9.382506187274066572e-03 1.405819825250220236e-02 -1.119497552754361233e-02 2.418362062207409305e-02 1.422399530106026669e-02 -4.135139838525157645e-03 -3.421489265165868210e-02 4.661850611824473745e-02
4.285714285714285587e+00 3.822322231249653673e-02 9.468693623599030995e-02 9.596056832860823393e-02 2.683874419378685580e-03 -7.346601289191931339e-02 5.849880827859651501e-03 -1.890440934257119066e-02 -5.433444046903702224e-02 -3.123336942969007560e-02 -8.115513967586290150e-03 -7.464923886129853914e-02 4.450936399616541028e-02 4.310156413208345721e-02 -6.303794833006209908e-02 -6.316472411452804525e-02 4.136793416705491361e-02 -2.076342988123460950e-02 6.567929515691789399e-02 -6.409252777906991605e-02 6.746621895292972959e-02 -3.965173969811225385e-02 -8.563599434860469373e-02 -3.340868912704844651e-02 -4.320768568726493508e-02 1.449551284827567919e-02 -5.450541762665356976e-02 -1.632566894924364700e-02 2.103970705227622279e-02 -9.735305134021163265e-02 3.927562182689191966e-02 1.158598659264148956e-01 3.718235510548308087e-02 6.340143711627331535e-02 -7.371262052604131421e-02 5.859920525207988444e-03 3.453408772475249910e-02 1.137882342116864343e-01 1.981602416504026631e-01 -4.088153416415210573e-02 4.858188809015940440e-02 -7.243860811843183534e-02 -8.784645379978700541e-02 9.187503323656459608e-02 -2.954695405790735280e-02 -4.536702565496895066e-03 -2.785585135227225950e-01 1.606201825339857725e-01 -8.829950685801925270e-03 -7.252509326058685125e-03 -1.394188247974263717e-01 -6.458580688554534099e-02 8.323743329070712460e-02 -7.887097532024842095e-02 1.134038629480455945e-01 4.500238407185479239e-02 6.072008075476655747e-02 -4.891501589655487120e-02 1.404237623041671157e-01 -3.275164299876682228e-01 2.484319257630703548e-01 1.638256105069113289e-01 -9.572947727151968900e-02 -1.985830011781585247e-01 -1.646617978100980151e-01 -1.227586076899387924e-01 -2.094046104610083198e-02 -7.029165558183611551e-02 -4.537204071529445104e-02 1.218026506817928289e-01 5.989504378591739564e-02 8.986019110838493196e-02 1.189511279906621012e-02 -7.383679713053414861e-02 -7.309094565276287592e-02 2.076873596851094503e-03 1.856185668205924399e-02 1.540508680350289317e-01 2.621701374351316158e-02 -3.073900597221028083e-02 4.763244339546701678e-02 -1.336859288900840159e-01 3.008709893868816154e-02 -2.291331183560467791e-03 -9.042284958048882326e-02 1.741524425014169541e-01 -6.049859028817440067e-03 1.312941894050971281e-01 -5.356336109100984927e-03 -6.418514850643732700e-03 -1.066884226082980827e-03 3.680102589707338195e-02 -5.197218943362859334e-02 4.116101810874522524e-03 8.921766337668649016e-02 -7.851630141808804697e-02 5.487808664711000400e-02 -7.298955192778458501e-02 -1.458093147152376146e-01 -2.819727034995541878e-02 1.869363101963087553e-02 5.176708364595580120e-02 5.183506393189418054e-02 1.507872703337422571e-01 9.816059914357942728e-02 -3.274529396272792686e-02 -8.200305896697718255e-02 -4.929739728875236031e-03 -2.086753086383240352e-04 -2.343971073891257598e-02 -6.288701603964787223e-02 -1.364679956278504018e-02 9.365926681973220369e-02 5.988588812384805504e-02 -6.207153553809177660e-02 4.757328329344819723e-02 1.016415597667593151e-01 3.484416684354899735e-02 6.272314703956881343e-02 9.428312827324798751e-02 -1.639638519522302468e-02 -2.930413407747152477e-02 -4.361463375686368271e-02 -1.403581536897639259e-01 -3.748527194448376954e-02 -4.075684561034172669e-03 6.037914117530221447e-02 1.583087346026471401e-02 -4.891285680460785148e-04 -2.657117347872585411e-02 1.256827187001893949e-02 -1.173458897568513924e-02 4.438508758260263642e-02 2.280581318353188183e-02 3.884426771081070373e-02 -2.471482206524515043e-02 1.952678209421650213e-02 2.471606573977537264e-03 -2.717892102066760823e-02 3.172430415187760949e-02 -4.583884559302775497e-02 4.602895508288128157e-02 3.176158387812329925e-02 1.164537246928604511e-02 -2.658520875427866637e-02 -7.009466744901428348e-02 4.808895281796172344e-02 1.429897856745090609e-02 1.812819239644764338e-02
4.428571428571428825e+00 2.571591803486028560e-02 7.119537939715107899e-02 8.848796587176140094e-02 3.976349704398660784e-02 -2.104469401925518693e-02 -1.989634102931186685e-02 3.623777836590896719e-03 -5.340642748894139369e-02 -5.537865240730435040e-03 6.656022158922584447e-03 -7.088700099054907888e-02 5.916863896377731746e-02 8.254080841056934958e-02 -1.555713553966345600e-02 -9.105200405206166636e-02 1.886687734175472239e-02 2.459337382096391314e-02 4.874609197844682884e-02 3.150277577009676783e-02 1.656340862207478226e-02 -2.734451381645042201e-02 -4.797530265393486204e-03 -1.219276052246745859e-02 -4.129438829931855737e-02 -8.316938964087448177e-03 -6.142413891861760872e-02 -2.733631227122663987e-02 -8.703483744246939824e-02 -2.899592257160411163e-02 -1.023457521966929379e-01 3.819736091341584261e-03 -2.955360958414641678e-02 7.076386751923750829e-02 -1.432700602589407832e-02 7.199134691030283084e-02 2.360888268197491868e-02 4.822648197449629776e-02 -9.598383130273030472e-03 3.638317580648529892e-02 -1.683394102243987792e-02 -4.691916553450522359e-02 9.085096316550454743e-02 2.978015379931123890e-02 -1.365872798585598090e-02 -7.307246522723895299e-02 1.137178668377256813e-01 3.599154684446541352e-02 1.016571561561591674e-01 -2.904639592966900413e-02 2.823253519367247694e-02 -2.655890367335585287e-03 7.046394433428369852e-02 1.868165453989555427e-02 -9.172722872105791569e-03 4.634824913184590334e-02 1.253811408673793648e-01 -1.974997044503208621e-01 6.327728725179240787e-02 6.837438172985857432e-02 -7.376250987420367167e-02 -7.576345434154099778e-02 4.597285738050002624e-03 4.153872420204859223e-02 2.775022720341163360e-02 6.984335160236504469e-02 1.505929833591410083e-01 1.563334870307430194e-02 -7.300546104440351625e-02 1.710785009514112151e-02 -1.193683157326835831e-01 1.396475429277007352e-01 7.612066679109595613e-02 -1.635268914375472005e-02 1.824609568652522940e-01 6.667943923350924673e-02 -1.104586351516280707e-01 -9.390615456188014520e-02 -5.963381822641808383e-02 4.811291903699241312e-02 2.167448343460068594e-01 -1.963698767395671493e-02 1.351054873047129179e-01 1.096665817867604614e-01 1.497369570761428736e-01 -1.134741682308876287e-01 8.952531079676145920e-02 1.074625109788283212e-01 -3.931590899060751626e-02 1.462151473514294586e-01 -1.414767788414134919e-01 5.309335531004078651e-02 4.064990732015103664e-02 -3.013812819621059218e-03 2.063844144186328944e-01 -6.329619703802939756e-02 5.164958728912097397e-02 1.022587267840460307e-01 -1.832783651783152085e-02 5.396360948022293352e-02 7.030874100611900213e-02 -2.805287049609870957e-04 -8.744993675944216782e-02 -3.689273443256970569e-02 2.251555290840290546e-01 -2.794509053694997289e-02 -1.988392571968717604e-01 2.398246551316697839e-01 3.322812877946020038e-02 -6.865885813593346210e-02 3.175002404409238421e-02 6.749834296362423880e-02 7.575341082036551876e-02 -9.980471549379696383e-02 -1.524578907499956060e-01 -6.821667752214859159e-02 -4.597932031952636084e-02 -6.774814210670719594e-02 -8.581266972974409268e-02 -9.609228615930918982e-02 -1.472176443413923327e-02 2.453231965482886509e-03 4.178493348804176305e-02 3.777605105948206310e-02 -9.540025586027195414e-02 3.405433140779209195e-02 4.593293400321196707e-02 -1.952312464599654379e-02 6.436577670943276208e-02 -8.651396740832500987e-02 8.591850444464267655e-02 7.594835290228674207e-02 1.358584620933169784e-01 1.929916431407888849e-02 4.669220398111987441e-02 4.060771755216877228e-03 -4.938119138399566649e-02 -8.784289963004704438e-02 -4.910099375628528690e-02 4.149622070033428395e-02 -3.352886163482782234e-02 2.389754947768574569e-02 -4.537239567578953831e-02 -6.605276904250972914e-02 7.764946394488147878e-03 2.945328317358870268e-02 1.092021215284227492e-01 2.423204606346871237e-01 1.610426698479204902e-02
4.571428571428571175e+00 2.154451954211911158e-02 6.292619390451024974e-02 8.862218135153682175e-02 5.577498869512560048e-02 3.171055116046446638e-03 -2.670905591927529368e-02 1.772331302993126675e-02 -5.161018891089403510e-02 -7.369994046530933124e-03 1.693434653273327012e-02 -7.379538398177529213e-02 5.759005851137638521e-02 9.296400744870685073e-02 5.535414208463340126e-03 -1.238260322967775634e-01 -3.478656315423031553e-02 4.878827244365106786e-02 7.873398184263345756e-02 5.774689351800338377e-02 -1.061933571896668677e-01 -3.870699013067395444e-02 1.496590693572883053e-02 -4.512699765774563776e-02 3.417148615393392208e-02 -1.254064437219135630e-01 -7.216577055707319721e-02 -6.506151315215880082e-02 -6.231701508326965150e-02 -2.408661735433458712e-02 -6.702627817797172927e-02 -2.680026459876894487e-02 7.862259312329004587e-03 4.728846658002876929e-02 -1.883551505048205316e-02 6.848029261010522839e-02 4.271498578225836444e-03 2.139164005302466448e-02 -7.599459046201122170e-02 -5.231971769172025916e-02 -5.249161999095568881e-02 -8.438612063161715637e-02 4.813842455962961259e-02 -1.994453627011885319e-02 1.943761140814768626e-02 -2.425801627494115001e-02 -4.013663871277932393e-02 8.779056629186714200e-02 6.601587010787765553e-02 3.904553238348430072e-02 6.803284200433883100e-02 9.818055151629200006e-02 8.567129584110405593e-02 -9.490747490151207888e-02 2.760264832656657633e-02 -1.689353652267900907e-01 -2.560974183551264355e-02 9.366584244757883426e-02 5.215410007740189230e-02 2.051927336610017139e-01 -6.743988388001537389e-03 -1.595005449559594793e-02 1.550178565440072376e-01 -5.108672920135181456e-02 -8.429276464157489657e-02 3.605509837058226696e-02 -3.020689983990549818e-02 4.546368469495660515e-03 -6.309537974797875537e-02 -7.253733569755772999e-03 -7.292007803430890223e-02 -4.434093007749757148e-02 3.620100375962482381e-02 4.216241425212922250e-02 -4.839777589044092984e-03 1.760402358171654288e-02 7.805612385262569730e-02 -6.150342003069551172e-02 1.641399969108169876e-01 1.338709671688332326e-01 -2.374570713502419939e-01 1.002103868913111796e-02 -4.412923454050745459e-02 -1.331945512977636970e-01 -6.034400253761204591e-02 -8.492165233726715889e-02 -2.983058049606200982e-02 -5.062162715706774313e-02 2.809775100031295172e-02 -1.895655038035617621e-02 5.062985341683799191e-03 -2.923228293357736998e-02 7.198006534701227588e-02 -7.025050473216139235e-02 5.950419782173569511e-02 -1.473488538007318716e-01 1.056303077814051278e-01 -1.551505273292379805e-01 -2.633671169718304270e-02 -1.490068441077354970e-02 5.403705055621123125e-03 1.030953539629108663e-02 4.103479990796876122e-04 6.483480958145758366e-02 -2.069361638705926459e-02 6.789238123537114089e-02 -4.743190810260861784e-02 -1.210732428732520100e-02 -6.651689562202439676e-02 1.342697079683475569e-01 2.644909761672899901e-02 1.284502915490029207e-01 -3.855160628052974048e-02 1.999179272435229748e-01 -9.729266619980105057e-02 -1.178986950720376514e-01 -9.961139853553058893e-03 1.083547146697003416e-01 -6.426363027469318701e-02 -6.451619693919063980e-02 -3.379847519777529671e-03 -2.704684154351407188e-01 -2.228361714756189049e-01 9.683904746127019667e-03 -2.575766520048715716e-02 -4.355387349016474202e-02 6.365932586754068090e-02 1.274859842785217370e-02 9.706517776458515115e-03 5.341099115188865931e-02 1.007896138390638185e-01 -8.392810840681150242e-02 1.699321318286815541e-01 2.760904486928019916e-02 -4.126953445699269724e-02 -9.901858477563095506e-02 -3.343222990999001470e-02 -1.133067839717645658e-01 6.312971887104995572e-02 -1.981055376280786359e-02 -1.050994697271602192e-03 -1.946875079851613510e-02 2.170405414407418632e-01 1.113153148872880402e-02 -6.027568598375340064e-02 -5.068966043140053085e-02 -6.560542833154221765e-02 -4.514915143535215558e-02 -2.180184726248026172e-01
4.714285714285713524e+00 2.061704648869252393e-02 6.158828829001876393e-02 9.245601313751683481e-02 6.283439754131432686e-02 1.184891732907386933e-02 -2.687793879976504291e-02 2.408683938366702054e-02 -5.468572391583322728e-02 -1.057906000922675775e-02 3.619755137346516993e-02 -6.629656756845599130e-02 6.695822098506371001e-02 9.229442190849353189e-02 6.776578888972583162e-03 -1.181636676543150050e-01 1.349503797421398865e-02 6.400923346252629376e-02 5.175838119882400501e-02 8.992422585281614755e-02 -3.347349621344306719e-02 -5.004326359851531819e-02 2.640273922434680301e-02 -6.660995834783949021e-02 -4.457909315600576405e-03 -3.868376200704906620e-02 -5.775814689500399085e-02 -3.083702256366640387e-02 -9.630637335756245254e-02 -1.308754890979544998e-02 -1.038542553197937673e-01 -3.867563043098058706e-02 8.207304021697777591e-03 2.320541905868717895e-03 -6.369037322999935094e-03 6.594003351347806074e-02 4.560224927006420459e-02 7.042138861622036783e-02 -5.092916942131791441e-02 -2.522398378839036184e-02 2.620335440616710504e-02 -1.037938382851712887e-01 9.597722488271846764e-02 4.145709158887383311e-02 1.797630255218996345e-02 3.519270658094673238e-02 5.463443935904904736e-02 3.282449788653433315e-02 -1.067104041078683757e-01 -1.065223156200325316e-01 1.117077723586928639e-01 -6.441678389740954080e-02 -3.317503058901825896e-02 4.246936704523657929e-02 1.282724335487025469e-01 2.374514653805342643e-03 -2.264419219252001431e-02 -7.637759961796686259e-02 7.140909301236973705e-02 1.761632605990760478e-02 -9.062617617296431227e-02 -2.478819411756227539e-02 6.586948310375580207e-02 -2.060482513685335873e-02 1.352481042664119455e-02 -8.153074792409012450e-02 5.870384305595900687e-02 1.482090675804948778e-02 2.514716387666803832e-01 1.402318735002736592e-02 2.157061392435527802e-01 1.386844944860811391e-01 -3.467299431722836722e-02 -8.198012030036841424e-02 -1.035566494941435184e-01 1.003694789451537034e-01 6.409927637347151430e-02 -3.046004330426664228e-02 -1.963849046695980566e-02 -2.722809973676415529e-02 -9.594040115076325759e-02 -1.447537041141525212e-02 5.965375666008326111e-02 1.208568447594799474e-03 6.443756281317361556e-02 -2.060834690036923711e-02 8.477405029410782500e-02 -1.128268894901223035e-01 -4.161881305645975630e-03 1.501199135184087818e-02 -6.662670231534020826e-02 6.807384352095079139e-02 1.341204198265277536e-01 -9.569112702870436610e-03 1.622529093491192065e-01 -5.297253481948365622e-02 -4.472081429467589242e-02 -1.928372204786266142e-02 -1.226824762212770786e-01 -4.476518913432295244e-02 -1.744074018076538501e-01 6.621623915322773224e-02 9.893861454560394508e-02 2.321642600971079995e-02 -1.797279009377187875e-01 4.245364607319451061e-02 9.467136136025144921e-02 -6.993308454787788321e-03 3.195736223033825846e-02 -1.632846298954704900e-01 6.118123727513867516e-02 -1.692144613299247091e-01 1.676028852612047038e-01 2.564422961929190004e-02 -1.906029249162500827e-01 3.502305080465260151e-02 -1.527200241750609755e-01 -5.712820723599670164e-02 -7.640783895999624098e-02 7.159879969962494595e-02 -9.347737935433241344e-03 9.774828655975154046e-02 6.745035909448821032e-02 -1.113060199337831922e-02 5.755809167031406687e-02 1.470466068735782061e-01 -6.151624085364302413e-02 -1.061435357015218656e-01 3.001036891239212967e-02 5.840692623697225916e-02 -6.918227222314687896e-02 3.156441975229681146e-02 -2.577491975226585685e-01 7.221506968660597325e-02 -4.421541435766394509e-03 1.228074354080483516e-02 4.579171711669653699e-02 8.061674424538341210e-02 -1.190019522766043170e-01 -6.317384656438469748e-02 1.064765488578676145e-01 6.740352779665809146e-03 6.470246474076313606e-03 5.798847393562450714e-02 -5.020817535860204461e-02 1.974072951677384793e-02 -1.342034121478530018e-01 -1.268317984748256744e-01 -5.312324437204108546e-02
4.857142857142856762e+00 2.155242897830340898e-02 6.416686757656014928e-02 9.761540203429998341e-02 6.284250127595039648e-02 9.975988445473702934e-03 -1.981506191097393357e-02 2.356811016581083704e-02 -5.923945885158007907e-02 -1.897460967519844569e-02 5.053987439821304439e-02 -8.331712179677792929e-02 4.469320804019683013e-02 8.267642189036836231e-02 1.804310145319190867e-03 -1.295068463883424781e-01 -5.834259562022387630e-02 9.322925154110839330e-02 2.201396989339463039e-01 -5.277315235603059068e-02 4.479231585923253850e-02 -5.964321213989975251e-02 3.976307108805792606e-03 -7.356278110690567251e-02 2.706995476842950776e-02 -4.338645350969397296e-02 -1.417781661083763502e-02 -1.133397626623721677e-01 -1.278422426763206610e-01 3.509748917478946323e-02 -2.431963512255411880e-02 -5.525646635450474214e-02 1.327274032671073647e-02 -1.918173585244039095e-02 -1.312804660541250744e-02 2.938485003969002266e-02 5.584107351263727093e-02 6.355830398193564046e-02 -4.626565465054570392e-02 -6.410045473972673935e-02 -1.324493080192899568e-02 -1.189784102020360612e-01 5.451326809450939004e-02 -4.248920590371133010e-02 -2.276659812975754312e-03 2.870357835757956794e-03 -6.551707313834510826e-02 -4.063249579899851777e-02 3.816609806317364760e-03 -6.626079183908753500e-02 4.610134742465708119e-02 9.290055659868277915e-02 9.568509936111586900e-02 -8.195388682616093490e-03 -4.513329319603163331e-02 -3.847421258952238993e-02 -4.840034215489424918e-02 1.639149824032284930e-01 -2.787229420850107701e-04 1.165079635393479005e-03 -7.363037675801911708e-02 -2.791412527600109494e-02 -1.326273151993024868e-01 2.364588223012806939e-02 -8.700895879057674032e-02 6.630123822901169695e-02 1.872775680778912891e-02 -5.969188323932748952e-02 -1.398433656070914299e-01 6.775589324483822021e-03 -4.053316096506374977e-02 4.607551927008669140e-02 -1.385665824950273461e-01 3.711420389850596246e-02 -1.960809716937516600e-01 2.740798018803707048e-02 7.767766937462745880e-02 1.079923598160432152e-01 -5.157928525318681429e-02 -1.086488786294734776e-01 1.364653633163359914e-01 1.564026434991810377e-01 1.365002670311219191e-01 -7.043273508628923596e-02 -1.601404219812682661e-02 -1.347789575031837495e-01 7.158997514882235735e-02 9.650903809367028519e-02 2.171260155105485257e-02 -3.507539125351053638e-02 2.077549226663720494e-02 3.114868699006349481e-02 -5.780128338441305191e-02 -1.777667225992701494e-01 -1.346008128869547182e-01 1.215316562636972603e-01 -5.350403208162034935e-02 6.848199820462269605e-02 8.573499729182139373e-02 -2.028758951648850645e-02 4.761329608137112451e-02 -1.564259037509844186e-01 -2.134814521202937649e-03 -4.603243335274453257e-02 6.887428044150305240e-02 -9.679031700817951334e-02 3.022118729178330798e-01 2.667437989058725131e-02 1.146670633817124113e-01 -1.065571770764297821e-01 -1.677651483618621264e-01 1.299862158385385602e-02 -1.422842582573108361e-02 -3.296234820769170654e-02 -7.059193797524658531e-02 1.460826468862675420e-01 7.117557614965652757e-02 1.194561032001923012e-01 -1.073845022953423892e-02 9.228427358294641336e-02 1.053471269760469266e-02 5.831156852127256096e-02 1.090153958073481200e-01 1.222501562109905467e-02 5.268449625453832524e-02 -4.651176218679241997e-02 3.790326707726876521e-02 1.558716344643084339e-01 -6.711877935383402105e-02 6.968453080121442267e-02 9.516633683646863115e-03 -1.389863222312246425e-02 6.212192833454167722e-03 -1.162469555516510017e-01 -1.912596554475020638e-01 2.161698888807415259e-02 -1.147329043067438492e-01 -8.141471994469716422e-02 -4.807859007665116202e-03 3.469150346994553935e-02 3.686507277350510592e-02 -9.514968324624232393e-03 -5.474527783514190893e-02 -9.220862495075178578e-02 6.490676357623581527e-02 -1.260918456429869876e-02 4.935434054402977611e-02 -1.258276416881381338e-02 -6.204689399868149741e-02
5.000000000000000000e+00 2.449467535449786904e-02 7.068242533385055149e-02 1.038720115532240224e-01 5.177633471894950434e-02 -7.794169722489171018e-03 -2.274499286523844286e-03 1.195237743171753686e-02 -6.880676111881124657e-02 -2.365931305729307432e-02 6.985007827784528445e-02 -7.594773446659175420e-02 4.450720377896857233e-02 6.112420874769661228e-02 -2.255650975765155497e-02 -8.171843667577875781e-02 2.218418453294671716e-02 7.976158310407145680e-02 4.661236049585763819e-02 1.056721381168407720e-01 -3.100256320292743908e-02 -5.490134061447988351e-02 3.365800622053222169e-02 -6.083024125946605992e-02 -2.822874244770025298e-02 -2.275453286428399252e-02 -5.349655913417360187e-02 2.482999212113971496e-02 -1.126345319161875663e-01 -1.961738092517175541e-02 -2.792550311657054918e-02 1.043781508180266883e-03 -3.920829992008815351e-02 -9.052595265221327625e-02 -4.024274528630524678e-02 -2.938341242023363026e-02 -2.787672514562480539e-02 -4.866208584953692767e-02 -3.070297115938178112e-02 -6.011780387096006539e-02 1.593089497679566618e-02 -7.603121121224588885e-02 3.446205840699114592e-02 -4.939197054484836119e-02 1.969065196837581702e-02 1.843797998258761908e-02 7.600271572116526486e-02 2.629927323940133010e-02 -4.521925405205389631e-02 4.781731876426134620e-02 -8.435362553596749413e-02 5.760156928338486249e-02 1.627924122081199076e-01 3.445097898925563590e-02 -3.199751755400129932e-02 -7.737348607412225521e-02 1.170100213377203713e-01 5.621888637588345894e-02 4.008466427296437234e-02 5.900360794066084047e-02 -7.161346847453761710e-02 6.047237715289205395e-02 3.404388942273784552e-02 -6.664854775949578813e-02 -1.235986581462440448e-01 -7.851221053384853377e-02 -5.905906363737939424e-02 -3.250623430756541948e-02 -2.533976105720549266e-02 -2.235445342590239998e-02 1.833781864411044085e-03 -8.279476543808726718e-02 2.875904907507122465e-01 1.491431119641105640e-01 1.028063064716636110e-01 1.025932235932247444e-01 -1.523882471259488565e-02 -3.424491237536120974e-02 6.925183944722224094e-02 -1.018708310704889847e-01 -2.264165043331571245e-02 2.055977990689369372e-01 -9.341472755545228435e-02 -7.101394928636210746e-02 -2.754997910100748931e-02 6.611735090582539220e-02 1.278011276854200580e-02 4.198882213145811726e-02 -6.566464864531640355e-02 -3.232867968335607217e-02 3.138315172688564414e-01 8.199669502866908932e-02 -1.062153167784576080e-01 8.198750914149034730e-02 -2.129558482619437268e-02 -5.905803140813260105e-02 -4.373851965547886217e-02 -6.723880429271203440e-02 -2.294620939213802904e-02 2.697208346747667629e-02 -5.704373568188068899e-02 1.399096270953719412e-01 -1.684952821897343356e-01 -6.259438915963645711e-02 -3.828444099017419555e-02 -4.854767085070823412e-02 -4.661421381832734495e-02 -1.658879479854572792e-01 -6.195119496675068060e-02 4.150586416734530076e-02 1.761212664110320750e-02 -1.691712504163112585e-01 -6.564756920275094387e-02 -1.205805258149167808e-01 4.339590751353718245e-02 -1.844333613181693005e-02 -1.140181683231021592e-01 -2.953584776564748687e-03 1.726779977112899434e-02 1.775619201216743076e-02 5.949058551472963252e-02 1.117154574331259698e-01 9.125973452893507143e-02 -6.747379845970040077e-03 -1.040259384373690144e-01 4.287946618984871117e-02 -1.282081517683889872e-02 8.115711569061451192e-02 -1.856396694768047695e-01 -9.149707241754689857e-02 -5.765291067117054441e-02 1.113498729859492553e-01 3.550493655651509872e-02 4.646823943500891924e-02 5.790769715406891838e-02 9.221530534744037944e-02 1.221580870253161366e-01 8.648890796393154945e-02 -4.677828047411187150e-03 1.821329138006670401e-01 -7.248932269305616467e-03 -1.166044600176317919e-01 -5.145463454327667274e-02 -4.535441468215772876e-02 -5.206042140438934401e-02 -7.406476701025180298e-02 1.437166291877754916e-02 7.458855074920364703e-02 1.937510651803418527e-01
5.142857142857142350e+00 2.692741846701620853e-02 7.496819051837852466e-02 1.042698744943822975e-01 3.477437429623341653e-02 -2.949092792970655144e-02 1.406214886296704679e-02 2.937710875745696507e-03 -7.502666819498993167e-02 -2.901775938919093009e-02 7.189333976612605204e-02 -7.274507034058831645e-02 3.203358753296651346e-02 4.303071148323708850e-02 -3.741549404107911980e-02 -4.448711767468238598e-02 4.614879743890236419e-02 6.172068348879178323e-02 -2.465157439143953605e-02 1.602744601648502243e-01 -6.901446191945753705e-02 -5.243865060164163566e-02 4.496979284572615032e-02 -2.635747946099661204e-02 -7.871739533178631620e-02 9.431935403607877300e-02 4.410176449452596348e-02 3.402444220082390114e-02 -9.134785822034369174e-02 -2.602946245262817426e-02 1.421934571791742472e-02 4.201702760594316216e-02 -5.160841027858371205e-02 -1.193216697317115993e-01 -6.819356147676280955e-02 -8.679258835576246500e-02 -2.108330784000430475e-02 -5.651058512446190119e-02 -3.286212708727902915e-03 -5.269749320670386733e-02 5.455349950395272859e-03 1.616916632729495720e-02 -3.738486087128639612e-02 3.721684450937651212e-02 3.306706745559675337e-02 -3.834451786825929936e-02 1.841079645746993227e-03 -6.688857174913577508e-02 1.692468883097270060e-02 4.517981578979369389e-02 2.558699767908492392e-02 -1.455985884454173429e-01 -6.311663552430658852e-02 -1.338793623156575574e-01 1.374348648695447317e-01 -6.148632377595163873e-02 8.642502905250595835e-02 -1.510196696615995031e-02 -4.239671995177728137e-02 -2.253080893178339289e-02 6.615997427046474422e-02 4.959183705290862165e-02 -4.703646145854623040e-02 -5.580121940326462047e-03 5.433841058040463079e-02 9.528073947919782349e-02 -5.786374009677418273e-02 -2.147562585483621389e-02 1.177813104671487920e-01 1.063574468584495142e-01 -1.210938638166858816e-01 4.108468229950611866e-02 -6.777732078408192640e-02 -1.372464900707704993e-01 -1.527585583697613214e-01 -1.563902717068864079e-01 8.579961139446623530e-02 -1.114288431541017241e-02 1.485345425683157715e-02 -2.213042554225116629e-02 1.202762415103727917e-01 4.659818895621190699e-02 -1.037150608554977121e-01 9.626725430520577777e-04 -2.186275921192103525e-02 6.740364258197714675e-02 6.110481813087512842e-02 -1.055462545294374999e-01 1.146941689536571246e-01 -1.437967473827890807e-01 -7.082939532063579902e-02 1.299222898390129388e-01 2.691591998032435290e-02 6.141077904502812573e-02 1.352204220249158539e-01 -1.355234520757764467e-02 -7.475352051267235287e-02 5.816240082809993883e-02 8.626774467672893021e-02 -7.630516901387153494e-02 5.740704117960568342e-02 -1.456544723814116871e-01 -2.571442807233947359e-01 -2.198722948259711207e-01 9.501767936703908735e-02 3.285348088330956179e-02 -1.632907110092816083e-01 -9.180159766014282796e-02 8.942220808898853138e-03 1.233201599488931849e-01 8.508721294868705487e-02 5.920323541287556002e-02 -1.061515534864370947e-01 2.693953207199792921e-01 1.439187675955463930e-01 4.107936490537897334e-02 -1.086374652733083784e-01 2.745027604545344918e-02 7.312524178916712803e-02 -6.493607519601941880e-02 -7.330140684996967748e-02 -1.322789759344117876e-02 1.059787423432721060e-01 6.946399889299111063e-02 5.525047767476365390e-03 2.445004027035620545e-02 5.228506096761471184e-02 7.831164826811114199e-03 1.020671379582174798e-01 -6.506301534517132390e-02 -5.977452163572113258e-02 4.933289371804177453e-02 -6.992625344190295245e-02 -6.943225248168660713e-02 -1.353334215179711857e-02 -1.252573654866826203e-01 -3.212449331958605603e-02 3.356134022567634073e-02 4.633400922874728739e-02 5.501306866000052476e-02 1.420176015459045649e-01 2.814950140916387331e-02 -9.149819994038393967e-02 -9.036998843932285419e-02 -1.605088211191081637e-02 4.611983417295134613e-02 2.505038304810749614e-02 -7.520423834641262739e-02 -6.533587665244823539e-02
5.285714285714285587e+00 2.838689576412531043e-02 7.613625746220890889e-02 9.796513932882362774e-02 1.400939600581934188e-02 -5.256847779672529225e-02 2.425998472252537119e-02 -4.567035242492578639e-04 -7.799725257217550445e-02 -3.327834744888241020e-02 5.725484653228671977e-02 -7.256002436421857271e-02 1.084483622155549103e-02 2.893119093782076101e-02 -3.928202845624672451e-02 -1.285691111433748951e-02 3.886051464434957942e-02 4.546939375072659578e-02 4.379488096141097297e-02 1.880844221476529396e-02 7.862937322647217675e-02 -1.411659883335197006e-02 1.008205456707548554e-02 1.424095391178509598e-02 -2.849712634199432285e-02 -8.214991716035395519e-02 -1.347873909760311240e-01 9.798840521928055269e-02 -6.126715422330667599e-02 -4.592946989279510922e-02 4.144246051400915509e-02 6.577423012935586233e-02 -4.161286672938944303e-02 -5.422681430070455666e-02 -8.427775023012842870e-02 -1.357045979417828840e-01 -8.591203846560047097e-02 -8.676015818544798031e-02 2.591344754261974345e-02 9.772131115130209059e-03 8.405854074412889843e-02 -7.618782298479169490e-02 -7.266950737071629918e-02 -1.674666738476430355e-02 -6.845914562618636567e-02 -1.840191973198561717e-02 7.872312699009417769e-02 -4.424104676943091397e-02 -4.802913715520729099e-02 2.124315699602530999e-02 9.668995138168011427e-02 -1.094824207487296031e-01 -6.598605009819805134e-02 1.239833170434436610e-01 5.298087085353490877e-02 -7.283463851919980137e-02 -2.618458170819193756e-02 3.386367751588216513e-02 -1.989419892772410214e-01 5.322434396803495810e-02 -7.875544385659430987e-04 3.896942827953413929e-02 -4.919859994914720092e-02 4.731200370280662371e-02 -4.523233076239432243e-02 9.649274145932395727e-03 4.970760637206771831e-02 -1.560894754727009948e-01 -1.206627789843779802e-01 1.848714492181271485e-01 2.534457675518653891e-02 2.004244872966965199e-02 7.486006270912703986e-02 -6.083323884785805935e-02 5.363779413386459555e-02 -8.521358000546261358e-02 8.309167381245400816e-03 -1.009857125585485044e-01 -1.018148489607850898e-01 1.585383680031129672e-01 5.208146705829116291e-02 -7.844476988136601936e-02 -7.494846988158589997e-03 2.345521322317693502e-01 -7.780813123383537033e-03 1.229316066738483371e-01 -1.454661814703121434e-02 -1.318756707633142178e-01 -1.004304928628495797e-01 -4.077280152673688068e-02 -1.029487124804587123e-01 -1.832797514841864595e-01 -1.071807718945004956e-01 -1.174759828393648065e-01 -1.691284791701272716e-01 1.672477261498642523e-02 5.165580371681764704e-02 -2.154348215661710531e-01 -1.031839731820306631e-02 3.816045870363213993e-02 5.154580634370233699e-02 1.459463426272518960e-01 -7.511486195761735152e-02 -1.308306951392572692e-01 1.075723967691138289e-02 -6.083487001375549597e-02 3.766647096389135613e-02 7.048684429901749815e-02 -1.305969302164130819e-01 -7.042842100598120658e-02 -1.075723411309398719e-01 2.627946376615165197e-02 -8.005011172594121704e-02 -1.733661887516464717e-01 -2.804160116204459582e-02 -1.216581887093904496e-02 -4.817772915506325637e-02 2.625347067086604078e-02 -4.655424728530536960e-02 2.217145196304208185e-02 -3.410087835553331920e-02 -6.444574062401961512e-02 4.575607416357732604e-02 -1.427227274678336821e-01 8.156804794258717961e-02 5.562143538362232520e-02 -3.280075779225713473e-02 -3.309363114388810118e-02 8.011629263638939125e-02 9.310127633508222256e-02 -4.517724450619608340e-02 -6.335832913441491465e-02 7.820732740063854327e-02 6.905243346436161500e-02 -3.315003585164742750e-02 6.758502795754909448e-03 -6.955139994070766440e-02 1.370481150860108355e-01 -6.942799584693593040e-02 -1.511244696532901000e-01 -2.278840269141021307e-02 3.572998926685782336e-03 9.541980405080195682e-02 -1.264093665317991555e-01 1.052188818239357532e-01 -7.980497073101022742e-02 -1.465503981755844343e-01 -5.733928097967872645e-02 -1.064682479889690961e-02
5.428571428571427937e+00 2.803552592675182323e-02 7.228508863981435162e-02 8.160543410547684007e-02 -8.778483512633415004e-03 -7.421152691430706050e-02 2.284852602708528288e-02 1.143587278896825501e-03 -7.526431273399147859e-02 -3.122120308725025162e-02 2.138978317651214073e-02 -6.950222742550934973e-02 -1.574286268668931288e-02 1.641871470868893831e-02 -4.936594133761353781e-02 1.084824043067215103e-02 1.926525659977243454e-02 1.317289543731816302e-02 -6.248919428962121381e-03 5.001824727817346522e-02 -5.047088680599899624e-02 5.388439974919465546e-03 3.768867755499508143e-02 6.784648691617929661e-02 -1.241009381960866444e-02 -1.970061903720755903e-02 -3.218287312637456432e-02 4.490086685390262677e-02 1.221954127610730238e-02 -6.037732732233858784e-02 1.142994777261025913e-01 7.655955895002740375e-02 -2.520213784835169044e-02 -9.562680081243477015e-02 -1.040900429985316816e-01 -1.685655330121501039e-01 -1.106405172220201460e-01 -6.067671705267534132e-02 3.562976292125525496e-02 -4.427085711632170600e-02 -4.648340715678045409e-02 4.643960999527264877e-02 -1.101872205464021481e-01 -3.925637613426593425e-02 -7.402084203356056047e-02 7.391930914122178675e-02 -6.615554377560038668e-02 8.071455246802276828e-02 3.228577626488215307e-02 8.696901837725401485e-02 -1.040908759563298897e-01 -4.538479906514570478e-02 1.779885152747553989e-02 -3.642182340352723841e-02 1.157402630451382329e-02 1.677858213035530663e-02 5.196011706751039322e-02 -2.116371786436551175e-02 -8.801283961760376917e-02 2.087573257105148905e-01 9.491242883124320628e-02 4.834939827996601047e-02 -9.001250092504539668e-02 -2.764582825743625363e-02 -5.821122345229592931e-03 -6.825567941979925057e-02 -2.038484316989613299e-01 -8.874114908007656177e-02 -6.573934503292813702e-03 -5.255144362692239224e-02 -1.561755444608208809e-01 -9.295681839731322754e-03 2.088985938698925127e-01 2.123276131354162599e-02 -1.457730285713915511e-02 2.828409651205494868e-02 1.000773706264051766e-01 9.068611115488295349e-02 2.014012756460542911e-02 9.029335069694471860e-02 2.034251616544035246e-01 1.834767423314859203e-01 7.080152957939538083e-02 -1.369213304310685497e-01 -1.238177019221142414e-02 -5.303692890694136630e-02 -4.380264515399406172e-02 -4.320532769380626414e-02 -1.132786606784237926e-01 2.195043750866657317e-01 -8.917567127701181429e-02 -4.193373324986078218e-03 1.864460442508776225e-02 7.505389265667937460e-02 -3.490157970632348783e-02 1.319702805525213851e-01 9.921567469677715356e-02 1.978664629668869801e-01 3.243576607335248163e-02 -1.990181113564120849e-02 -5.091130619788763849e-03 -2.279476534910696017e-02 2.338961883066629777e-01 2.601011666910294298e-02 -1.238091230066371840e-01 1.621524704150592577e-01 6.587012813076820184e-02 2.137787573732932364e-02 4.298783377411838358e-02 -1.325184086234316161e-01 7.559494614465094844e-04 -3.357048189266269994e-02 1.875621383599151426e-01 -3.112803788262728799e-02 1.900594517495528615e-02 -8.696215268838135282e-02 -9.201902947721617154e-02 1.440212658568389668e-02 -1.555620085171263364e-02 -3.338622755134656311e-02 -1.841634549690910824e-02 -7.394566218184971118e-02 3.424997179954746701e-02 4.134078731531391077e-02 -2.577955526774549158e-02 4.164136317882853600e-02 -7.453391409877320462e-02 -7.340636824643459457e-02 4.830572716574874081e-02 1.320789253342675440e-01 1.370156550133538875e-01 -5.678893668658993588e-02 -6.148966942341995562e-02 -3.714481839131135443e-02 7.672850126249100566e-02 7.801886255773207712e-02 -2.488179377626631439e-02 -1.755305444100698636e-02 1.197194249632424212e-01 -3.617257647231941764e-02 4.073298764812603723e-02 3.574420424681259284e-02 -1.288529087194226382e-02 1.082240429461970993e-01 -5.318338948066736460e-02 7.269545081189457414e-02 9.917053386217754285e-02 -6.229273364055957357e-02 -6.864721471674235798e-02
5.571428571428571175e+00 2.599352111556881353e-02 6.566437107368762460e-02 6.512518103879910703e-02 -1.963200743801605391e-02 -8.168383464420861384e-02 1.316018494277286510e-02 8.553428686922631263e-04 -6.813574012934123236e-02 -2.246540997174788223e-02 -7.237429999776999988e-03 -6.694727905773681376e-02 -2.956260560116364192e-02 1.224021562512159211e-02 -5.477296963000672508e-02 2.549697952058579270e-02 7.831541795962270944e-03 3.495752230546116893e-03 9.761230228123730923e-02 -1.093908471276537064e-01 1.281634463522811629e-01 2.124234001230866642e-02 1.434541435043878987e-02 9.649706283254037842e-02 -4.290635881578997411e-03 2.771959879758373324e-02 -3.406621140021118266e-02 -1.017644233187187282e-02 2.602995681809101673e-03 -2.277786638753618101e-02 9.971276995922699615e-02 3.394973668256931476e-02 -2.744545504512853687e-02 -8.902214238601985352e-02 -4.270219468020858972e-02 -1.706994554218135007e-01 -1.097630937762370251e-01 5.120742691201792679e-02 -7.438266007674362683e-03 -1.688689311362702450e-02 -1.647970753338096235e-03 1.442762879860694236e-02 -5.429984266354066780e-02 -1.310551752135513670e-01 -1.146824862978566006e-01 1.599548295639235673e-01 -1.641635538369707048e-01 1.266092174233443834e-01 7.820293034391237116e-03 -1.809310724127962539e-02 1.427940295972519869e-03 1.157841884026970664e-01 3.413809812356721068e-02 4.690983450200437999e-02 -7.470081107221275551e-02 4.820869714944805984e-02 -2.442454513848149600e-01 9.957842062394393901e-02 -6.061441573334886562e-02 -3.039807081156292723e-02 -1.455831058930682001e-02 -1.473099372218143188e-01 9.168118926724341811e-02 1.742096700542130616e-01 -1.553547731782523207e-02 7.190999732609194839e-02 3.933814735479000679e-02 8.297289428385411225e-02 3.734750599483474542e-02 -8.648565146981616880e-02 1.900939721933016802e-01 1.316380480392958241e-01 1.948028992339882748e-01 -7.934728349018026206e-02 5.914509554101626126e-02 -3.187740860362629769e-02 -1.771211112624405393e-01 1.183324292314648502e-01 -8.596438327316802130e-02 5.552210212719849158e-02 -1.568270504071772042e-01 4.180206764430745292e-02 1.274782401487735695e-01 1.678481188849871020e-01 6.859112491467887762e-03 -2.575482521491863352e-02 -1.060326473004979675e-01 1.375375890828663683e-01 3.438571366746507457e-02 1.264926514352518981e-02 -3.093312567430011456e-02 3.896228748223453959e-03 1.521248807902896016e-01 5.938642205704278837e-02 9.849120606968310432e-02 6.436348504939527759e-02 5.921289060552690359e-02 -1.244986964622134679e-01 -5.802338082487232263e-02 7.745362275695099989e-03 -1.424949211146714911e-01 -1.885467004254174489e-02 -1.139454912644151524e-01 1.760998811537529268e-02 5.866296753576684397e-02 -1.442361718050608754e-01 -3.269704796745924458e-02 -4.392039652104092612e-02 8.636024551911569702e-02 4.666408692868036917e-02 -3.064273585263398159e-02 -3.018469749274443545e-02 -1.580703022726610008e-01 9.317794736588019822e-02 3.753171847164003122e-02 1.464146990765801890e-02 -7.621579011253419578e-02 -1.182110690371076557e-02 4.307101281887848465e-02 -1.147840026431337368e-01 -1.695639600139913286e-02 9.376134128462151884e-03 -4.309748225816499578e-02 1.313225693771579994e-01 1.037120008121897134e-02 -1.234981522063821439e-02 -4.785014073249695132e-02 2.350701891559301565e-02 -9.310056101091541969e-03 -2.937598558081182948e-02 4.175919320256785139e-02 -4.563219893355075635e-02 -5.599751619203561376e-02 -2.597097493279356892e-02 1.962730880187240831e-02 -2.681053565936098934e-02 -9.135221323816583583e-03 6.517677460042785309e-02 -3.211689249701696336e-02 7.847934043441921748e-02 1.453654524746987864e-01 -4.157564714632095565e-02 -8.252576169327759115e-02 -1.320775546878313195e-03 -3.723770245870620943e-02 8.754437331283207446e-02 1.427085034941398545e-01 -2.612024495865205090e-02 -1.203307256662740354e-01
5.714285714285714413e+00 2.283006944606221986e-02 5.713830848295396725e-02 4.912021840362770786e-02 -2.333408563287561396e-02 -8.006671842458169819e-02 2.055008677501484696e-03 -2.608378481261957108e-03 -5.817923287029285601e-02 -1.145750633446727777e-02 -2.547074235619120261e-02 -5.540368701037776816e-02 -2.923537043621212556e-02 1.058436961932789251e-02 -6.889892879043531260e-02 3.932597047502710275e-02 3.307234528910365373e-02 -1.385870039348188754e-02 -8.391146960105105163e-03 -3.308464551661375458e-02 3.854673992990338693e-02 2.502937682532740959e-02 3.421854470998760694e-02 9.578094426419823948e-02 2.530352435424670920e-02 -7.743264501059159144e-02 -1.374513189676902503e-01 6.431973821168876504e-02 1.960913321739306270e-02 -2.734133295754903950e-02 4.639365271756126785e-02 1.276636648550238734e-03 -1.977505489910826031e-02 -7.345662139563746695e-02 -2.756444121343014364e-02 -1.097722286374380601e-01 -1.079816718245496382e-01 -1.915012915936115459e-02 -6.466212376832419784e-02 2.211406242415658863e-02 7.428264967646081018e-02 3.611022557267039301e-02 -1.825184072040552524e-02 -3.723293845541168767e-02 -1.505405874789025877e-01 -2.394584263286962059e-03 -1.347137166560576915e-01 9.253495235936769203e-02 -4.210377935654744178e-03 -6.813825252014196754e-02 -3.012097281173912663e-02 -1.810995685890211607e-02 -4.015695448730611378e-02 3.296799853821875265e-02 -6.972468324752796598e-02 4.282211983613617989e-02 -9.803878883450507786e-02 -5.444698009128629695e-02 1.359018813954107063e-01 9.612819078183167110e-02 -1.120274077122171558e-01 -1.290812415400358331e-03 4.895858608604810105e-03 4.932404420046186677e-02 3.188087674154940765e-02 2.956180960361461454e-02 -2.179427544446527632e-03 -2.187160766303479151e-02 1.911452325718915879e-01 4.228306542681296160e-02 -8.541332196326892334e-02 -6.001157781664662877e-02 -7.777421401831063896e-02 3.386366666846280047e-03 -8.738360568631790837e-02 -3.507204068136970943e-02 2.607402564059363003e-03 -1.289401109747702334e-01 1.041117691494733849e-01 -4.419813423793222257e-02 2.894910195093300387e-02 -1.530842339728028315e-02 7.381140663846799677e-02 8.081359108226329746e-02 -1.001801689937295847e-01 -4.995273455532894119e-02 -1.374102700289457288e-02 1.050356585249150182e-01 2.822862616490984244e-01 -1.995310865464439143e-02 -2.450362108887374837e-02 -9.433122439120976421e-02 -3.788181767991845306e-02 6.748697756354275767e-02 1.326911945270085047e-01 -1.036243256706512600e-01 -1.865641273716667492e-01 2.469119417145391668e-02 -6.216918125628914660e-02 1.014118932101437803e-01 1.055993393654003770e-01 -7.305271288936517060e-02 1.637414219063988430e-01 -5.445522491158154982e-02 5.987846783744017742e-02 2.586542141344081447e-01 6.219468934169114505e-02 -1.871679308680361253e-01 2.348132567049064645e-02 -5.698863293620703464e-03 1.085979967002588392e-01 1.740658126710868392e-01 -3.470840587146729883e-02 -1.048345269523561357e-01 -1.324270321838639519e-01 3.629802128818061802e-02 9.488879567704597284e-02 6.979252464868791056e-03 -3.209721124760744199e-02 -4.359641792717048464e-02 -1.917546224643306568e-02 6.329273005796082208e-02 5.254489778036364189e-02 7.265565878824689627e-02 -6.058412326691706151e-02 -6.080907085407034202e-02 1.287744362505896349e-02 1.988268109347629264e-01 -2.632438757148014563e-02 6.618406914860534840e-02 -9.823350594226074040e-02 7.705682390567206164e-02 1.434202677728990960e-01 -1.147974332500160391e-03 2.450045370481182885e-02 8.057184899722059923e-02 3.093313977620725311e-02 6.552146980154198441e-02 -7.288029838303802799e-02 7.084037105889959274e-02 -6.570408565101636122e-02 4.890706094861742292e-02 3.213680392698551463e-02 7.888266391304868397e-02 1.378336078876141006e-02 -1.658547668902433658e-01 -1.977955007065958226e-01 2.252147358709883501e-02 9.461568395862667014e-02
5.857142857142856762e+00 1.911238140594801599e-02 4.782822656924749088e-02 3.558784786293131552e-02 -2.195236025207350852e-02 -7.199822041549930329e-02 -6.590883086084452572e-03 -7.451702059274306102e-03 -4.713871895376692961e-02 -1.269338771297903864e-03 -3.021475094242834919e-02 -3.578918320087450672e-02 -1.615450901238282139e-02 1.106767128817721761e-02 -7.834377714086432354e-02 5.433807482228766861e-02 9.276986605427288424e-02 -2.850907110860152749e-02 -9.672212588927303623e-02 1.549971177708870523e-02 7.099487519988691153e-02 6.378083986322723685e-03 2.891007009753919152e-02 7.628858208743954927e-02 -1.469876168848846011e-02 4.284457500590364148e-02 -8.170664349664882864e-02 4.692136072962850568e-02 -1.960205142648775191e-03 -3.557459933956971798e-02 -3.472562264646961161e-02 4.496453592518612381e-03 -7.968329979287007425e-02 -5.531116789070667644e-02 1.677867196955045229e-02 -1.536145108609075251e-02 -6.604215489972063702e-02 -5.606004793389098712e-02 -2.648161394657964560e-02 -1.631630087074311536e-02 -4.631173731217647777e-02 8.621861939323303969e-02 -2.153459338450032859e-02 -6.370765029340993979e-02 5.908580076258033997e-02 9.542907025835981050e-02 -5.124272763893249205e-02 -4.079764162124226157e-02 1.141535839216833437e-01 4.313989769946844494e-02 -1.669065646781854595e-02 2.449545371786009118e-02 -2.509927308794075371e-02 -7.150493953128619906e-02 4.625577292056701900e-02 -1.367000949574127266e-01 3.547751450584880201e-02 -9.742683630684302598e-02 4.182918558674088988e-02 6.286680328517743610e-02 1.845328446437944497e-02 5.095758392451230079e-02 1.758145543510050007e-02 2.403908032377642320e-02 -4.787350984822746902e-02 1.487183491285227199e-01 -3.159140884569059445e-03 -1.470157165911365194e-01 -9.893088862535467931e-02 -4.988181389475040278e-02 1.080042553573162117e-02 1.167988464566887957e-01 1.909552119615290020e-02 -1.164470858195421898e-01 4.825238113278029761e-02 1.881847854603571069e-01 -2.431322178337981255e-01 2.048367352224758908e-01 -2.541475545038072298e-02 4.413783891545540461e-02 -5.975858525342895439e-02 -1.791049231915937401e-01 -1.600129443399611259e-02 -2.135020595808909682e-01 2.336993345245857653e-02 -6.395191382442541594e-02 7.653025899433096857e-02 -1.526851299103922088e-01 -4.388393702700888604e-02 -5.507678766382059776e-02 6.913507031116505885e-02 1.391609388005089765e-01 -1.410386005370189433e-01 -8.417384401729686993e-02 -1.285482815836494486e-02 -8.084897931081720668e-02 8.346184745857841702e-02 -6.904610092484565753e-02 1.910817417832765819e-01 4.853433597635885277e-02 -1.149066366869889999e-01 -1.157559213869141790e-01 1.912651089462822640e-01 1.308596161716803381e-02 1.778127983264747580e-01 -1.601666302478168061e-02 1.204027931494651010e-01 8.781471935970100451e-02 -5.765093759068262713e-02 1.216897936466694724e-01 4.747153750265613315e-02 -4.031464927647045865e-02 -7.546804569984043309e-02 8.311569946223338820e-03 5.747576664771433981e-04 -8.479130543511090301e-02 4.878681872212204534e-03 -1.018549574522867457e-01 -3.508916785834630819e-02 3.046145075173854744e-02 3.820483767295403815e-02 1.492424421600574980e-01 1.000504512062698886e-01 7.811801106143465012e-02 3.227087852822745073e-02 1.262758042274289561e-02 3.434392453681551355e-02 1.409354724043251073e-01 2.807586917627406808e-02 -5.881758073455266994e-02 -3.823005359550499943e-02 3.692814360943360436e-02 -2.173994023473851955e-01 3.664400509456584853e-02 -4.907029229075482446e-02 -1.340059865122212313e-01 2.819487709601961253e-02 -3.880926290699296399e-02 -6.872050733782480297e-03 -4.792482904399817528e-02 -7.784256994128911644e-02 2.087710916900619579e-02 7.390437392194540434e-02 1.103759742224829782e-01 7.930517610933278394e-02 -1.068277301144683750e-01 -1.370704793621169149e-01 5.739354734688651566e-02 3.231844650180910189e-02
6.000000000000000000e+00 1.445788525892846392e-02 3.642771807325469874e-02 2.311079623977465441e-02 -1.663038546364624740e-02 -5.586739503610095581e-02 -1.025354464672224679e-02 -9.943994191350159079e-03 -3.207043192188233083e-02 -2.302482510622064823e-03 -3.134644275819702119e-02 -4.675831206821041974e-02 -4.510887119721332383e-02 6.353120390066762171e-03 -7.500482080083813174e-02 1.446315347811300348e-02 -5.046341471236304166e-02 -1.130052061206253920e-02 5.153071665979728350e-02 -8.705290669660942227e-02 -5.210733994830397259e-02 -4.379985607131557136e-03 4.347345144988410022e-03 5.307754710670829768e-02 8.687750535202946878e-02 -1.316222555960228913e-01 -5.106279010877743524e-02 -6.723867442620543033e-02 -3.016609775970350866e-03 3.042683152538230504e-02 3.430425387723071151e-02 -6.458869090009075609e-02 4.534915472561594496e-02 1.662002553360132293e-02 2.728593613852874772e-02 5.637849843648382736e-02 -5.971166741076995750e-03 9.906951841267795655e-03 -3.778143842651634533e-03 3.853009298246665160e-02 -2.579952173910262433e-03 5.541268221756073808e-02 5.036763366551540166e-02 9.184360976575003943e-03 2.337177953893335158e-02 -4.933298654493200458e-02 6.749383493322497207e-02 4.376420812747695843e-02 6.706441943724242294e-02 1.906528526249116895e-02 -8.267688658142265112e-03 -4.077529053836635026e-02 -8.275218347470733593e-02 3.318460270586415326e-03 5.702384462513315072e-02 5.730077711218188596e-02 8.649523608570271194e-02 -5.418182846731004615e-02 -5.461895163146807120e-02 4.833178730021745612e-02 -1.717742378698708730e-02 -7.589710891924833502e-02 -1.438843600151858970e-01 5.916690614956142402e-02 2.721763820798405592e-02 -2.194023244011460150e-02 7.151822762304403669e-02 3.775733527856088567e-02 -1.858884620371097918e-01 -8.494902517869837300e-02 1.595353082484251769e-02 -2.472400406661382638e-02 8.281534685822634911e-02 -8.881020464241660972e-02 5.322760547468909781e-02 1.081534067043087299e-01 -6.348134718364901487e-03 -3.362126422422141714e-02 -7.155650148096426300e-02 1.065495269193438149e-01 2.234072839222485743e-02 -1.018265047679910024e-01 1.507555725301115701e-01 9.059785582437920870e-02 -9.510821711967007430e-02 1.107117363379285374e-01 3.031032413995309732e-02 3.706954773248907070e-02 -7.133756512337036115e-02 -3.271073260428033341e-02 1.942035217626731369e-01 2.213649307109640321e-02 9.115074573981853112e-02 8.586237175004952926e-02 1.065710879504021573e-03 1.257929176815986150e-02 -3.490721378460166779e-02 -2.816336610624229492e-02 5.226837225866758779e-02 -9.045290113876178553e-03 1.121617483448899416e-01 3.753651902349687541e-02 -1.582466023258984888e-01 -4.961120103850988339e-02 -1.089668575719214272e-01 3.054771829347380924e-02 -1.106546015973669944e-01 1.438014360253213053e-01 1.427489690761906890e-02 -2.173224092887935666e-01 1.480556315281977668e-02 1.191752928278811685e-01 9.666239205081673946e-02 2.817385739186191729e-01 5.928156243524189406e-02 -5.145953651340211960e-02 1.059538013420885522e-01 -1.534541386940024323e-02 8.936307286207013922e-02 1.872532902131540111e-01 1.572274641751876256e-01 -1.811521010859807462e-02 8.683530961782131435e-03 1.485326194783162246e-01 5.840180943961201026e-04 -1.436562135670404472e-01 -8.841003875279070112e-02 1.168660434237422940e-01 -5.783934468892634045e-02 5.215895136756385636e-02 -1.355731834492097110e-01 3.855413706268054352e-02 -1.362892870392647671e-01 -1.938670497743830124e-04 1.330964893802830291e-02 9.869639175063968373e-02 -2.722925934861008049e-02 -6.046556989383498892e-02 1.044522739749680074e-01 1.496189268182811505e-01 -1.522817874851172329e-02 3.392994081944865348e-02 4.453494866958476045e-02 3.185541193200711746e-02 -6.280101855194433758e-02 -1.792946297518934196e-01 -8.714318950828416066e-02 -2.735321978024168321e-01 3.549318230066346447e-02
6.142857142857142350e+00 1.113256191073670569e-02 2.833505583237048986e-02 1.644692015549531483e-02 -1.157959515336835429e-02 -4.304113043559400220e-02 -1.316387778740350789e-02 -3.450440469535429565e-03 -2.636851947884086625e-02 -9.761696693859069421e-03 -2.690582409695070794e-03 -2.027758426626251678e-02 -4.223201100072686287e-02 -4.525585922798771796e-03 -9.544936214119990880e-02 4.048160840746551498e-02 2.592259592901904539e-02 -1.313526324896817539e-02 -9.399065652125927761e-02 6.020748192064250687e-02 -7.050286700554729558e-02 -3.120204713609347515e-03 -6.401299869421565175e-03 4.345871556630121618e-02 -3.001100700756350811e-02 -3.628322916026992251e-02 -1.476202805624868622e-02 -3.831000782799865063e-03 -2.882420130182674137e-02 2.088648929402414992e-02 -9.116416772258476020e-02 -4.877478057029894370e-02 7.976744229923680984e-02 2.434190519732041397e-02 -2.478252203242711522e-03 5.398537661669064458e-02 4.396813918980110175e-02 2.602898880546085369e-02 -6.004082992087970798e-03 6.360483213513724865e-02 -4.402603713978353595e-03 -5.486493275474334241e-02 5.499308147642583550e-02 -2.133560902650749602e-02 6.775074988465194792e-02 -1.147239651214277817e-01 4.598577657522767009e-02 -6.392801310846019103e-02 -2.280732387449333626e-02 4.432396142198706535e-02 -1.597609720280600276e-02 6.401111633842030421e-04 1.734986882433286332e-02 -1.665595423419610061e-02 1.115116654381303161e-02 3.453878370423592997e-02 1.215723223957575622e-01 2.165363629822751323e-01 -5.110818471416437442e-02 -5.903884390718471681e-02 -1.681067426859677097e-02 1.768628867619033776e-02 1.473980329948977874e-01 4.565369115796664989e-02 4.196829558207855471e-02 -1.026435259048563975e-01 -2.681011045232128270e-02 -8.626572974685796369e-02 3.346411027318498682e-02 -1.611450476631399314e-02 1.047371076701424791e-01 -1.696871743175372080e-02 -6.389862920607894403e-02 -4.150688396574679639e-02 -4.559486203519046849e-02 1.475656382112528198e-01 8.899325327931850715e-02 6.620646205050664812e-02 -3.998645719465410142e-02 8.462867741383559017e-02 6.008591408787098548e-02 -1.020453468474464137e-01 1.130332014170279398e-01 -1.444973059186474389e-02 4.048425226952249989e-03 -2.267843825598861995e-01 -5.743716530463316428e-02 -6.467066061922877897e-03 1.221567834015027942e-01 1.365139700217070096e-01 -8.009850044399929869e-02 -6.201651052818303589e-02 -1.655465358547046906e-01 -1.159066838208620831e-01 -8.154988652204495092e-02 5.614660386167925898e-02 4.901669415047114897e-02 -1.234649844906711286e-01 -2.048861948120537513e-01 -2.958229477582018790e-03 3.498795602293106738e-02 -6.439908379165974750e-02 2.525972858287323097e-02 1.982613624761401377e-02 7.805881309481883801e-02 -9.353187710700505697e-02 -1.876140572633704651e-01 -1.205701482987756867e-01 -1.038910627275545923e-01 5.975142988628875246e-02 3.107810715802512141e-02 -8.899480642871193670e-02 -1.027096130604983198e-01 -2.753184785137199192e-02 7.141387352565904678e-02 -1.076737670019100729e-01 1.051022430004384528e-01 -3.265588359860205347e-02 -4.598864344855230213e-02 2.247235234128283979e-02 -1.804769697363878544e-01 -1.608020202598763049e-01 1.498054630405149523e-01 1.394301586215526134e-01 -7.157278927873501895e-02 9.399051092639441884e-02 -3.524289582102341917e-02 -3.827985744087111786e-02 -5.015875319702222529e-02 -3.605650689965530370e-02 8.873029027086645759e-02 -4.342321893759112927e-02 -8.719573114470248465e-02 -1.856781644483231908e-01 9.772781816873037444e-03 1.899867731752585553e-01 -1.043947759523421448e-01 9.632607987852656595e-02 -1.528967967725712238e-02 2.212387966499328451e-01 2.770607089195571086e-03 1.927869411550685308e-01 -1.580717720867259174e-02 1.286915972911114037e-01 3.255912727592516487e-02 -2.131343330390990994e-03 8.354445547126942984e-03 -1.079747100411445060e-01 7.289151698466171669e-02
6.285714285714285587e+00 8.370754174959032720e-03 2.168090711779539423e-02 1.264072258204879638e-02 -4.443187632245874930e-03 -2.747813647055817945e-02 -2.213731529292094907e-02 2.954451891668037969e-02 -2.489790688578265299e-02 -4.883405909130797418e-02 3.871888424017475017e-02 -1.211330121721624666e-02 -9.640474251045877407e-02 -9.119400755419162282e-04 -1.237155652393080174e-01 4.915779144554765362e-02 -7.855147353508716568e-02 7.651484882732867117e-04 1.112496726552440578e-02 2.936048860240229527e-02 -1.026732893175080347e-01 -5.486849540835846833e-03 -5.993216724932019096e-02 4.425084117041586107e-02 -7.567073439073683516e-02 -5.237804699803755987e-02 8.516330753598873315e-02 -1.131582360872021853e-01 -4.951405563442200231e-02 6.156379296581918764e-02 -7.598154490135117234e-02 -3.807180388161234691e-02 1.276250256437927166e-01 4.032014084960882511e-02 -3.992802892864987657e-02 5.672170020872101259e-02 2.409280205002838418e-02 7.348378335954544593e-02 -3.222123926256827142e-02 4.761531577399761087e-03 3.333057426315771260e-02 -1.043021414846772160e-01 1.176294888752053500e-02 4.999944403255395659e-02 4.096663552095145683e-02 -9.616095584803842355e-02 -4.652810674214205577e-02 1.124577566898758985e-01 -4.029014708889199110e-03 8.369730819649047471e-02 7.907073431022654253e-02 -9.568427512636447363e-02 -1.602123737908355550e-01 3.112699890020858076e-02 -3.550318112604219922e-02 1.013445896813514047e-01 -3.793959712707736104e-02 5.495301111688281198e-02 -7.193814869467310413e-02 -3.335408266958961310e-02 3.862837044330580394e-02 -8.477678261527328563e-02 1.261580702861518632e-02 -9.635613906711476551e-02 -8.768421489934241642e-02 -3.220995764462252636e-02 -9.257906351484920804e-02 -3.642848555536780386e-02 -6.520283408642828758e-03 9.478840319900581901e-02 -2.489798560078981468e-02 -1.980464247155538926e-02 4.986730984380658566e-02 -6.203633231605860943e-02 1.188155653958162528e-01 -5.623246063667114436e-02 -7.361240615290534639e-02 2.991368738514362316e-02 4.979137330985212301e-02 1.757949190636560466e-01 -5.719718121423850860e-02 -1.364660240113989009e-01 -9.234375621150021918e-02 -6.739260703975333278e-02 1.294581587480284901e-01 -9.020547731467049024e-02 -8.267761997100310511e-02 -3.260486984997019305e-02 -2.894695877465639292e-02 -4.330545098169970297e-02 1.156676360893109596e-03 3.795957097924822915e-02 5.161841318838134712e-02 -7.445247654742809772e-03 -9.116924589287205005e-02 1.588296672095194095e-01 -1.173202504571584925e-01 -1.747088372162166475e-02 1.109850889440497923e-01 8.583909546286505599e-02 8.429904483692651773e-02 1.468933401939843120e-01 -2.218707498256482225e-02 -2.064009228043115970e-02 4.479535923253785690e-02 1.371965366788699958e-01 1.291265493964587341e-01 2.365233161133566478e-02 -4.659608983576316033e-02 4.804592193618197754e-02 1.136312914167798560e-01 -5.947012322402473600e-02 -7.579075678196338373e-02 7.694343416398730096e-02 -1.365026438870494130e-01 2.638433247433700224e-01 5.015881467495681735e-03 1.409353205487212934e-01 -3.441881418891749866e-02 -1.263859888563726441e-01 -2.131666052585915599e-02 3.102468743138607210e-01 1.028514983156042784e-01 8.198331735285512012e-02 1.019609636468824798e-01 4.133016214703470748e-02 2.788861375850889765e-02 -1.113024619963400193e-02 -7.307761689378436398e-02 3.490844147710604750e-02 8.069129810114003543e-02 -5.766690896569638680e-02 7.418903543846734616e-02 6.322785972343333838e-02 2.078437057694498269e-01 2.595033883012007759e-03 5.710355095253474150e-02 -1.910036502004552189e-02 7.223244685155058575e-02 7.523492817895749418e-02 1.184093879613036873e-02 1.547828386483208474e-01 8.225230103268127424e-02 -6.416645294926230474e-03 -1.004275770088465941e-01 -4.093304196558560787e-02 1.385932256240834659e-01 7.498370465549150654e-02 -2.000880990527824019e-02
6.428571428571427937e+00 6.400738729114521797e-03 1.766529368168858263e-02 1.386001977365791844e-02 1.117723213315058133e-02 -4.221166594561753284e-03 -5.237573679429902151e-02 9.677513181218874716e-02 -2.507297874538974916e-02 -9.436473331049992364e-02 5.874587469648922394e-02 4.150745731102760405e-02 -1.311402033994564786e-01 3.549959134034965519e-02 -1.360235274308885245e-01 1.135304575174552605e-01 -4.216324278996506220e-02 4.205922195562922586e-03 1.341169201297179141e-02 -1.719005696975293290e-02 1.346143993431657693e-01 3.380255832758870954e-03 -1.201322202639671238e-01 4.268296839772436901e-02 -1.637306042881725709e-01 1.707888830973835689e-02 6.690952879393223529e-02 -9.865331258724417685e-02 -6.230206517422532536e-02 3.506317636492155970e-02 -1.271091695987057735e-01 2.166116203183572619e-02 1.184929231599096411e-01 3.558893217527249464e-02 -4.917219242585754019e-02 2.509235300846372752e-02 5.308327184707448132e-02 6.631461707175005660e-02 -2.349930514566484548e-03 2.976081806224878390e-02 7.812861686532442118e-02 -1.600850890370785207e-01 -2.505885583723246879e-02 -3.340129680990423094e-02 1.504321309682472158e-02 -4.219768731270111262e-02 2.259763706566880054e-02 6.651400471329507735e-02 -6.327139075685365814e-03 8.608229883920849590e-02 -3.741876857482474145e-02 -1.571991436249568080e-02 -2.822885336194073946e-02 -4.115665218181752821e-02 -4.227671932627476842e-02 -2.828765265995931630e-02 3.205679612726447525e-02 -1.719867233969927384e-02 1.273765884453911292e-02 7.141663323674209141e-02 -1.092039425147903753e-01 -3.806215590518880615e-02 2.885704254180851067e-02 -8.033651541538550100e-02 -7.376878326310880307e-02 4.198762355649329064e-02 1.133061465809351159e-01 -5.597271919402282275e-02 1.110867041978203934e-01 -1.014339142210747904e-02 9.522998947426113137e-02 -9.417886027556064688e-02 9.437675959679915627e-02 -6.399355288718647748e-03 3.112561452241446782e-03 -3.460660607954806761e-02 2.771495261364764415e-02 9.686930348805741081e-03 1.571576795065922350e-01 5.278008472135967306e-03 2.003808451853720737e-02 4.220342966857325295e-02 -2.595143472298472656e-02 3.733991859749613562e-02 -2.338937111396511767e-02 2.047462639549414015e-02 -7.773076997315818415e-02 4.683168375924827431e-02 4.334531169064280431e-02 -5.337853242135753157e-02 1.328085289668951008e-01 -6.992340559276004341e-02 -5.093757770613694530e-02 4.201950512420453421e-02 3.147925417100793516e-02 5.942633049941850598e-02 -7.524085287211138007e-02 3.725648556653807925e-03 -9.434938901232572950e-02 -1.980554058751556046e-01 5.005108003066820188e-02 -3.333772469679747996e-02 -1.164054063410980763e-02 -5.297238730531608070e-02 2.208214910854683355e-01 -1.084147779398581535e-01 7.318902093303247813e-02 3.659941501992562685e-02 1.729846279719420843e-01 4.067427752342951675e-02 6.739802819254187005e-02 8.139420671176600397e-02 9.216595252411348416e-02 -1.037006047426062977e-01 1.267296912616348858e-01 -1.120087480860119805e-01 -3.930388539592366559e-02 5.266943234612821156e-02 4.739329621354370498e-02 -5.773936277439998405e-02 2.129677854054322361e-01 -8.470632646054211679e-02 -4.771823032449122592e-02 3.107722951284115631e-02 -1.288867812234487965e-02 -6.658384182598070522e-02 -6.033140807825127655e-02 -3.149692087480809866e-02 2.132925352511873540e-01 8.821411242502899541e-02 6.547172347948557181e-02 -3.161221441703624541e-02 -2.098281726717638740e-01 -1.383576781357400698e-01 -3.091919760401143358e-02 -5.872055008699009204e-02 1.465161835848200443e-02 -2.299598336696825895e-02 6.264079719882660602e-02 -2.698071727429127153e-01 -1.471197708672683166e-02 2.235215599053163790e-02 7.370612499773504522e-02 4.278882800169625349e-03 -1.138198709982726209e-01 6.555279303785520317e-02 -9.238036502692077712e-02 3.466185452124527500e-02 2.046582200525378370e-01
6.571428571428571175e+00 5.640716716720396186e-03 1.912387032415251154e-02 2.890453947336258517e-02 5.363629849478019490e-02 4.613822316858074563e-02 -1.081959094802389248e-01 1.583051857931055684e-01 -5.639550596547126919e-03 -7.633083035704120445e-02 -1.020958209311932131e-02 7.038426974789291357e-02 -1.717248358310288769e-01 3.521180361142567296e-03 -1.310004084651241740e-01 8.711722366819624197e-02 -6.124525111588955545e-02 5.033277698689170299e-02 -9.903499020137521494e-03 4.837028606108414314e-02 -4.242944124945435824e-02 4.219003023504058064e-02 -1.010910653372437962e-01 5.620041600210811533e-02 -6.146414649708179662e-02 -2.209880091760495560e-02 1.267076666556311015e-01 -8.325163268176456743e-02 1.928627968626814640e-02 1.105203862101802881e-02 -2.436289569560560510e-03 3.245892356049933508e-02 7.269591163405757228e-02 3.645766310993370923e-02 -4.786672591396850390e-02 5.172609058332487686e-02 6.450910798251401068e-02 4.128240568383657882e-02 1.606261736299291476e-02 2.663644211607506598e-02 5.599023507077625222e-02 -6.840760801552370207e-02 -1.065132263310242938e-02 9.679252484463937017e-03 -2.053023586818135751e-02 -1.484230826585235599e-02 -6.918357009360674714e-02 7.587508383937263678e-02 4.470984536199160836e-02 4.251031962350097781e-02 6.950966968202433593e-02 3.607077050057532625e-02 -2.148601264962770110e-02 -5.648242001015014307e-02 6.473204057265538602e-02 -8.488680718866924158e-02 -6.447249482892510042e-02 6.442497109679737322e-02 -3.512811907864313299e-02 3.542011399809291694e-02 7.146700552979103060e-02 7.622812894117673987e-02 5.048381639325486003e-02 -5.421837390501217657e-02 -2.503223231032475349e-02 2.201784174179267223e-02 3.591218996022537552e-02 -6.469020896528056286e-02 2.714126436198732815e-03 -9.869788849205451964e-02 -1.211000862110611920e-01 -7.013159166803685507e-02 6.631131128778380845e-02 -9.927017893950768057e-02 5.786842736783504026e-02 -1.841447780140587631e-01 -5.501525815044620155e-02 -1.128162565722517774e-01 -6.253124113574649867e-02 2.714109048809400238e-02 -6.432376823301914903e-02 8.127227426096451934e-02 5.874170930018370734e-02 7.471488665389498796e-02 8.263443178818434542e-02 -3.024614467573641385e-02 9.459357861188598393e-02 -4.574488360635970557e-02 4.323870176580170421e-02 4.039280912344824642e-02 -5.284100901105997887e-03 3.070384897515568770e-02 -5.537412098514042647e-02 1.382878649288393422e-02 7.109578541734960788e-02 2.124186872215338973e-02 -1.017566212770092127e-01 1.817222862566493166e-02 -7.467330544941705797e-03 4.614830758024578150e-02 -1.235657348737840833e-01 -7.087907027076863209e-02 5.410592573768666785e-02 -3.261540394240689672e-02 -3.378885577892183634e-02 5.544444813595098692e-02 3.850490189686139181e-02 3.287076410386596814e-02 -6.866190375934301537e-02 -2.694071106330613863e-01 -2.603765064352510095e-01 -2.072670464249277977e-02 -6.784681658355654066e-02 1.268183810258730060e-01 8.271610053932845763e-02 -1.586506325886267305e-02 5.076909144068826596e-02 -1.117792806348111567e-01 7.227714099895460927e-04 -4.829904102619197309e-02 -1.301970155670645612e-01 8.694140783255062746e-03 -1.304303882565388262e-01 -1.683251694115396602e-01 7.541266636534951079e-03 1.352623633538768966e-01 1.014284851520580039e-01 -3.175290641342134318e-02 7.144163048665572169e-02 -4.167271918992577345e-02 3.445978791888379671e-03 1.500768680436441738e-01 -7.600907871765041901e-02 3.086185231208026999e-02 -1.380923269514429119e-01 6.133681827902680989e-02 1.924526152289707248e-02 4.793486526270522574e-02 4.823910820172382097e-02 2.176794736675385089e-01 -2.017963894353895782e-01 -2.721079602748887050e-01 -1.045492470180615502e-01 1.455808121109409825e-01 1.456067476143234618e-01 -1.376278442757649170e-02 -7.203814403867743466e-02 6.710483438104891674e-02 -6.844927671111859444e-03
6.714285714285713524e+00 6.975901318180558787e-03 2.710544162170162169e-02 5.406866544445156769e-02 9.772326873019979154e-02 8.803646678360298183e-02 -1.262438386336163232e-01 1.173996719766306068e-01 1.066713598366400388e-02 1.377190972287510411e-02 -3.665698883081702775e-02 5.362283029363874159e-02 -1.388411303895861759e-01 -9.162462082745372050e-02 -1.233987413839675445e-01 4.486809402780884276e-02 -3.682446354708942150e-03 2.501461869220130904e-02 1.313347479082394541e-02 -5.071775298622676481e-02 1.442018936354568515e-01 7.788394317403157796e-02 -1.085762112954426484e-01 5.598939853832531066e-02 -5.818211183922576690e-02 -6.659430909406815514e-03 8.480667446342396443e-02 -4.521893700552955843e-03 -1.152203317612444239e-02 5.162925753131494822e-02 2.563806091480740762e-02 4.440334269129039141e-02 -4.446769458303904965e-02 3.339881215919587865e-02 -7.612430891775671211e-04 5.213108636552583885e-02 2.197968394976830987e-03 -5.846201494612159912e-03 -9.624201344801412011e-03 5.199835680033802060e-02 7.953886855072339612e-03 -2.948060923543501313e-02 -1.635760615522533976e-02 9.471333966731829753e-04 1.870677113969637997e-02 -8.424504594950142297e-03 -6.643939954190218600e-02 3.919627756866115968e-03 4.882720434766649187e-02 8.885896301234675124e-03 -4.605135227658976871e-02 7.393093616343962560e-02 1.002284430618857053e-01 -6.330854245118745782e-02 5.507399514339616359e-02 -1.782830736095802546e-02 8.713177728396574728e-02 6.621801740097267575e-02 1.025147230711349194e-01 5.669572720447194070e-02 -1.397214098785052802e-02 -7.326655713438522122e-02 -7.058521508033403780e-02 -6.465761847539720775e-02 1.458728936456253900e-01 -4.465699416041950254e-02 -2.366154900572442141e-02 -2.520263928223570246e-02 7.099700234368919172e-02 -9.137668819352023561e-03 3.098083094051864647e-02 1.293725114414119234e-02 2.144868643574282877e-02 1.336093875498385042e-01 4.308202862105529191e-02 -2.816464455138519007e-02 1.134067579911536864e-03 -3.316163290546125103e-02 7.220705723639442644e-03 3.415543988097141659e-02 6.894861853414938069e-02 -2.620707301472113837e-02 2.722206114121140941e-03 -5.085668404371414958e-02 2.514465082574166357e-02 -3.516383292481909447e-03 1.464409259908808492e-01 4.801523081094476175e-02 3.429068795791957724e-02 -8.473232607939265582e-02 3.672104549325734546e-02 -3.539864213338794058e-02 -3.224288460531780226e-02 -1.999931986486225832e-01 1.463054976108990385e-03 -1.793826673773144531e-01 8.599792533898364955e-02 1.470862573054421141e-01 1.688101995715411141e-01 1.333307296645917517e-01 4.343757096304844481e-04 1.383019836265558244e-01 1.235654742553753821e-01 3.935020085395226491e-02 -6.192562108607851425e-03 -6.437998107220591071e-02 -1.509428010336945347e-01 -4.425190899008125955e-02 -1.517342038377137714e-01 -8.687716003845517843e-02 -6.542403694953106974e-02 -1.010671228378764858e-01 -6.688330911825159097e-02 9.655595850950833559e-02 -1.388892617773662963e-01 -4.019243812311296821e-03 -2.167429740921813369e-02 -3.560296379456186211e-02 1.221569605748057952e-01 -8.509474426480803655e-02 6.834061948929008937e-03 -6.130749340184233872e-04 3.437799637515624035e-02 1.320258336228449098e-02 6.634321074762065951e-02 -1.608439720505255577e-01 -2.915829238607156038e-01 5.502597572888492938e-02 -2.832769591114246005e-02 9.820756946854553027e-02 -1.597253808174536535e-02 -3.466623466523904157e-02 9.835672950200079201e-02 8.110117829645739282e-03 -3.504993675342858109e-03 -1.255288673416198320e-01 -6.604810086072944453e-02 2.157704963961347699e-01 1.205886744599945354e-02 -3.709354794673275224e-02 1.614070751435726925e-01 9.004699669002225182e-02 -1.700130034506989740e-01 -1.409527480259807342e-01 -7.682326643800509169e-02 1.300144878604695686e-01 -1.377844790643229789e-01 -5.362308755714058350e-02 -5.144027322698003363e-02
6.857142857142856762e+00 1.006359455802395206e-02 3.962664675774034417e-02 8.503978170112100332e-02 1.304331998217712341e-01 1.096126606488247168e-01 -9.842747775371640806e-02 2.894838699006935245e-02 7.456509830215957667e-03 9.078856843418166289e-02 -1.010611432279614336e-02 3.034562960459796788e-02 -8.576348231756206197e-02 -1.392307631585215644e-01 -7.886770007292918938e-02 3.904765816154998764e-02 2.216502717871937297e-02 -6.154526127607539560e-02 -1.528741938768870268e-01 2.405419980992415038e-02 -4.438506429630865655e-03 8.377163938126794274e-02 -6.351029319365004977e-02 3.365806242732986148e-02 -9.665860702094257462e-02 9.976487523396755652e-03 1.199977299924325919e-01 6.245347723568307058e-02 -7.280839448662328531e-03 -1.392250538595475422e-02 3.777182036044209740e-02 8.802307694108586766e-02 -5.336755467183058876e-02 4.092912953091184733e-03 2.207818781206349022e-03 -7.382515954461458738e-03 -3.366727316514377816e-02 1.410411425931332825e-03 1.146065504619706889e-02 9.129059711475251415e-02 6.961258112695379620e-03 -3.099994332485973836e-02 -1.400371878315406250e-02 -4.335880636719096487e-02 3.094360479639176459e-02 6.693747228347629759e-03 2.328669219173710656e-02 4.197195663703382103e-03 1.454708806804003857e-02 -2.482439863122144069e-02 -3.670161744847870444e-02 4.814986253124142745e-02 8.532210694271184781e-02 -4.521114835205294891e-02 9.874936085056525148e-02 4.066476628551753819e-02 3.946228294725727739e-03 1.871014451790855085e-02 4.100156165921227391e-02 1.552745878992415063e-01 9.659805191290738932e-03 -7.957260753901280667e-03 8.295008614960516780e-02 -1.097785318339943028e-01 -1.007196788688197349e-02 -1.741835062839740822e-01 9.363853432725756376e-02 -7.858198931541379717e-02 3.488618872773267127e-02 -7.077245898829162551e-02 4.735575056412220929e-02 3.193578408542159519e-02 4.939322120585858122e-02 -5.664350856666842265e-02 3.954711777477844248e-02 -8.965022428599402071e-02 -8.736598835288458343e-04 5.278419887546856315e-02 6.331263799354842903e-03 -9.486917183012336108e-02 -1.626423559732458404e-03 -1.664781896546702056e-02 8.686909033030533467e-02 2.039637792386375936e-01 -7.296340056159843213e-02 -2.371554660210788493e-03 9.862090760883823748e-02 8.051718202196002372e-02 3.579057275606571664e-02 -2.876739540265264503e-02 5.967130933821344907e-02 2.200664142395593048e-01 2.129894171347483656e-02 -1.066332799821641253e-01 -7.507520458675365216e-02 4.131184551568661822e-02 8.532260005217831567e-02 -4.262429270963623978e-02 4.546579240738813504e-02 -9.133924513181330973e-02 7.671477432096743265e-02 -1.202264724096093751e-01 -4.092979489956610761e-02 -1.750104214033685046e-01 -8.920862804751505948e-02 1.095568235723975714e-01 -5.063047878162754700e-02 -4.296751456637893513e-02 6.274810591767743251e-02 1.167932603325588653e-01 -5.467797100540171262e-02 5.189652846097236871e-02 1.116710657658594175e-01 -1.565886763203818977e-01 2.560609115427300159e-02 1.805427610114635206e-01 -9.152405136238614403e-02 -1.743319170101663984e-01 -9.805348703304231361e-02 1.598192011141774393e-01 -2.846623971699256336e-02 2.596653630727849271e-02 -6.022000330334571078e-02 6.787418983378093462e-02 1.992385200126627065e-02 2.050318232188485384e-02 1.401411766314209495e-01 6.235582086554192216e-02 -1.497233998288595436e-01 -5.576848266548467548e-02 -8.415003053284421386e-02 -1.519324117489098125e-01 2.600464406209531884e-02 1.233082758360088405e-01 1.949077564718886468e-03 1.052705565963943934e-01 -1.209801067576720401e-01 -1.075215061287359414e-01 -3.843660943130916552e-02 -5.866548021852794476e-02 5.021412041176313845e-02 8.489538562715678860e-02 2.585199894270683862e-01 2.790536580606217329e-02 -4.167812775137087755e-02 4.770007201802945601e-02 6.394194012632817281e-02 5.266696472528151554e-03 -1.342823111981693573e-01
7.000000000000000000e+00 1.415324998466561263e-02 5.300084149777370413e-02 1.124739807439209260e-01 1.408821959219076214e-01 1.053620545800788427e-01 -4.780301868505049817e-02 -3.699904538463976572e-02 -9.630969651933100895e-03 1.153879274072016625e-01 7.777030458984406786e-03 3.987194809531874155e-03 -5.222213246684574012e-02 -1.213049636201567610e-01 8.955990361951160494e-03 4.742624115983045535e-02 -3.999617049582099987e-02 -9.558103368915724096e-02 -1.025554074362330231e-01 -5.805454785836452331e-02 -1.111521169121550134e-01 1.038436142667513717e-01 -4.793166461403342016e-02 2.484832940348230546e-02 -3.254239300657443129e-02 -1.066355532569019937e-01 7.541646503224323783e-02 3.694181256822094694e-02 3.470586105721542441e-02 -4.436269759628899689e-02 8.199615694096870633e-02 7.208868688845862516e-02 1.898502248843258328e-02 -2.428781339482821277e-03 -2.844194068399352043e-02 -5.615162717571318962e-02 -8.086407411250529087e-02 3.369712930189648625e-02 -2.185659754601844765e-02 9.809694268466316591e-02 4.253039440724411951e-02 -3.898776376413093381e-02 1.147518926663865062e-02 -6.741185438421720688e-02 -1.384562022804193201e-02 -2.345783030485893220e-02 -1.206366450567618182e-01 3.670546445394048257e-02 6.023053844338170648e-02 -1.210495815055174628e-03 -4.916809861236628304e-02 7.962104592028599118e-03 1.754015555313781505e-02 9.737162256825693252e-03 4.922145802967299588e-02 4.192776172305776039e-02 -8.200437985410613528e-02 1.595317012328559964e-02 -8.358607118533985247e-03 5.571935180368209339e-02 2.976395292682481458e-02 -1.055570555489786927e-01 -5.107009185571084048e-02 1.302106098176026086e-02 1.088251457312621462e-01 -2.380019441447485742e-02 -4.767410225258464362e-02 -3.519210442012524285e-03 -1.254569832212054925e-01 2.220737329713179473e-03 6.363886146858235837e-02 4.744350241960860332e-02 -7.167332657426318809e-02 1.443397879749620111e-02 -4.665850944215291229e-02 7.886894214257700320e-03 4.701314068749221087e-02 3.033459925094484505e-02 6.866169004008100367e-03 1.112450382071143579e-01 -3.437549800059662430e-02 5.187252516088327464e-02 -5.518714689497514897e-02 -4.023666517432039624e-02 -1.525230522332365370e-02 -5.942545625202114504e-03 6.025674313777081015e-02 -1.232270407323625278e-01 -6.511274956540955006e-02 8.136372203137171022e-02 -9.976619120852892736e-03 -6.123594470067502543e-02 6.016889547767029223e-02 -1.890232767228147356e-02 -2.104603564690260206e-02 -1.714952157793609155e-01 -1.340214956788758072e-01 1.137795286488229619e-02 5.949713288008943307e-02 -2.357957426213313223e-01 -2.370794426227824936e-02 4.780913139662403000e-02 -7.231343874088734525e-02 -1.155141401188536227e-01 -9.263878092380685436e-02 -9.599860443349875205e-02 -5.329408133022599334e-04 -9.548333882101764369e-02 1.212718128132453943e-01 5.119676446845691830e-04 1.285899697775497452e-01 -2.554556095064504373e-02 5.680262952615769412e-02 2.710974693866961827e-02 -1.889274948439998436e-01 -1.182991701102995008e-01 2.378709326459448603e-01 1.091866062516216734e-01 -1.029042867257509569e-01 4.992082193177500848e-02 9.825466628988874240e-02 -1.036837806517899689e-02 4.908398698355713463e-02 1.525074766932497938e-02 -4.376554282542780006e-02 2.074228413632960843e-01 -6.126081017194503348e-02 2.131977338572760283e-02 8.005266973318709081e-03 -1.240289630852927927e-01 1.112202960676720864e-01 1.665000713678123911e-01 -1.691148011373512852e-02 -1.449711823611035122e-01 2.890575458374788909e-02 -1.609680164362060628e-01 5.595818201816335491e-02 3.747484478019449256e-02 -1.514767658764715474e-01 2.968566786872510032e-03 -2.236908057247702017e-02 -7.120760675870684009e-02 8.955008599696646920e-02 -1.380523324507826610e-01 2.068426171800064883e-01 -4.929088623777824058e-02 1.718020613983976819e-01 3.820964495924813326e-02 1.345549833696773057e-01
7.142857142857142350e+00 1.897476732554877546e-02 6.586607238901048822e-02 1.326742952946518839e-01 1.302392505380714216e-01 8.000386238564670405e-02 -2.119452071591250257e-03 -5.868194474190414206e-02 -3.043770177181754147e-02 1.079064312062756603e-01 -5.250683928357970272e-03 -1.025692827569938195e-02 -3.374096896312612712e-04 -6.590941596491714516e-02 9.272085179741314243e-02 6.622341541477624882e-02 -2.167468603796109117e-02 -8.650846450381446950e-02 -2.532886122620869873e-02 -9.540310797641603224e-02 -4.336528407176466759e-02 9.855094285557229605e-02 -2.379744527888023528e-02 4.359907863822087143e-02 -2.296307587264440411e-02 2.944623587290573496e-02 8.553474717881966172e-02 -3.647087559970618037e-02 6.011040872460543527e-02 -5.084746534586571248e-02 1.598605160073370696e-02 4.472898082382410767e-02 8.749714681596337112e-03 9.431140654549141633e-03 -2.848582796159514555e-02 -7.951062759752666742e-02 -6.448800863341540290e-02 3.042678794441071657e-02 -7.754236987207382970e-02 1.050584086300074133e-01 8.321206983139499413e-02 1.116779707007892024e-02 1.450507513713897821e-02 -2.766438975704926220e-04 1.546310544884776407e-02 -1.143029049869361546e-01 7.900024219416221238e-02 1.562613439068537627e-02 -8.704847765543918814e-02 -7.708611183507643738e-02 -1.415705285569476835e-02 -4.839968715597438992e-02 -9.563320184057812201e-02 6.750126249413204715e-02 -9.239472329869088951e-03 -7.665163281733237965e-02 -4.560700224510397943e-02 8.085791721798532561e-02 -9.703223916931801030e-02 4.952201262598340120e-02 -6.509140557258001614e-02 1.397815072847942604e-02 2.004537282993801815e-03 3.050054510934662941e-02 5.563804946721748190e-02 -3.347834720002168529e-02 -1.498469960223349773e-01 -1.797615186947101318e-01 -1.876707550311102271e-02 1.134942415709789820e-01 6.850335687664027562e-02 2.253969607508660503e-02 5.760483499119291306e-02 -7.745351122359017682e-02 8.274508460356287676e-02 2.157103776700825329e-02 4.670992854529744387e-02 -7.604593736955712890e-02 -7.298887397234271601e-02 -2.002823507487132004e-01 3.060264230238660468e-02 4.206196368140621006e-02 -5.397319283392870010e-02 -6.162391558664642721e-02 -1.463864662387784898e-01 -1.524912518010086530e-02 1.001388340677273475e-01 -5.533274407529792382e-03 -8.165234827147464791e-02 -4.430948573281138364e-02 -4.765946318006662047e-02 9.536363558249492944e-02 1.772810956253806081e-01 -1.062472317644739400e-01 4.293031978823627637e-02 2.550494797372805742e-03 -1.657766262527820070e-02 2.028178560200704500e-02 -5.696402065309123103e-02 -3.637135803315684045e-03 -3.589990065882722736e-02 -1.231354260154826907e-01 1.668627403775677087e-02 2.519162951158920305e-01 5.834827718979935379e-02 -1.555627578130253930e-01 -5.347403398881019065e-02 1.447624863857580324e-01 5.515268869106648014e-02 8.341107150542820259e-02 -9.805768015613319094e-03 -7.880795194436010162e-03 -5.949242002343498731e-02 2.051161277415740683e-03 -2.445576100551734647e-02 -6.795823413772378654e-03 9.785865317379842387e-03 1.043981470194811217e-01 -1.310590325785117027e-01 -9.231748805070071062e-02 1.113309483172890968e-01 4.118178951721172126e-02 6.976949126265079640e-03 -1.456079307726762806e-01 -7.152844093928668878e-02 -8.460031367046749740e-02 2.225126630906321124e-01 2.179482268901776140e-02 2.939246745770546926e-02 2.891209249069843709e-02 2.868081606749422335e-02 -2.790266333101047713e-02 5.729797419339979075e-02 -4.481851061468690445e-02 1.421181624150630873e-01 1.071011888672725176e-01 8.809335359302079838e-02 -5.904026863478680637e-02 1.401143278734912623e-01 2.851356374008764960e-02 6.671162276857640905e-02 -2.773295838820318601e-03 -2.266178542036455246e-01 9.568554821708223634e-02 -8.828295756539500383e-02 -1.433308802457813613e-01 -2.166586623537409551e-01 -4.756886364450054611e-02 -1.024374311716307702e-03
7.285714285714285587e+00 2.160080395535217065e-02 7.141854307704331717e-02 1.371556829354761697e-01 1.157157594068810164e-01 5.977199705036988220e-02 9.465066225685419415e-03 -4.901157374250861981e-02 -4.013209391372264678e-02 9.432917207403983262e-02 -2.468573093724000037e-02 -2.028733966659393775e-02 3.343483205307002520e-02 -2.379326071083092548e-02 1.153523018900433211e-01 5.672267267556890119e-02 3.112906660050750087e-03 -6.712659448478648649e-02 -3.929668956963189297e-02 -2.994084448517959907e-02 -6.439758720085371480e-02 8.616487592668312101e-02 1.114111455997235378e-02 5.524212758464439044e-02 8.518050356930734202e-03 -3.186748612770408384e-02 -3.917468537228202541e-02 -2.449575181648594446e-03 7.203902608319456835e-02 -7.315022998408700350e-02 -4.778814669066883125e-02 2.318329861048240570e-02 3.806656645289822199e-02 4.397109518805569078e-02 -5.192845165570549731e-02 -4.629980823655495403e-02 -1.030030168446967598e-01 5.185800486267353598e-02 -9.122072332781519521e-02 2.450450772304772762e-02 6.855266834823628419e-02 1.954542112059496836e-02 -4.251425833575911417e-02 3.398808356908322725e-02 7.993285882310349755e-02 -1.455270867034190729e-01 1.058447751366361177e-02 8.658297707421953870e-02 5.485565887664610452e-02 -4.406425942049491118e-02 -2.009801592337824294e-01 5.502506750437741873e-02 4.581733617020590510e-02 7.940951901828018078e-02 -4.380837012735259994e-02 8.943835728896530612e-02 -1.943703069588065963e-02 1.025346984807698394e-03 -1.479796837286081676e-02 -9.897491639138428221e-02 2.961986020540478826e-02 -1.688702727555206062e-01 3.963480993622771342e-02 -2.156466645431773937e-02 5.526019333325025984e-02 -1.614487095958106952e-02 -3.108158741410569151e-02 1.469935677001451002e-01 -8.736199839152251900e-02 4.391396709315666808e-02 1.590689434053057377e-02 -5.935977301511873722e-02 4.706975517352057770e-02 4.153271228490362094e-02 4.272824714108796468e-02 -1.969855718844203130e-02 1.307777913497893407e-01 -9.812104605781170330e-03 1.367588357638588326e-01 -5.586432610248409647e-02 5.454811258505401494e-02 -7.174359632805257792e-03 2.339985764091881068e-02 -1.377901863535901938e-01 6.724790878872258237e-02 1.822162040764485624e-02 -1.000630394727739236e-01 -8.198784499026817718e-02 1.243710351366991984e-01 -2.028617775837364134e-01 -2.397735651352382313e-01 -5.970288864768584502e-02 -1.497125934946753369e-02 7.846214136688456353e-02 -1.040738091380755126e-02 8.558073075062423707e-02 5.521788931420329449e-02 9.204987244990726902e-02 -1.003577208471254645e-01 9.215552128234370810e-02 -7.144581176647618603e-02 8.512537197756935015e-02 -1.228866673828277190e-01 -5.641976267117788935e-02 1.919451226280499412e-01 1.056235883559118877e-01 1.340010058775088428e-02 1.154727345582802628e-01 -1.519983057688697459e-01 4.573041081208484293e-02 -4.952862378088173506e-02 -1.722883371876849923e-01 -4.209584523260766903e-02 -9.093075874115300484e-04 7.145472312684983743e-03 7.031649478082431515e-02 -1.110761072323790261e-01 -1.103978297844910444e-01 4.627038631494615264e-03 9.667282750059365271e-02 4.253322480763838814e-02 -3.107295824763771017e-02 5.540547623343682754e-02 4.249077433776984186e-02 3.691639130620555202e-03 -4.916896880175408019e-02 -6.371551310566975213e-02 1.021903253624550784e-01 -4.842509318150137188e-02 1.203001936712199266e-01 2.705167879023320093e-02 1.130064704384545760e-01 -1.561904595397856643e-01 8.869663317758337551e-02 -2.733532480828615441e-01 1.416814934782506009e-02 -5.420200373047488751e-03 -6.478993569589408530e-02 -2.436803996786402610e-02 -4.476096086547398656e-02 -1.536706797528108182e-01 -1.442865956520328896e-01 6.755859235658812079e-02 2.365211509714199717e-02 -3.883507839313056487e-02 4.251715572930971077e-02 1.840945606005545479e-02 -6.724412838627373545e-02 -3.875399460656757389e-02
7.428571428571427937e+00 2.286995970576580217e-02 7.314653057729413044e-02 1.344051629496698375e-01 1.029319367844909322e-01 4.514802315571411068e-02 6.259182324005140713e-03 -3.325499847814000071e-02 -4.545487179094350599e-02 8.095039999421162202e-02 -3.350728012402535289e-02 -2.411620511746476181e-02 6.073326572698213577e-02 9.175460878796932659e-03 1.129272492171221054e-01 3.823460268294884973e-02 5.099560079599219087e-02 -4.785037054987895805e-02 -3.368954702905255921e-02 -7.907133516855636632e-03 3.592136189204973851e-02 5.348164094319732276e-02 2.372950022497511205e-02 5.733784233030720517e-02 -3.446855605961270108e-02 1.517767162257748770e-01 4.735258137092726582e-02 -5.033618238993437660e-02 3.628059676018051405e-02 -4.994299705880077961e-02 -1.072211427655842542e-01 2.028411731175047521e-03 1.364683538988607954e-02 1.735510580996742908e-02 -1.445659604928333950e-03 -3.019278499246461078e-02 -5.600918322499452706e-02 1.155969865129139601e-01 -4.726982678396715598e-02 8.314972060891938355e-02 5.871330491422543235e-02 4.864757441867303966e-03 9.930760389388108844e-02 4.172741232335777130e-03 2.239666547421158629e-02 -5.792066091060300848e-02 6.527905977496407941e-02 3.610231181042563436e-02 -7.364245426871689204e-02 -2.602894865855794743e-02 1.159648760883348478e-01 -2.055377873517758025e-02 -1.584199556122895258e-01 -3.226568531447614185e-02 -8.122016560183768774e-02 1.055607885138310359e-01 -1.361345235262203385e-02 -8.126494140645691222e-05 -1.204714410053002033e-01 -1.110065006706684176e-01 -1.120202343625287672e-01 1.428573969758027695e-02 -1.612560388891706165e-01 1.143121013794617391e-01 -1.384806903051788440e-01 2.003019618038782979e-01 -1.322019720995945280e-01 7.901372849360547429e-03 9.701652516160383377e-02 -8.995527520833387913e-02 -5.406013692876157628e-02 8.185374806195221120e-02 2.273913915175041021e-03 1.003406929973830464e-01 -4.604047043312523707e-03 5.927188491716767899e-03 -1.933895365999180327e-01 4.031495691130237286e-02 5.742246782570983171e-02 -1.024312025450550279e-01 -5.092171215584207628e-02 1.414872848343921852e-01 6.773951972681788170e-02 -7.040353753839240225e-02 3.374282016370138554e-02 1.133447736757136060e-01 1.121677143033553425e-01 1.523450501797407319e-01 -4.135466002841279437e-02 1.086321853980123653e-01 1.579035320226873929e-01 -2.066527255997706661e-02 -1.097952485765281982e-01 -1.059429227799296019e-01 -1.458701827295178464e-02 -1.360007910825806188e-01 5.154204904666122994e-02 1.334626559094550524e-01 -1.218786671155780710e-01 -4.838895625388983657e-02 2.665265200443629745e-02 1.829382005570790171e-01 -1.906491486144036573e-02 -7.367223762678887233e-02 7.534762095328276232e-02 1.419002150181322697e-01 -1.763356829520281235e-02 -1.181175578786875374e-01 -7.665302091258785477e-02 6.081455748433638349e-03 -2.012717274064284093e-02 -2.454231553042068859e-02 5.483120080060754908e-02 1.358204068545699750e-01 1.461650430487721752e-01 -6.476210896012163376e-02 5.316987016337704208e-02 3.785157748608725115e-02 -2.082363203514597458e-02 7.419791425262358547e-03 -1.318300958838352632e-01 1.782757005991213520e-02 -3.166996287529607462e-02 -1.832173866736899401e-02 1.654686040337974839e-01 -2.756954809174370913e-02 -5.975440929788168598e-02 -1.321714578157566766e-01 8.652662456428319993e-02 -5.619462755175391733e-02 4.254641935632062777e-02 -1.067983366636865578e-01 2.743835044959131494e-04 6.820122323930859209e-03 -3.588991550948293207e-03 9.502885362850692352e-02 -8.009197952304615564e-02 1.575402838836713337e-02 -2.787017166013177130e-02 -3.510421762583158106e-02 -3.088018434893355715e-02 6.148360276281083364e-02 1.752966135994495633e-01 5.977652998226882196e-03 1.081901743885599482e-01 -1.044357444080776798e-01 -9.584008691978561020e-03 -1.348475222605275727e-02 -1.076119376963284302e-01
7.571428571428571175e+00 2.288130848884877694e-02 7.151099959083692670e-02 1.256100428471493835e-01 9.139340431963537126e-02 3.503134725865613558e-02 -3.915724962875660915e-03 -1.428613332463307337e-02 -4.773449357483260103e-02 6.112757141448695031e-02 -3.321813268190817320e-02 -4.051020024790905061e-02 5.931923467086670093e-02 3.316129366786069177e-02 8.997777671547392553e-02 -1.140815339568675146e-02 1.385377956051005166e-02 -2.057058103659524170e-02 -4.530681363140626888e-02 7.586950318110945168e-02 -1.346745204060917911e-01 2.477008078113252659e-02 6.118871131842121280e-02 3.048241841762776641e-02 3.682986135193275223e-02 1.222539006756877614e-02 -6.967308756190396073e-03 -4.774660461553095758e-02 4.462689261594381812e-02 -6.147167422491613825e-02 -6.755177816279817060e-02 -8.004201691903018237e-03 7.287817381236183500e-02 3.234506141189620598e-02 -3.880638765168702847e-02 -6.083422014916154905e-03 -6.776170859883912101e-02 1.019636277186526940e-01 -3.090256304581211894e-02 -1.243453710262817230e-02 1.586361226031573687e-02 9.960347764916685151e-03 8.195396626780562105e-03 2.209019179969928803e-02 2.023246081104792746e-02 -1.348835513646914619e-01 -7.314990964277227892e-02 -4.316680706161489522e-02 1.877474863548908926e-02 -3.651960303527534979e-02 -9.242245669054797996e-02 -2.463070701275792487e-02 -4.227399018029628225e-02 -1.309479938747906136e-01 -8.574760862462077471e-02 2.120239390837714774e-02 -2.128850756271652087e-02 -1.206665658655714651e-01 -7.243309962990025774e-02 -3.854929207008530451e-02 -4.919357527188324142e-02 -1.251428134766805755e-01 2.002948725492345941e-02 -3.691845771231731799e-02 -5.431937523334785800e-02 9.998295685956590240e-02 2.993832106170241092e-02 4.863368260967378641e-03 1.119114904066661753e-01 5.462338695429919122e-03 -1.216184715191763327e-01 -8.190436287875337007e-02 3.913453046532933827e-02 -1.208809406098899503e-01 -1.327909833198843981e-01 -3.883285104560176698e-02 -2.945720478638028106e-02 5.421070225085425354e-02 1.048185935622972242e-01 6.328496664531271798e-02 2.901863826343414540e-02 -2.659047149561404866e-01 4.673400598777202597e-02 4.677328959464599478e-03 -5.375049374080494852e-02 -8.957400195694421516e-03 -7.574819332690251039e-02 -1.065475544352006282e-02 -9.257874620242764752e-02 -4.681546182463439815e-02 1.244567324897014743e-01 -4.675872549583399290e-02 1.048090647355000467e-02 -2.411232949932139505e-02 5.081802754867856958e-02 -6.859088248934863338e-03 5.699165460664016442e-02 -9.448067492261955080e-02 1.273829147596484135e-01 -8.343656841950482239e-02 -3.576484940600491852e-02 -5.245950697275450492e-02 1.214033115736024293e-01 5.251174747212067340e-02 -1.931940897065530516e-01 -1.178050679366245967e-01 -1.611440132619930063e-02 -1.922108826826803354e-02 -4.134786204966132972e-02 -1.634382459287758993e-01 -8.370419162098423349e-02 -5.083124940438220329e-02 -1.224477097726145020e-01 -1.832708314902764535e-01 4.617712173063652503e-02 -3.737130133301571570e-03 -8.317875082378126117e-02 -1.523816257607942849e-02 1.381249436835194355e-01 1.338737896512558374e-02 -1.375207157230714031e-02 4.246179909088922816e-02 -1.156704341570139322e-01 1.682720423984234159e-01 8.947189445483236594e-03 -7.475906420541120201e-02 7.380013486381198362e-02 -1.726882817258291736e-01 -1.238726778269937621e-02 1.221086720175195983e-01 -7.795023917691815130e-02 4.637469323407502481e-02 1.779507149823240375e-01 -1.965414421912570209e-02 -6.652148217027330224e-02 2.475061095458353302e-02 -8.137295164621947963e-02 -1.069144001304029590e-01 4.975257569986056908e-03 5.239121509108256303e-02 2.618789787967880645e-01 -6.905768760492825287e-02 -4.798086458459750042e-02 5.516538156713349413e-03 1.640458983423160877e-01 9.321817896075798582e-02 1.272395165318342646e-02 7.681327951559201173e-02 2.238983656640119724e-01
7.714285714285713524e+00 2.208017707122255854e-02 6.843120491918848469e-02 1.169476936280010315e-01 8.445816850414977761e-02 3.017109310200031744e-02 -1.136080459650146146e-02 -4.015301424809532803e-03 -4.826970627286705090e-02 4.805198675899603755e-02 -2.341570755434414092e-02 -4.960062753282235004e-02 5.441711924798301597e-02 4.054077642915859120e-02 7.290919013697406970e-02 -4.033250108379374949e-02 -1.834619852749972205e-03 6.756899798439826646e-03 4.865450183839896414e-02 -1.099144995461286481e-02 -2.427667219834368090e-02 9.050425995566798235e-03 4.174425155769969503e-02 1.314299114793978686e-02 5.181791663869302761e-02 -1.528256897915860474e-02 -3.220469159136456205e-02 -5.552973560764050409e-02 -6.234648594538076509e-03 -2.424636425186184677e-02 -3.993458887299460025e-02 -2.698946458937017887e-02 4.983005318926779503e-02 2.145552637327962156e-02 -1.272876763730197702e-02 1.707479265347957784e-02 -3.192765596476982576e-02 3.389152494092985413e-02 -3.395751988286325324e-02 -1.653822491455344754e-02 -2.534204275628502284e-02 1.374392148710593467e-02 3.167534922134039588e-02 3.768937507445811047e-02 4.038769355555337642e-02 -7.615664691631644778e-02 4.063910702847825518e-02 1.505246651371976163e-02 -1.215023427760251185e-01 1.597878224510981132e-02 -9.939609949718088144e-02 -2.744064367314625122e-02 3.468728098405621935e-02 3.399952249515774284e-03 -1.291730508770896624e-01 6.056670727756765550e-03 1.009886198029165544e-01 1.448128389557626350e-01 -2.354181523241719379e-02 2.257465290396960464e-02 9.713482440455587646e-03 1.061253410147582621e-01 -2.889827009644227451e-02 3.392860428105352877e-02 1.875224153712243616e-02 3.959396151658622215e-02 -5.835123897622449679e-02 8.911124889631977242e-02 -7.065982406474610733e-02 -4.644111424599867838e-02 4.908392027312682288e-02 -1.679967307437814639e-01 5.007009054137374904e-02 -1.085864159968932680e-01 1.316895516496461964e-02 5.612486654680785142e-02 -6.890444593984343391e-02 -1.501807155529757132e-01 -1.198245955872550977e-01 3.470323975829172486e-02 5.519962628983615671e-02 -2.207846637243799162e-02 2.440721054942024057e-02 5.177152953931814239e-02 -4.525301201041887628e-02 7.167946077058756638e-02 -2.456412204839558341e-02 -1.058195810117818457e-02 -7.482356860990571623e-02 -1.682204966683651381e-01 -7.982665362988938806e-02 5.517488995235871052e-02 -7.269495472109212264e-02 -9.007230573478425262e-02 1.901565141511223078e-01 1.426429402776691613e-01 7.470931632530521116e-03 -7.334190169953293259e-02 1.979391182757853779e-02 6.305959353254760036e-02 -4.668004643379516927e-02 -1.027132009966597315e-01 8.857430652417735972e-02 -1.178037986364548761e-01 -2.150765224890532346e-01 5.339178659981438924e-02 3.622549280594943716e-02 -1.826133777770533317e-02 1.256549872912893495e-01 8.979082602294971571e-02 5.992775317095136445e-02 -1.605286560402992974e-02 -8.447771210242953008e-03 2.605938541166609793e-02 2.474069142413419173e-02 -3.389715702284763071e-02 2.481624802085743153e-01 -3.395200075728953271e-02 7.036513295497935638e-02 6.176687454772814695e-02 -7.256217264428994895e-02 1.250731189136898569e-01 -8.787231948031333506e-02 -3.590703872056959234e-02 -6.867913940492043068e-02 1.348700569717818654e-02 -1.651713966180020643e-01 1.988983913971933883e-04 2.726451637160367397e-02 -1.559379698498747358e-01 -4.598739673455961435e-02 -8.285395020797746424e-02 3.685058035128144921e-02 -1.105027540502351302e-01 3.292344992312398050e-02 -1.737002424310497284e-01 -1.460518093298125708e-01 1.859171800485688031e-01 -2.877307604569036281e-02 -1.830591519551559299e-01 -1.450106620267992974e-01 -4.296927373556332433e-03 -3.358557484056916981e-02 1.674401117165751351e-01 -2.402390038973940822e-01 7.936011660808074686e-02 3.000945094923361881e-02 2.045103534899362085e-01 -4.130613503363245176e-02
7.857142857142856762e+00 2.091489310759083592e-02 6.455603982047657119e-02 1.079444136096296136e-01 7.781706645066709116e-02 2.590860156472679990e-02 -1.483950943244852563e-02 4.598933666764817223e-04 -4.838833478630321511e-02 3.752551990016745470e-02 -9.095989305149891971e-03 -5.610402038696431226e-02 4.816972754746496471e-02 4.017367447112962786e-02 5.410856926708894343e-02 -6.030596443007983642e-02 -1.131865110677825886e-02 2.342616448416471459e-02 9.874312549906871794e-02 -4.685084495795876353e-02 2.801814490813731018e-02 -3.782150873529948210e-03 3.241429683563041425e-02 -1.740312347393250386e-03 4.139938399188875656e-02 1.358382630050894088e-02 4.381924062247252206e-03 -7.700765151889908677e-02 -2.049786268480816714e-02 -4.174257798921389775e-03 -2.095955990659271323e-02 -2.511644470467564588e-02 2.928491777194356174e-02 3.778011425906217802e-03 -8.856390725620525914e-03 2.273602545558888605e-02 6.336076730647378051e-03 7.626160300052269025e-02 -8.327551574733689987e-04 -3.199004531080996278e-02 -2.465752520139038485e-03 6.452432945922320640e-02 2.369271798385204700e-02 -8.772880418251539567e-03 -1.424996715142074453e-02 5.859820617880395245e-03 -7.958051470003511818e-02 -9.097529625546980914e-02 -2.634031491037388054e-02 -6.187596493788235369e-02 -1.003805923319012888e-01 1.302891634526144871e-01 -1.877094554484335862e-02 -6.798001264064804094e-02 -8.586869565368190904e-02 7.756365434721808338e-02 -6.175667579327799583e-02 -5.893128310267933823e-02 -1.098616147258456577e-01 5.116138697033829202e-02 8.080742672933766135e-02 -7.528817274685362278e-03 2.101846684754969108e-01 -1.134876425355831608e-01 3.210842055416154861e-02 5.351842760381490122e-02 -1.040982077885789156e-02 5.899964316674021630e-02 1.066107923304817767e-01 1.624617411967119174e-02 -1.283223133084925582e-01 -2.501312525155897221e-02 -5.057048277687316989e-02 -5.567905867627109123e-02 3.836049141204345148e-02 -2.287256542917243118e-02 2.656149741848676683e-03 5.104212094081333334e-02 -1.618108716416957193e-01 8.912443221706731200e-02 6.165813473467156997e-02 -3.561878399315072247e-02 -7.913441306306498446e-02 3.175473481880574343e-03 7.497838304234130669e-02 -3.240379574416675946e-03 2.329920257118056337e-01 4.497807648285319371e-02 -2.504954868517077909e-02 -4.233585762076846198e-02 7.035054393076203838e-02 -1.236354360809069353e-01 -5.950609561866784109e-02 -4.248564159727962614e-02 -1.050272417724051610e-01 -4.986149983080202797e-02 -1.454605816695757059e-01 4.826585304635608829e-03 -3.293920533707399290e-02 1.605478935412387731e-01 7.197585371651409568e-03 -1.008176705830539921e-01 -2.152430825573384970e-02 -2.110305617712104204e-02 -2.324162845518841503e-02 -1.577876594760909412e-01 -3.894594252002472196e-02 -1.385927909986800766e-01 -7.275919669626593200e-02 1.720058767731433291e-02 -7.082355642701218534e-02 2.709758325491261333e-02 1.746698561915771830e-01 -1.864545917287557461e-02 2.550046750460637987e-02 -5.704878241466367766e-02 7.860410728276982090e-03 -5.490742425239314439e-02 -5.554837366680104305e-02 -1.726407718287029103e-01 4.051895999420967315e-02 -2.527637168185126529e-02 -1.276080850127305974e-02 9.298247086382574467e-02 -6.677794681427032253e-02 4.124027099763066806e-02 7.184386072448403771e-02 4.197955126395169073e-02 3.166292493072245251e-02 9.098966979910474984e-02 -1.431255672926522449e-01 -1.474100558685333684e-01 -9.079815734579001207e-02 1.410440538733552795e-01 1.624886157677530585e-01 -3.852342011857007309e-02 1.958595505347673627e-01 -2.205308357290673357e-02 6.517950196977866963e-03 -1.155081232399240709e-01 -3.002064505538628580e-01 6.407936298311904533e-02 -4.356867834545875839e-02 -3.850248051560906798e-02 4.799614820106877164e-03 5.473568318337848626e-02 1.826126923279032255e-01 -2.634509129123226434e-01 6.215285603562192146e-02
8.000000000000000000e+00 1.957153580282904731e-02 6.020218387463530801e-02 9.861246754298008677e-02 6.993716889015275107e-02 2.014768687773280803e-02 -1.510318242779411062e-02 1.958911469785859765e-03 -4.979806876214310646e-02 2.883697726033425043e-02 9.921092197643064520e-03 -4.524432093049006454e-02 5.727160343059944925e-02 4.050119238088583512e-02 3.535449173471907902e-02 -4.870906866689225095e-02 5.822567195587662753e-02 1.479016627091837496e-02 -3.064131112975098173e-02 6.622052995818279719e-02 1.715862035595428978e-02 -6.870883259741568036e-03 4.112669682643323860e-02 -7.780505098617065962e-03 -8.023665214757044750e-03 1.394806272626885300e-02 -4.504235805565795503e-02 3.242228675075713856e-02 -2.782051354941825205e-02 -2.625244003530185360e-02 -6.241054504152650229e-02 -4.285381309506361403e-04 -2.005396486795189490e-02 -3.004246904171885627e-02 -2.215842645034703587e-02 1.696264101367787706e-03 -3.670898257087253785e-02 -2.927741885459043958e-02 -6.921354029035790487e-03 -1.559724764766531012e-02 -5.611241483342391256e-02 -8.961470714405053717e-02 2.847566782491745170e-03 -3.113138538851907208e-02 3.631736360577927231e-02 1.746596534683140210e-03 7.163807000228791799e-02 -2.205584491767489594e-02 -4.064340452810514398e-02 2.978259882154336152e-02 5.612175680997821825e-02 1.029229839384262352e-02 1.068673769306529020e-01 6.202435329754821258e-02 1.405308390229111776e-02 6.030518875762726216e-02 1.766562742823337209e-02 1.898327092759070911e-02 6.835587363728665156e-02 1.095534936519899916e-01 -1.866946796505420184e-02 -3.168734930565689917e-02 -8.691759764188677906e-02 -3.740846358314877523e-02 -1.465548009622289968e-02 -4.069774098827063508e-02 9.449149426052939893e-02 -4.108471211835508508e-02 -8.505117922468050096e-02 -9.926254392192621068e-02 1.435417931654588836e-02 -4.277084657806717177e-02 -4.318880817476473261e-02 7.266611812783058122e-02 1.031312860946396182e-01 4.791800350032653089e-02 7.562553508656114087e-02 1.218017422382250414e-01 1.573828150942971904e-01 3.453498997953231842e-02 -9.062795940088605451e-02 -1.870052709181881934e-01 -5.389806003848340854e-02 1.228780183874685628e-01 -1.720095155407589393e-01 1.086079331192317809e-01 -9.891712766101362631e-02 -7.570627297060684123e-03 7.151216779607967589e-02 -5.428353170199656103e-02 -1.282113907702219779e-01 2.147541065595748588e-01 8.985510434943230762e-02 1.428524964092974664e-02 -1.226442072750651563e-01 8.257399734083027687e-02 -2.476071592000387844e-01 1.992089660510629467e-01 2.301178881186760616e-02 4.451124885142800081e-03 -3.337233700360744959e-02 3.817199921184376288e-02 7.725000335811976759e-02 1.059021931304833936e-01 9.776143038143654540e-02 9.135545165306763193e-03 3.822707029645326660e-02 8.823758597779281232e-02 7.601340300457387622e-02 -7.471034863463972553e-02 -6.843851584707191793e-02 3.931505122105405370e-02 -1.602677618313206112e-02 -3.699529382926814575e-02 2.307079057617126838e-01 -1.826577934953705351e-01 1.059107895486291473e-01 6.338516736923405226e-02 1.426870607354760734e-01 -1.344633810878987645e-01 -9.034098952894506485e-02 9.423697958808885389e-02 -9.302367168818226340e-02 1.643324761091719682e-02 4.848577081516378812e-02 -1.804946457137646945e-03 -3.417787194382659530e-03 -6.525802589207480020e-02 -5.280387145582351310e-02 -1.107449671424296928e-01 5.516370066515245696e-02 2.332014936615115289e-02 6.262046738573258386e-02 3.441607990473162515e-02 5.492940522385445640e-02 1.031323369082818263e-02 1.607004977108249244e-01 6.592656666987012359e-02 -2.052731750798201804e-01 6.427850738119515739e-02 -9.126709200516870679e-02 1.276266989648539574e-01 -2.729087559809795227e-02 -3.796027071049430657e-02 1.433310252527873196e-01 1.732547855156916228e-01 -7.101226083208465878e-02 -1.521174176928846433e-01 -1.098471475612982778e-01
8.142857142857142350e+00 1.771354722952281704e-02 5.411257682936371216e-02 8.612971479636806482e-02 5.900455291621974074e-02 1.356424094977626282e-02 -1.433519064069898978e-02 1.049346990232865977e-02 -4.875356854544774660e-02 8.397089075339869702e-03 1.472275280401586124e-02 -5.910315617619785189e-02 2.407588643328394465e-02 5.006817130237919966e-02 3.078875950749669285e-02 -7.324143633522671448e-02 -6.181316876393734561e-02 2.484341717482326656e-02 1.148591068247150071e-01 -4.121172135472814246e-02 -3.633420237572015932e-02 -2.192001384678673656e-02 2.878201831871041866e-02 -1.182345869664977629e-02 5.911992702426475260e-02 -4.488073002922361027e-02 2.630705742496410038e-02 -7.899421657358390858e-02 -2.494696058838149350e-02 2.953995341425444052e-02 4.510336879171416430e-02 -2.346475592812380384e-02 2.647516370888009646e-02 -1.669665236243621231e-02 -1.316775610460222019e-02 -1.100727632074260942e-02 3.299871333965966047e-02 1.266666134012137124e-02 -2.601199389645369661e-02 -2.972007061705412428e-02 -3.416724675938262457e-02 -7.387034602273416690e-03 4.788557771200741692e-02 -8.321797483682487340e-02 -4.140584910558282178e-02 1.020406347346163034e-01 2.536459193545794258e-02 6.956335665679937164e-02 -4.168414123621094758e-02 -3.127633086900258146e-03 4.884707647900433242e-02 7.467542287588055383e-02 -3.787752935184900832e-02 7.339292475908705538e-02 3.198420611008617048e-02 7.967797568590641311e-02 -9.305737662555738088e-02 6.631158828174713027e-02 1.205349255191585402e-02 -2.320073799107100123e-03 1.326682573721043867e-01 -2.778431569460608139e-02 -1.767563590531357198e-01 -2.425063803530668610e-02 7.860870377528582365e-02 -6.728597470108159395e-02 9.342256688207355164e-02 2.545286137109520255e-03 8.570235421496610884e-02 -2.059359593428272336e-02 9.061075882245062108e-02 1.132487484347610880e-02 -4.727780416409502889e-02 6.025679091850916907e-02 1.061836403517018856e-01 9.068306593615020617e-02 -1.354553670010076247e-02 5.621481007380269013e-02 -5.486869970146512204e-02 5.053248697578945070e-02 3.110490376580302835e-02 7.536163583175362057e-02 -6.102024648174831506e-02 -6.467598788593398318e-02 1.003451277355927179e-01 -3.730991046801622468e-02 9.743961208464910206e-02 -1.976937347617581386e-01 4.048832151190817630e-02 1.345741049782032406e-01 -1.627748527993741201e-01 -9.816831289900773347e-03 -3.973346684008813995e-02 -4.166367862156317506e-03 7.555031106810696818e-03 -8.411911896009215128e-02 -1.073997267303438280e-01 -8.591317321678143548e-02 1.170553240964015140e-01 -1.417008201844665582e-01 9.767983063231167051e-02 -4.375998497791318276e-02 1.682419780558369882e-01 2.802206342908069789e-02 7.656314173254227806e-02 -2.288348523043498908e-02 -1.908334229534503490e-01 3.125928130019240206e-03 1.150771982642456032e-01 2.361257329744551048e-01 3.309298823095623010e-02 5.528323501488725811e-02 -8.511307647811221233e-02 -2.483712764343864662e-02 1.328513774324438512e-01 1.734970385937849302e-01 -1.217716766351977786e-01 -8.305708560851601807e-02 1.445625519811710447e-01 3.995729350893926363e-02 -7.692868126020155350e-02 2.077730050526901961e-02 -1.050072297729616466e-01 -1.214724620957420148e-01 5.329942763657744692e-02 -2.067510588189490628e-01 -1.435497158990303723e-01 -1.525779688846330140e-01 -6.367756036877682269e-02 5.021064815224580979e-02 -1.398569310263195475e-01 1.903953756742310932e-01 1.137287920353672981e-02 -2.734982135851271937e-02 1.169396313124235198e-01 1.227477148253705297e-01 -6.794539939595957423e-02 -3.461572147605841004e-02 1.552357226082771990e-01 -1.540372979882079739e-02 -1.045344805928071913e-01 -8.542937893090175872e-02 1.365979364874352897e-01 2.504250773759061216e-02 5.329641014813366745e-02 -2.198753859871209818e-02 -9.550082509248528431e-03 -7.885659616617282999e-05 1.483078986339496919e-01
8.285714285714284699e+00 1.608428044401731885e-02 4.894163844278916209e-02 7.600110016594489870e-02 5.147219633603503791e-02 9.453789977921780649e-03 -1.913435215976638792e-02 2.087899782882838076e-02 -4.762460091468200679e-02 -3.288075582815508965e-04 1.655410838828544687e-02 -3.631544682281293013e-02 3.400768895053058599e-02 6.077065338172189107e-02 2.363938522872069056e-02 -4.397090492671880402e-02 2.395501641565541545e-02 1.474085072539316719e-02 1.690201048323244611e-03 2.832649621101965623e-02 3.594122348610061246e-02 -1.979463482753192685e-02 4.047228975957051222e-02 -1.543616242379442470e-02 6.987224905495510383e-03 4.805589587285052379e-04 -3.517651757582414968e-02 2.713104413986444641e-02 -2.452259820965207310e-02 -3.113789085533279297e-03 -2.202475391213210010e-02 -1.507452211075327800e-02 -1.679770142571925320e-03 -5.689556778168119305e-02 -1.134747281265688183e-02 -1.740982616246882289e-02 -4.911375522476233227e-03 -1.431564118395034675e-02 -6.974885835062169916e-04 -1.626239292654960145e-02 -5.120863136632979040e-02 -3.301497263456144166e-02 4.262007722609787580e-02 -1.627213706699618539e-02 5.133182033875615009e-03 1.097299362602524031e-01 6.611778309844244805e-02 1.717945730221270839e-02 -1.746162737425303521e-02 1.738489383982584971e-02 1.551602647751292030e-01 -5.321744308407857366e-02 -2.015848174202610962e-02 1.171737731110866765e-02 -1.731925030255835468e-02 8.233873469898561961e-03 -1.633635471122520388e-01 1.357996591256655818e-02 -3.219049705770569980e-02 -5.578594376699774066e-02 4.892305128827918043e-02 -8.897991882613022485e-02 -3.594991490134766959e-02 -1.251416563701286955e-01 3.501478140857969528e-03 3.216157428897939430e-02 8.627837351382133813e-02 1.523882255567020061e-01 6.789092071435000320e-02 -1.023810991184076064e-01 1.207171598084764465e-02 1.117604527360462202e-01 5.024558868055853389e-02 -4.968854022863229691e-02 2.179613743661154568e-01 -7.744232260132415113e-02 -3.675650269458502484e-02 6.726161705288657804e-03 3.016608618225133376e-02 -6.654907122659077523e-02 3.604722429163952774e-02 -3.033041823310888077e-02 -5.040369424902821534e-03 7.478300416515163297e-04 -2.738918679625089794e-02 -3.110607511615922846e-02 -4.890153231527897409e-02 -1.103347098184274434e-02 1.134079679786218348e-01 -8.132448930181181146e-02 -4.216690738341345029e-02 -2.678253589758433639e-02 3.399911644773982028e-02 -3.236310853734399723e-02 -1.853309393144476347e-01 1.521673279240046139e-01 -3.978996523612916142e-02 7.244436943358974201e-02 1.203448882262044550e-01 7.559386315524483681e-03 1.188150836847491065e-01 4.135150026854796795e-03 4.415450428878833072e-02 2.206026267563329091e-01 -5.246154625978185354e-02 6.922550053566364769e-02 -3.303016622342044850e-02 -1.456671091671263019e-01 -1.315347847360861244e-01 5.793880362245321103e-02 3.488512183529907801e-02 -1.358233145906093953e-01 1.593908837942438206e-01 4.958633169416714476e-02 2.279645016268605842e-02 -5.020166952929783905e-02 1.743168591265453760e-01 -9.654496225582193114e-02 -1.104133349944977360e-01 3.222723878306120171e-01 5.203873390163338275e-02 -1.836703535253617348e-01 -2.834816897651573631e-02 6.940326936232456279e-02 -5.748775102315403784e-02 9.719121409202390038e-02 1.214351803505183541e-01 8.896663843456778520e-02 2.261526201999260466e-01 6.847777606728240769e-03 -7.753473419424652437e-03 -2.956571744514687253e-02 1.975756019330636437e-02 -7.939229087275811048e-04 -1.867361891100249166e-02 -6.250282373184663787e-02 4.254164074661345718e-02 1.267850868469829750e-01 2.258481382661909342e-01 7.307893741475424143e-02 8.229302251195420859e-02 2.932160321349802992e-02 -5.786453252745198117e-02 -1.400833970323525079e-01 -2.476317520949042686e-02 -3.118537726486157475e-03 -7.418294560871660503e-02 2.167687537030488498e-01 9.830395575182834800e-02
8.428571428571427049e+00 1.438631893668309604e-02 4.376620391093033469e-02 6.663577799575329252e-02 4.657169581903460032e-02 8.971033694302923966e-03 -2.557901473506698706e-02 3.062927564363646799e-02 -4.306455561362156764e-02 -6.161459146191349164e-03 8.935091252820683699e-03 -2.896435524667036882e-02 2.793104894272710817e-02 6.560894688725799062e-02 2.031105173396928476e-02 -4.144162240872932557e-02 2.525000951871200425e-02 2.382346558680712920e-02 4.750224840659207637e-02 -3.490922882782070136e-02 1.295709332431416727e-01 -2.084568392709909915e-02 3.018486137597549065e-02 -1.946786582553642134e-02 8.322287167845356798e-03 2.867922330778341702e-02 -4.202554998674297437e-02 2.123036278139812938e-02 -3.475177158088346707e-02 2.446389293686868430e-02 -2.652414131203779599e-02 -3.832379792198269131e-02 -3.078057259929728711e-03 -4.835939695252737536e-02 9.516649447292357955e-03 8.259581871307236861e-04 2.073428632782645716e-03 -6.935549405703546333e-02 -1.773721249621609472e-02 -2.663831904970706543e-02 3.289577228118578667e-02 1.495739737504676869e-02 -6.545602565938044015e-03 2.267651022577423306e-02 3.884475272505275023e-02 -4.340514393029733069e-03 6.236049011927086161e-02 -1.300618484778436057e-01 -7.449029174861569735e-02 -2.234284013829225188e-02 8.822027600126487734e-02 -7.865498282518289253e-02 -8.664826322929015945e-02 5.055237051057456105e-02 6.501608422186498648e-02 8.431092462251299491e-02 -1.896035169349184063e-02 5.184328892420769774e-02 -5.027699442830142057e-02 -1.141905496898322492e-01 6.497768031162292485e-03 -5.999294355396152939e-02 4.402120875076847434e-02 4.711359510662860121e-03 -4.368663930995435318e-03 2.534392263635259698e-02 6.559375965117225649e-02 -1.134684919401662967e-01 1.402132102254588231e-01 -1.194653510327026852e-02 1.191135580074739221e-02 -5.701549717947775042e-02 2.775422271064873284e-02 1.694439529908895736e-01 -4.980923140281366679e-02 -1.179032745152039929e-01 8.421653753513248797e-02 1.044784964914424186e-01 -6.526478237311519881e-02 -3.472640162278147619e-02 1.734288191566054141e-02 -6.134778971829738664e-02 3.855908833717441170e-02 2.873967603922570474e-02 -1.623942024144770305e-02 1.002326133907490424e-01 6.313688025128876002e-02 -5.874455352692840859e-02 -6.787567473714936628e-02 -5.539523422168513879e-03 2.820423690154920393e-02 8.443678197375809741e-03 1.031295827124202175e-01 1.162579518968179099e-01 -7.356903832295777490e-02 -1.280284678427596745e-01 1.074939814956001188e-01 -2.259756585679060376e-02 1.666533756069569217e-01 1.034256868544186914e-01 -8.077864125522474237e-02 -1.312434430553732767e-02 4.322329178136166163e-03 2.625099800144018586e-02 6.516599629326262633e-02 1.031588388663029904e-01 -4.631024664143788133e-02 1.796809197015619003e-03 -6.353645725328216365e-02 -5.607395056655260779e-02 -8.031677791560966340e-02 1.967774990817496850e-01 -2.162370899901985138e-02 -1.981412072987337458e-02 4.037222816275647802e-02 9.884272572668627299e-02 1.751226671902589016e-01 -1.627565633449893356e-01 -2.221286272910856230e-01 -7.295835849498835679e-02 1.138351588360637795e-01 1.127565191768383629e-02 -7.124212368360813199e-04 -8.314541496787793140e-02 -4.122288146753996796e-02 6.085241770780157322e-02 -1.558892655889747569e-01 2.983685491904701850e-02 -9.983303937433049557e-02 2.309806879869897179e-03 2.641926464218402049e-01 -2.159511575680873180e-02 5.155232694296702639e-02 -1.889403208024699188e-01 -6.668458308522889899e-02 -1.336949614791400898e-01 8.854804878602837159e-02 -1.297728331775586386e-01 -3.340682526813294750e-02 1.330206660507315675e-01 7.553315661717424634e-02 -6.769865809318904859e-02 1.330573000163804698e-01 2.420931035304964007e-01 -1.662256798213993803e-01 1.187777092916247890e-01 7.110609396862503651e-02 -5.754998201167614569e-02 1.721941726155288566e-01
8.571428571428571175e+00 1.270806160872156067e-02 3.885716558809976934e-02 5.860298588312499307e-02 4.392313290474229165e-02 1.111987481448881154e-02 -3.060540991664434038e-02 3.494414701920627031e-02 -3.641764872869046599e-02 -7.509334925086985635e-03 -9.814157676034465118e-05 -3.035205311879111967e-02 1.531483722161837251e-02 6.027601963890888426e-02 1.198132992294745174e-02 -5.655356172135218851e-02 -1.175730190703675425e-02 3.102426278857421324e-02 2.414007864890235083e-02 2.434368516436061919e-02 -3.635736203404533323e-02 -2.833972231089050553e-02 4.976469853055092568e-02 -2.130483289426464422e-02 3.555812659358966593e-02 1.258820433724239761e-02 1.722467131123846251e-02 -9.306121753309994776e-03 -1.193712908633882096e-02 3.199633061112059501e-02 1.502358998509123987e-02 -3.965440457017360698e-02 8.204560652047837230e-03 -8.259826053330063256e-02 -4.673422727080511242e-03 -2.541983413825376487e-02 1.304557696367611430e-02 -2.680233115147013720e-02 -9.566897936757405574e-03 -3.499634103459866447e-02 -4.377125210403084304e-02 6.709573242795183190e-02 -2.815209372728695938e-02 -4.012383766698441462e-02 -3.883639397448306052e-02 2.562835334401831686e-02 1.185647869830291912e-02 -1.793112185752079868e-02 4.737825120479200597e-02 4.748312472311080196e-02 -7.032239920009669687e-02 -2.415587518472709153e-02 5.751568120801904549e-02 -8.679971866309219020e-02 3.118900861466390728e-02 -2.151817683207494711e-02 4.535393745129138315e-02 5.483113260116331822e-02 -5.883021557295285697e-02 7.504637396049344995e-03 3.525928081268669273e-02 8.839277198602184596e-03 8.220168657703777471e-02 8.202185620002102467e-03 -4.268017137418932128e-02 -2.411642202396235141e-02 -6.558798821649345148e-03 5.211748360485710932e-04 7.248250142859713994e-03 2.328413688230298109e-02 -9.588256308581925499e-03 -5.249738038369998472e-02 -9.165512011008912496e-02 9.573034943467052110e-03 1.392611407869253082e-01 -3.073474271975872030e-03 2.198882181198674735e-02 -2.992895815869196091e-02 -4.806340241618321796e-02 -2.905472708738560464e-02 5.720000818135644559e-03 -1.001280984112486172e-01 -2.953543876050542319e-02 -8.738350636263808591e-02 -4.439304494826350200e-02 2.150848636170941616e-02 -2.418415801920107203e-02 9.812406899274224437e-02 8.765892790609192131e-02 1.627285982235501527e-01 1.820032479228987643e-02 -1.675032955884113994e-01 -8.455172827920698353e-02 1.727732657354347778e-01 -1.248802426815066174e-01 8.081055461373880255e-02 -3.701399095993519739e-02 1.238996249589112003e-01 -1.128607537110895009e-01 -2.085343007414979244e-01 1.286807075695483270e-02 2.614778753367168543e-02 3.171787636696063450e-02 -1.207336184258395589e-01 -5.866812081080838293e-02 -2.111974760949297536e-01 -1.202204227307116374e-01 7.584584950553080462e-02 -6.128215510593993526e-02 9.008154940871791749e-02 -2.275664539239964645e-02 2.284749814080487204e-02 1.227781134947648900e-01 2.670118064924145371e-02 -3.783110953035068169e-02 2.667380155084015381e-01 1.610423466502639012e-01 -1.224026183637635101e-01 1.740294681496140292e-02 -1.669689988835749150e-01 2.646915246066033345e-01 7.032924682110357206e-02 -2.207159308430528197e-02 1.138377945792616447e-01 1.395411603266759060e-01 1.178452553757984751e-02 -5.118674541456572080e-02 -9.364872967973361662e-02 -1.575115341819179711e-03 -3.892988155392815286e-02 1.804617905913469267e-02 2.307000599617222564e-02 -2.070070552976224516e-03 1.183379160431057842e-01 -1.095419705035010488e-01 -3.548819515609327735e-02 2.903390271920248955e-02 4.719983466162745028e-02 -1.308719167134511918e-01 -8.358002673093372498e-03 1.387053900457805578e-01 -3.677048675963687924e-02 -8.780761409558140995e-02 1.875251177694771121e-01 6.415850606376312382e-02 -1.630985240684225956e-01 -1.975236988393101467e-01 1.830200396779383953e-01 -2.446923301132692963e-01
8.714285714285713524e+00 1.075640076856380217e-02 3.330395977432334259e-02 5.043882070613957269e-02 4.166986623304045484e-02 1.407822864099741479e-02 -3.195265737184810328e-02 3.047802523431836566e-02 -2.871406753585996688e-02 -2.581347468009161268e-03 -2.344356236451406762e-03 -3.136209639526547910e-02 8.626457936381642932e-03 4.387523635025245700e-02 9.485669165686525439e-04 -6.863586643934461995e-02 -2.675371624715894639e-02 3.349854143867934952e-02 -1.044151701118439801e-02 8.873719640593834279e-02 -1.604547920326492849e-01 -3.116385422967872174e-02 5.897269409280297275e-02 -2.316361412630397673e-02 3.308140201012123999e-02 2.602383124293630029e-02 7.901340847544142953e-02 -3.108202010433953194e-02 -3.725873006216419946e-03 3.888309091657875249e-02 3.664889593009920676e-02 -3.689147733732024009e-02 -1.021213385928582129e-02 -8.115405115576614092e-02 -1.574035307128396821e-03 -2.115864501728535740e-02 2.042585785451140820e-02 3.043756135698916405e-03 -3.962885939021745796e-02 -3.770715429709767946e-02 -2.031583296689329007e-02 5.510764939335871526e-02 -2.617645917134928460e-02 8.493673839606016851e-03 -5.883794272207017867e-02 -3.287042190146949316e-02 -1.136468464444645998e-01 -3.068949888184048513e-02 9.221956453909357920e-02 -1.244665401962426893e-02 -1.425298205558335751e-01 2.641730405650994165e-02 -1.298482157343312966e-02 -4.906363684287473603e-02 -2.388127250316416858e-02 -3.174501468643811664e-02 3.470355688237952013e-02 -3.338736688221198567e-02 4.118413677705487497e-02 5.588692543169797257e-04 -4.588555109691871969e-02 1.944562581328367415e-02 9.438863552260083611e-02 1.059554798532953979e-01 -8.997068333594195055e-02 9.371516878502059167e-02 -8.086298873004628407e-02 -9.605436415472146106e-02 7.193337721334409907e-02 2.421495331094425038e-02 2.694599636162943457e-02 -1.185650001316375102e-01 -4.089989121093791369e-02 5.931349642483601387e-02 5.193768977181537072e-02 -2.457387334613202537e-02 -1.669212873339616723e-02 4.602283576251110786e-02 -6.554624884654125516e-02 -8.237675314587165898e-02 -1.072654900402959799e-02 -1.427929688464667779e-01 4.325648198066014971e-02 1.383805585096277435e-01 7.330525309064768458e-02 -6.887786471750036166e-02 -1.942582374933073952e-01 1.096163186015562535e-01 -2.455841838186052783e-02 1.008595133353656220e-01 1.090275102455593725e-01 5.878628077134064045e-02 2.951658625209370723e-01 -2.974419850612656721e-02 -4.758906749085743682e-02 -5.065626535720482021e-02 7.575831859830461923e-02 -1.512815330563679200e-02 1.547343903848148738e-01 2.925965875622386567e-02 -4.700227932165836758e-02 9.895597935554134583e-02 -1.348610062603705943e-03 -1.833807419016935669e-01 1.077748315299405235e-01 8.123670454498796434e-02 4.866963686107416559e-02 1.528639780321001430e-02 -5.254679654749436213e-02 3.378869092215947001e-02 1.373228463161093038e-01 -8.628340126104833141e-02 -2.258216672971798122e-02 -6.016747953160590627e-03 -2.039908505978758543e-02 1.161711171776453472e-01 1.480077158703792251e-01 -4.828576761749200398e-03 -3.833033841496153588e-02 1.059094797130203519e-01 2.531710997708776917e-02 -2.547493083335345410e-01 -4.302210421062149792e-02 -2.933562962427498366e-01 2.651189608010061025e-02 -7.380043730255386736e-02 -3.678727472125723191e-03 -5.397561290620928043e-02 -7.536189027470159563e-02 2.669089629032869726e-02 -6.793393918219772787e-02 9.387163155099982614e-02 -1.965304786255994141e-01 -8.863365390969944746e-02 8.012222226075785270e-02 1.098739447052442253e-01 2.734305922133632369e-02 2.804304663206705003e-02 2.454815619730287002e-02 -9.266787723589429981e-02 -1.718438208126349120e-01 1.347879121869768049e-01 -1.344973859932941385e-01 -1.187970671725769450e-01 6.754911567399517203e-02 1.080644822143265738e-01 -6.521077761817482832e-02 5.107912350305122973e-02 -2.235975043827288788e-02
8.857142857142857650e+00 9.356926407630614811e-03 2.931683885057927846e-02 4.492106869324236085e-02 3.912771458905864308e-02 1.455368544845271270e-02 -2.911940009304390606e-02 2.187026543308786056e-02 -2.495275351572110931e-02 3.707973456351092590e-03 6.451301490143810519e-03 -2.172850654489602573e-02 1.735053146213933611e-02 2.859716432529312360e-02 -7.167353159539571229e-03 -5.368376603383721857e-02 3.207563860481243284e-02 2.683741251830263838e-02 -5.210072086072042863e-02 1.051209940559003908e-01 -6.555041662197584607e-02 -2.981351813072651361e-02 4.170590191747091530e-02 -1.822075453821289312e-02 -4.706120724752933804e-02 1.646438204708420006e-01 1.312416558346967410e-01 -2.170883886942085242e-02 -3.814428180097236692e-02 3.623599299828111908e-02 -2.164510979785694289e-02 -1.983333447263034566e-02 -4.295427465648155030e-02 -7.693641910507607873e-02 -3.043758824918504414e-04 1.598001266131602455e-02 4.722205563333997658e-02 4.850338209565396852e-02 -1.378280241185991708e-03 -3.387262903837195971e-02 -1.215574093913673707e-02 8.377370718868423771e-02 -2.845368063884442036e-02 3.099048738444189557e-02 4.614979174398326639e-02 6.773100708713675200e-02 3.149171115822085865e-02 -2.090327307273266027e-04 5.433911153826338075e-02 -3.514159705429227391e-03 -6.772775138569517295e-02 8.223013221405985063e-03 3.653331371407277095e-02 2.516739830949698414e-02 1.502828906586721469e-02 1.477930410671906940e-02 5.495854683090726361e-02 -2.409305896874365180e-03 2.475439551506282334e-03 -1.446230428649549100e-02 1.189088360321391841e-01 6.025173813593014127e-02 4.639548556921539030e-02 -4.257154539671118704e-02 1.615941216983090775e-02 9.781991025570253850e-02 6.969942262422156032e-02 1.065335196702001802e-01 -1.421607060894202260e-02 -7.329866922095820692e-02 -1.272685849511588294e-02 4.881375338330033037e-02 -5.620726519962641887e-02 -7.633538180161626718e-02 5.924793258291979198e-02 -5.011387244379954253e-02 2.373278042693791751e-02 1.235043373741281092e-01 1.378371903467530760e-02 -4.535083301654788818e-02 2.715912527884752851e-03 2.094926560086123324e-01 -1.818121737488229694e-01 1.406573033883145862e-01 -2.786247262038881942e-02 -1.249668140188647456e-02 -9.766775909659371202e-02 -5.587377754737385405e-02 1.614922145491408390e-02 -6.785553092748543291e-02 -8.965010384561451079e-03 -1.619331252211168859e-01 -2.168604320429968341e-03 -8.866600857736520180e-02 1.100499392893969641e-01 -5.263679421546384185e-02 1.015180135526993349e-01 1.389653658362013378e-01 -4.529986088739085259e-02 -1.405137161012952156e-02 1.795703624808142607e-02 8.786196630434003896e-02 -8.499579059741024789e-02 1.511296219899398441e-01 -8.245898112045250972e-02 1.364669368483008294e-02 1.495149647498179857e-01 1.480769492444783397e-01 5.491071956993318764e-02 -6.984039994182192346e-02 -6.308323003256673112e-02 3.125242318461744773e-02 -2.582700828709393881e-01 -6.969101469690303086e-02 -1.096014520177961971e-01 9.267708021950128716e-02 -2.522432225413857518e-02 2.867738556701776576e-02 -4.794919093101585733e-02 3.368512531155851142e-02 1.556381132674390377e-01 -8.687399274036489150e-02 -1.058351017047147458e-01 1.115821494514260548e-01 8.965395366195336169e-02 6.186780290862287091e-02 -1.184022141869633532e-01 1.972485768528463301e-01 9.149988763682941062e-02 -7.773969531376943853e-02 2.980008911146341324e-02 7.011571197495138595e-03 3.403603693978567157e-02 5.342309265898205484e-02 2.456790745320975577e-01 8.025183097767171758e-02 -2.131018714427359573e-01 5.002617589921532631e-02 -4.205462303231589233e-02 4.661987007162256974e-02 -6.740479765562534809e-02 1.450423135851572620e-01 6.109746383134451175e-02 2.126285262269461407e-01 1.271671377523500845e-01 -2.908034255591415707e-02 -4.117480428432813283e-02 -1.294923747255178614e-01 1.603477836283108415e-01
9.000000000000000000e+00 8.101663112658674323e-03 2.562637251643860165e-02 3.981734202201316075e-02 3.554171437938673239e-02 1.396228877260979710e-02 -2.375550175211837978e-02 1.532457507547759293e-02 -2.238996461298691301e-02 2.891379375881884990e-03 1.595217749215605690e-02 -2.297344925510577326e-02 7.810637492562702913e-03 1.554192396893084444e-02 -1.396121897197107400e-02 -4.779867805527749508e-02 1.187527741149712809e-02 2.213896739127108743e-02 -3.562440811693266124e-02 8.220778069824163925e-02 -6.964791479438389721e-02 -1.254664132549709703e-02 1.964769815343368406e-02 -1.384801120856169777e-02 -2.410923916138011519e-02 1.906155079885551648e-02 3.187651303921678475e-02 1.439083572757780989e-02 -2.546708177147826921e-02 2.732257512850142997e-02 -2.999455808089584313e-02 -1.604996907275062570e-02 -1.882845339401933993e-02 -3.317925598948075205e-02 -1.603973305715442749e-02 4.912133030637574026e-03 1.949375055643942645e-02 2.369366858420996272e-02 -1.391799594525752401e-02 1.498895656552239920e-02 7.482453611837211992e-03 4.676171614407737681e-02 -2.879781077777419235e-02 2.390563704142774012e-02 -1.077605863231569962e-02 2.418875730278168684e-03 -6.341262460537558029e-03 3.920540017940672001e-02 3.388074970798587993e-02 7.887902905009061202e-03 -3.388585503590045567e-02 1.434836423251350038e-02 -2.569356269559646203e-02 -1.974824577715173900e-03 -1.453796062281116630e-02 9.180343792688387683e-02 6.878072953816591339e-02 -3.338144438226595123e-02 7.058087289390697905e-02 2.816578243829367598e-02 -6.022597917133822032e-02 -2.510609587245642149e-02 8.442690657714629898e-02 -2.296169709127801953e-02 2.711625400675391623e-02 6.020180086912181421e-03 2.103880203134008905e-02 -9.141730472514614236e-02 9.745864739729107051e-02 -2.243901681972152937e-02 -1.840745528364390315e-02 4.005355886224195444e-02 -6.653276702242663654e-02 1.001091630516149668e-02 1.598172456290239754e-02 -4.875310814196556070e-02 1.343368924644505399e-02 4.482389377955252330e-02 -8.025898304965350949e-02 5.986073753044512946e-02 -8.193593338598131881e-02 2.849448733406723241e-04 7.178996068558850426e-03 3.688459456432557904e-02 1.054529337287073987e-01 -9.415653416160678357e-03 5.533210984870102350e-03 -8.038651512700115132e-02 -5.883394491117149849e-02 1.426302939820700832e-01 -1.912503327705030454e-01 -4.746221340078898843e-02 -7.866181097158946034e-02 3.852841328394153442e-02 6.960195553151106440e-02 3.965898357793208595e-02 5.316232637104296305e-02 1.712185178025600954e-02 -1.006484917722213213e-01 3.512364085608712244e-02 7.035024063476832956e-02 5.214974081967305164e-02 -9.924583136123716308e-04 4.903734563484039854e-02 -4.611536800674542053e-02 7.970193322564665672e-02 -4.320520088406700800e-03 -2.878635597834003704e-02 1.384137867632770913e-01 3.606937256983794304e-02 4.123079121035882338e-02 -7.699883826001174825e-02 -9.351371563892771355e-02 2.698468926911321009e-03 6.712802900165576458e-02 -2.062510968527987987e-01 2.713820792166978801e-01 2.330367444062737478e-02 2.202496505875851940e-01 -7.851486835519655427e-02 2.195998023883759254e-01 6.820446763889877195e-02 1.592689827069387332e-01 -2.342265597038243330e-01 1.106722441296053849e-01 -8.643123609105368699e-02 8.882092149427793515e-02 2.104549936393190490e-01 -1.188300956269555814e-01 -4.040122553552760731e-02 -8.389628015454414500e-02 -3.779216258170289278e-01 -6.485514385941459903e-02 1.166697323670968789e-01 -7.264553891111812101e-02 5.184989481444856468e-02 -1.618345486785360138e-02 -7.243880989376086377e-02 1.023611348016841421e-01 6.611697395239451991e-02 1.664223865575693573e-01 -2.318739673470715801e-01 6.310947117349419155e-02 -1.417999290511905985e-01 -9.926823685440353331e-03 5.659537142874127014e-02 4.679494438853866629e-03 1.428253447993488301e-02 6.693117377572423143e-02
9.142857142857142350e+00 6.977392013690413182e-03 2.224440735630811572e-02 3.503850331264094647e-02 3.163320842239573938e-02 1.263000041883285962e-02 -2.050892949037744564e-02 1.616123691063289791e-02 -2.182217630864766861e-02 -3.662519985818929891e-03 2.813426512866118792e-02 -1.201523921707099360e-02 2.579942115458925839e-03 1.287969952613049647e-02 -1.908941094225213853e-02 -1.941555380029948499e-02 3.019300656451260820e-02 9.238598389514185438e-03 -3.323332913018980928e-02 4.250270074564108796e-02 3.954015677228210623e-02 3.079098237355963174e-03 -1.025418610364691244e-02 -8.479453471099221776e-03 -3.719523515724589696e-02 -4.048507317403029354e-02 -5.528873140075760140e-02 6.029131924062500203e-02 -3.830666930978724599e-02 1.481574298189175173e-02 -5.612910904464806644e-02 -2.814251095698295027e-03 -1.122725421064033925e-02 -7.199057402272977975e-03 -2.550912541414607909e-02 -7.293883008495811830e-03 -9.942816273405780808e-03 -1.224574139402174848e-02 -3.354132988136044463e-02 5.202641397529551154e-02 2.238559139511452772e-02 -4.288563189075630944e-02 1.082112633557994787e-02 -3.860399635471413460e-02 6.742188407537990855e-03 -1.119423824811262569e-01 7.514974343546174107e-02 4.991257165519064759e-02 5.306260592256515501e-02 5.634462608528813254e-02 6.731215749198904419e-02 -9.671130799844172843e-02 2.749699334634143205e-02 1.755816979839801978e-02 8.916500614546013503e-02 -4.274412759639935160e-03 3.346718776048514254e-02 5.123648763918546567e-02 -3.779166359324356850e-02 -1.310749748925202872e-02 -3.553877368609809767e-02 -3.425977196820381016e-02 -3.033952471888796618e-02 2.669765287905939352e-02 8.578554463625119586e-02 -1.740537920120402426e-02 -4.889507826384474620e-02 -1.631651796557264528e-02 3.649000488707793144e-02 -5.842520347135909953e-02 2.628798856243391366e-02 5.185974755770123013e-03 -1.184783081492158802e-01 8.811374777074765241e-02 -9.803340014351800968e-02 -5.558444897370763693e-02 6.320969193850065060e-02 1.120989596407241055e-03 5.239401039964765999e-02 1.167490732610593496e-01 -7.903728604878476616e-02 3.660460306244345263e-02 2.662915862901021544e-02 -5.471047616804325386e-02 -5.515708477643194857e-02 -4.240879475687786559e-02 -1.293122565277978753e-01 5.368068173650408087e-02 -6.573252501237786261e-02 -3.907180076613486069e-02 4.084953637937903392e-02 -6.466183059731968330e-02 2.475609210082341857e-03 4.599499896007233635e-02 7.115117290197160715e-02 -7.981938624156473261e-02 5.818321999673167072e-02 -9.919084841326078136e-03 -1.073028244344570309e-01 -4.109144100289176954e-02 5.024985803946487029e-02 -3.903249121653930287e-02 6.848344875378803431e-02 9.098023146218736992e-03 -1.030742012799764212e-01 1.163153507859358620e-03 6.107184041872327357e-02 7.464837294950806001e-02 -8.527645048629439381e-03 -2.790140363508096435e-03 -1.428035788575744147e-01 4.165991708465540538e-02 -1.235276848374797232e-01 -1.461213667631096613e-01 9.991000321701033748e-02 5.011105421736454513e-02 9.047799924002832006e-02 -2.655899071550939516e-01 -3.961251354549888415e-02 1.915269674856885651e-02 -1.764753733911382794e-01 9.062726696317087438e-02 -1.667241187251548296e-01 -6.466207681878349822e-02 -1.369050199767375409e-01 -1.490464582508217728e-01 -1.337541837257208432e-01 1.490293348637497794e-01 1.112266339885126798e-01 -5.281455908319528970e-03 1.221518561010524404e-02 4.002462049527018978e-02 -2.210591029863518131e-01 1.763913158976406492e-01 1.266574246047256769e-01 -8.076125214392840257e-02 1.665035033840426837e-01 -1.460007561578080260e-01 9.648052841721947714e-02 -2.154840850445398359e-02 6.535761722927510564e-02 1.142081111767394991e-01 -1.828402958542132972e-01 -1.900289912953350702e-01 1.694769467331113874e-02 -2.804149309891022512e-01 2.486076702797884452e-01 5.955757980267509244e-02 -7.341847586675753767e-02
9.285714285714284699e+00 5.767955284257946999e-03 1.862243320794440202e-02 3.007648466094979198e-02 2.890148422533447142e-02 1.363652591617350689e-02 -2.336241487657836347e-02 3.213538420830308606e-02 -2.045278494237927694e-02 -2.044318640651130239e-02 2.901509053212578126e-02 1.276606810932081693e-03 -1.865491193481137733e-02 2.793068150005427810e-02 -1.613227423808743718e-02 7.666324597481189058e-03 -8.172786629114175277e-03 -5.609443185049218551e-03 2.885804876198651281e-02 -3.633837529904070107e-02 1.171734517460496366e-01 4.146964143520397335e-03 -3.304590098663957864e-02 8.397656703332668886e-04 -4.375029564637752943e-02 -7.713279080039698741e-05 -8.422061649492511640e-03 1.519829048434381390e-03 -2.637376318947740397e-02 3.311622788821126651e-02 -3.818443594991537821e-02 1.187069268316471920e-03 -3.416421486555536093e-03 -7.382208506209310059e-03 -8.358802261764839217e-03 -2.279122097442148540e-02 1.128843775386317513e-02 1.176538860373411120e-02 -2.205135402824852722e-02 5.056484044540956319e-02 3.368167269682639103e-02 -5.096181247032944422e-02 -7.973755324130705688e-03 -7.698069463276151908e-03 1.672583033518240756e-03 -2.187963491744587471e-02 4.856721962208478821e-02 5.208465019822970318e-03 -5.056584703250911056e-02 2.447668893902386553e-02 5.471684446289389048e-02 -1.938284400334220475e-02 -1.821505127844367730e-02 1.958535733364072731e-02 -1.187054889653103244e-03 5.018260786840180983e-04 -1.601075385292002537e-02 8.571945935456579471e-03 5.309131035127039044e-02 -1.033409884189121636e-02 -5.636804499119041356e-02 5.363723803685575137e-02 5.981046334749140492e-02 -3.914361041791168672e-02 2.385769516818984914e-02 -3.518250915186128813e-02 -1.681931149873399645e-01 -1.722308600842996362e-01 8.175000510476028437e-02 6.849422393373058582e-02 6.786392263597106067e-02 1.878093204213272110e-02 3.415944717052540186e-02 4.188666694797556211e-02 1.572824608438416760e-02 -6.732027688414435329e-02 6.175946687488567677e-02 -3.082961711692271470e-02 -1.048375077304979780e-01 6.343797369775429004e-03 7.195445404486321139e-03 -7.592190865428689872e-02 -1.479331817602317356e-01 2.945530490382217842e-02 3.456199191751191391e-02 -1.014332568419462205e-01 -3.891066789958718547e-02 9.119909453710070557e-02 -1.316693829394858517e-01 2.920571487241511652e-02 1.985381995995997434e-02 -4.109885440706526755e-02 -1.097678829144811130e-01 8.746905250027478540e-02 4.717704919648232215e-02 1.034428814331869034e-01 -6.039023879860647148e-02 -3.447347982443464687e-02 -4.485018848327767399e-02 1.625618984292958036e-01 -7.004371851541178751e-02 1.331746221880836245e-01 7.488592638113147903e-02 9.936413345298034105e-02 -5.453684928226081724e-02 1.757239909149484747e-01 -3.951261868277662626e-02 7.411581774808992384e-02 5.526414118488720550e-02 8.346982723825688288e-02 -7.009006152454443084e-02 9.158931613777503145e-02 7.346945592704492989e-02 6.898443249709453051e-02 2.071361325455480656e-02 1.619165074008009284e-02 -1.057486466036453542e-02 1.501554654545926015e-01 -1.452938174106024050e-01 1.785205130100975535e-01 4.562998934144545105e-02 -1.512710934391024165e-01 9.998463018158226800e-02 2.650226353541488833e-01 -8.016495392607922085e-03 -2.690266647544399814e-01 -1.193446066766032723e-03 -1.686502977615093185e-02 -6.226748847670604547e-02 -2.961507100156366423e-01 -1.680070671704314567e-01 1.640998631269228181e-01 -1.152666455779950867e-02 1.059186626742460169e-02 -1.986089238004850807e-02 -1.406873342006107197e-01 -6.888665369791965865e-02 -9.011847038474966876e-02 -8.168532136631026855e-03 -8.656407151152512025e-02 2.419871231718382851e-02 -1.445718914118198639e-01 -8.965494708031142290e-02 6.335680337224594560e-02 2.893111921093783900e-01 1.429026171975222026e-01 8.660540844556292861e-02 -4.422966447362845777e-02 -4.804037144736875153e-02
9.428571428571428825e+00 5.000771754486620091e-03 1.649720920414727426e-02 2.767886116936263408e-02 3.019246155447616667e-02 1.819896931238244170e-02 -3.205855116073015598e-02 5.204485340728665782e-02 -1.734576462174360068e-02 -3.177736149337691968e-02 1.398946391534802540e-02 1.137966865780053703e-02 -3.760097856765777513e-02 4.540236785098478167e-02 -7.909907454648036976e-03 1.657886816032554111e-02 -5.502957571742755211e-02 -9.680604552200704205e-03 4.678172483214966537e-02 -5.420078029745973441e-02 5.794835637060873068e-02 4.428120239336050777e-03 -2.690026927651364280e-02 2.245381530782522821e-03 9.943926775677257301e-03 -8.094442915847988029e-02 -4.097549057625369390e-02 -1.073612995127998931e-02 -1.667550672348937224e-03 2.631338700826019519e-02 -5.218086475590583660e-03 -2.748381016756033454e-03 5.920232832335094175e-02 2.241982228168972607e-02 -3.704355138221173543e-02 2.692470836548573662e-03 -2.157398797690383146e-02 1.855210909300812616e-02 2.760592329211572493e-02 4.827801667627412176e-03 4.108068099848499743e-02 7.931296615584202542e-03 -2.527534232309149725e-02 1.030077446747214645e-02 -1.091136656502061757e-02 -5.986669458109187408e-02 -1.872630773238358193e-02 4.979626860576913394e-02 1.290488048033990032e-01 5.576277491440659317e-02 -4.590647100125416769e-02 -1.974535541796086299e-02 2.150996594306627333e-02 -4.605292759603647756e-02 -7.760673900858347518e-02 -1.151165755051320252e-02 2.099251222476023176e-03 4.805943091785930960e-02 2.501854190104097278e-02 -1.705111123244293370e-02 -3.336903202789873873e-02 -6.635025212136259898e-02 -3.241360777730114412e-02 -5.457623590951065501e-02 1.570917344720907383e-01 -6.656633678614291838e-03 4.517090043059773102e-02 9.176624001200700542e-02 -2.417094648627413772e-03 -9.716370978081914633e-02 3.219497196208255529e-02 1.912386907515154222e-01 -4.431359331119776035e-02 4.620355085799288282e-03 -9.152915020698169923e-03 7.382544061764712007e-02 -4.775172517292798624e-02 6.161772823239682409e-03 4.575778848164053711e-03 1.485882888635485233e-01 1.026989862595563824e-01 2.961043958480270855e-02 3.478859851465866682e-02 -8.056955498984059993e-02 3.471194453882404246e-02 4.936674206830848899e-02 -4.938324586157404744e-02 7.834211828232971742e-02 -1.399320041565571271e-01 -1.051581227351294501e-01 6.188382844197088534e-02 5.239918201228851991e-02 -1.098975602188542317e-01 1.006310603205327753e-01 5.028654265156939397e-03 -1.176820246261160163e-01 -2.552714188479961871e-03 6.152965936354177351e-02 -4.824265643426865757e-02 1.170621011348304957e-01 1.862301853679976596e-02 -5.874642326508764528e-02 3.201658304820016038e-02 6.679757182746488831e-02 -1.275076033622221383e-01 9.160957789555947139e-02 1.088524366398185561e-01 2.804942123182874170e-02 -1.321207970323636793e-01 1.008054563065897552e-01 8.359033715361177674e-02 7.085439395371380400e-02 -1.928763249800128921e-01 -4.969895135984619267e-02 1.505608009019633597e-01 2.144563093614814675e-01 4.253333298814671163e-08 -3.944871430201115498e-02 4.806679382191781508e-02 -2.393008510759724386e-02 1.548038516057018421e-01 -7.167267988511870358e-02 1.073713858135059429e-01 -1.072642131970885648e-01 -1.764577803753714091e-01 2.880154384993348637e-01 6.784677900003371898e-02 -1.548951274640414932e-01 1.066341990458335443e-01 -1.508948140939453397e-01 -1.237041258279294315e-01 -2.843640575882266236e-02 6.222900257344420732e-02 -2.216798795665578248e-01 8.210661257059209683e-02 1.983873499331376966e-01 8.636205920762633770e-02 -1.060069276571708879e-01 -7.710815946024567047e-02 -8.265483362427365754e-02 6.139949636263156846e-02 -5.564301047555882118e-02 5.478311445991174145e-02 -1.037715519612794762e-01 9.487388225352067980e-03 1.010583540065093655e-01 -1.637372809594951906e-01 -8.460907563629194161e-02 -1.839536954563962545e-01
9.571428571428571175e+00 4.436579461929457749e-03 1.520898988752206020e-02 2.704152598745124605e-02 3.459485520212598336e-02 2.511943577165997102e-02 -4.433414329105640067e-02 6.922602937168324810e-02 -1.327949704450459220e-02 -3.199965795314466122e-02 -4.180783374204646852e-03 3.319804359743956657e-02 -3.136857315145067521e-02 5.698671871449875054e-02 -1.298366583209462945e-03 3.320429958631589129e-02 -3.088039692020878857e-03 -1.746173267802337073e-02 -5.167260357873879745e-02 2.791634286195721071e-02 3.835187216883162442e-02 1.596903761774305522e-04 -9.505714994975228687e-04 3.338633635987357535e-03 -2.067374607066121972e-02 3.097099948843575964e-02 8.393144774011018425e-03 1.913217676558932184e-02 1.873002140562180298e-02 6.562273274851382517e-03 -3.551894064089457237e-02 5.488882839987048283e-03 3.773227320278083052e-02 -3.855127884748992678e-03 -1.823185385916685844e-02 -1.353321323450167035e-02 1.669128025914029534e-02 -1.276686586565428487e-02 2.317043200202681744e-02 2.742457272835189391e-02 4.164827599030081207e-02 -2.589289203176041443e-02 1.039864696856870191e-02 -9.196355370313229541e-03 3.197610302792282255e-02 4.037583158624706223e-03 1.840606628648477905e-02 -1.680549184267504312e-02 7.504359137660025769e-02 1.483511302661674053e-02 1.529218299727339676e-03 -4.488725438250418948e-02 1.588275924161502983e-02 3.210914692812995991e-02 -3.958525221353779988e-02 1.522142262822341564e-03 -6.721381191349388821e-03 -3.571358276817532262e-02 -1.095217413631807517e-02 -3.992194095031651596e-02 -1.556570622905077347e-02 -9.030877037446323474e-02 6.682643468178925406e-02 4.705388588190686366e-02 -1.897950415816860095e-02 -4.949726491248269966e-02 5.464269234133686814e-02 3.427743247607445420e-02 -4.953596225524166397e-03 5.481401210919156775e-02 8.641482116139682923e-02 2.488541088579979653e-03 5.020527035212009326e-02 -6.849466921791318164e-02 3.951952374726102474e-04 1.021422504275189963e-01 -2.238084273256695303e-02 6.223876058650717330e-02 -8.787576965619563196e-02 -1.473124651793984996e-01 6.058948290836243394e-02 1.060110662510194424e-01 3.282960080074696918e-02 -5.961396543276729215e-02 8.211820707242635867e-03 -1.035511423769883421e-01 7.744543822540506106e-02 -9.293862982258352390e-02 3.239101553649018084e-02 -8.356360851724781158e-02 4.113179768060164221e-02 -1.080918477999074367e-01 -1.876611200766658827e-01 6.217673976047065343e-02 -6.063767631337915742e-02 7.732235715252734620e-02 8.807741510102913909e-03 -1.132754137695341223e-01 -1.664574363179783384e-02 6.500912877431404280e-02 -1.138952251756634136e-02 -1.229909935141970112e-01 -5.821026644487654195e-02 -7.280836774935202371e-02 6.407531929876561505e-02 1.559332096960742153e-01 -3.840370867994662846e-02 -5.185391247508067125e-02 1.236233301116548278e-01 -1.785828426041448092e-01 7.788285791756296983e-02 -1.201325314400345234e-01 -5.256511313864345447e-02 -3.612306306346839413e-02 -8.413988104266139842e-03 -1.477264784976179135e-01 5.973931868462862421e-02 -7.225698574246695871e-02 1.392352217995908858e-01 9.593249555439946341e-02 6.836405612787248287e-02 -1.448409762244027288e-01 -9.258288591653743294e-02 -1.553468195999814505e-01 3.284269520838813960e-01 -4.493967389258370949e-03 2.528501199833344676e-02 -2.243179596772100839e-02 -4.313622542796158310e-02 6.354069918998937749e-02 -5.553040965620177627e-02 2.023136798232641753e-01 2.577216685888447656e-01 -2.020638635734989946e-02 1.848857677210357653e-01 -1.579204744887151846e-01 2.411617059239913319e-01 -1.583927268768684782e-01 -1.777799213832418138e-02 -4.322957178457824401e-02 1.104488205079631052e-01 1.328817903334822970e-01 -3.695132950216085954e-02 1.259742882778571715e-01 -6.904464919440040510e-03 -2.069649402776746125e-02 8.675036265472718666e-02 -4.409354195466859416e-02 -2.198239756269627365e-01
9.714285714285713524e+00 4.031324385491525178e-03 1.464800458222554821e-02 2.833770245290062606e-02 4.246626585327784031e-02 3.595851226408205981e-02 -5.623330824697715669e-02 8.063718295914994172e-02 -6.016738558783471524e-03 -2.699120419634377585e-02 -3.121822871713391193e-02 2.324623829581570419e-02 -4.725797601897723660e-02 5.750563902818692924e-02 1.045478779114992346e-02 -4.261002469858854794e-03 -9.315576232344853491e-02 2.316310575132794064e-03 5.441728925284932544e-02 -3.980237896568510070e-02 -5.570476303969672943e-02 -7.082355885111010774e-03 1.072871734567596748e-02 -2.792640360095094681e-03 6.819571426821526006e-02 -1.818269770840742067e-02 7.153207553135787489e-02 -7.026505814293311503e-02 4.499609204179908645e-02 4.760046929310973729e-02 6.589009431335191014e-02 -2.568834293310706673e-02 6.310639022751693417e-02 6.951331564015257071e-03 6.505657442950896208e-03 -1.859711361852250423e-03 3.526908943833265836e-02 -2.141743827481872031e-02 1.833484398586017732e-03 -2.363416252557580186e-02 5.853127327689459231e-02 3.526973585681764112e-02 -3.517728767271421919e-02 -3.511708444747974663e-03 9.101813938476855520e-03 -1.966064909976395132e-04 -3.034075314870452247e-02 1.600802192984017783e-02 6.071580881024333382e-02 8.213364955253951369e-03 -4.244825714546873047e-02 -3.852756011539762437e-02 -9.869755269946241250e-02 -1.003417987998648890e-02 -5.897116400356475913e-02 -4.439480880645297473e-02 -7.600667999964207111e-02 -1.058599669392435022e-01 -7.167982236302389287e-02 -6.535381025249722975e-02 -6.539948867915339192e-02 -5.001655269933314579e-02 8.113999204415359850e-03 7.111637785407214085e-02 -1.172134185143368194e-02 8.574827937871811606e-03 9.641540504719152416e-02 1.639577011958791991e-02 3.193655345920755340e-02 -1.549364139541033712e-02 -5.065746879459656887e-04 2.793851388166478447e-02 4.490464928167148956e-02 1.062016462539100287e-01 8.678774927628102320e-02 -9.340296017781085647e-02 1.717059520207701862e-01 6.368474250407231418e-02 -1.811286696885963388e-01 -9.824707747799069080e-02 5.598368592653370224e-02 -3.469134433674340989e-02 -6.591103962255717014e-03 -6.833771223799309236e-02 4.735955478882709901e-02 1.046517523138560876e-02 5.996906823544701642e-02 -9.753856359750476268e-02 -3.755137707738412378e-02 5.437657865625947218e-02 6.372001941574777228e-02 1.034761357918779351e-01 6.069043771571947660e-02 1.329773232514196157e-01 -1.375146037944552646e-01 -2.340537168516507519e-02 -2.577348398741776542e-02 5.141334341437002464e-02 -4.445465444628685786e-02 -3.039397582643675252e-02 -3.121247990550791648e-02 -2.027694774232822322e-02 1.009968503777173704e-01 -6.929426203130857609e-02 1.038715384757821908e-01 7.619920789376215253e-02 4.624916131576532058e-02 4.809653983526399057e-02 -2.431649461083296507e-02 2.531197958141793991e-02 -1.314499323685594800e-01 -5.605146436415173183e-02 -7.054631561227550640e-02 -1.410848116846100397e-01 -1.096616333317737141e-01 -8.197898078658635845e-02 2.673598925354698022e-02 1.987462052361768372e-01 2.498138413188511209e-01 -2.552227252113147687e-02 -2.495380069059173200e-01 -1.781057894785277040e-01 -2.809607562017308810e-02 9.764766864993189299e-02 -1.908832424756885804e-01 8.010626202955389852e-02 2.898979600218169056e-02 4.936399337830923995e-03 -5.064189403302356111e-03 -2.415208237140677172e-01 -5.103203103616674174e-02 -1.343571881980419255e-02 -4.745964244145933764e-02 1.793246969335750840e-01 2.004727127148349733e-02 -1.366716355961124785e-01 -1.361018781159154534e-01 3.215447178173611031e-02 -1.297148025185396736e-01 -1.083029346200688019e-02 1.412351309854071868e-01 5.607818680964092584e-02 7.774351408843907518e-02 3.447257437631285389e-03 -2.488666893671765135e-01 -2.124401834433956859e-01 -6.477154175156527027e-02 -3.857248313930053407e-02 4.926897481037742499e-02
9.857142857142855874e+00 3.895579550726029159e-03 1.478127476873921341e-02 3.021300406193423715e-02 4.819894133662879637e-02 4.239858175584085981e-02 -6.188564880446604383e-02 7.956138610298113534e-02 -2.900795877609810194e-03 -1.548902025191803075e-02 -3.744871561475136140e-02 2.867436019812606360e-02 -3.099395920144171201e-02 5.058931982834162511e-02 1.215557423658773784e-02 -9.727727967364381556e-03 -4.113268879024442604e-02 5.050922432555485578e-03 -1.852841665425198833e-02 1.562146954615760072e-02 -5.783790278375330191e-02 -4.382779183326663587e-03 2.428264982598069693e-02 -1.151825041570393900e-02 6.624940753130430238e-02 -5.849527397130924872e-02 -7.765584437285356217e-03 1.555809887954263428e-02 4.083145271981925006e-02 3.014731382295738824e-02 3.657598108475729887e-02 -2.281801545062438555e-02 3.621395612088287863e-02 8.767334792439769511e-04 1.820553261445686036e-02 2.549671527927593537e-02 1.626836641639181277e-02 -7.609594405017265639e-02 -4.310545878018131986e-03 3.700662146487244172e-03 6.092752595995053200e-02 5.876880288163806310e-02 -4.935689352075673351e-03 2.073874948504174712e-02 -5.345198100103281530e-02 -1.964445185846637118e-02 3.462909570454489327e-02 2.111252172694774373e-02 -1.117565790692548640e-02 8.909560977115043787e-03 -1.080830413793423123e-02 -6.328066406665491805e-02 -9.689222520707056752e-02 7.218744116694450486e-02 -6.141649701406685230e-02 -3.889195059674471072e-02 1.952604021547735963e-02 -3.554928879399631148e-02 -2.844558816627411682e-02 -6.804637609292732252e-03 -5.848641344789438229e-02 1.603097105206805206e-01 1.928822539469106714e-03 1.011567236486576316e-01 3.288416271625511922e-02 -9.338400025882671873e-02 1.854922288068309652e-02 1.008693993387817277e-03 -2.767075329276725074e-02 6.193670886252859373e-03 -2.050703911930440090e-02 1.005444396051335260e-01 -8.586354201254021296e-03 -1.868478050075815244e-01 -1.281141154447603368e-02 1.002959518407973288e-01 1.152224672346356671e-01 4.026784916289050109e-02 -1.046300224118494465e-01 -3.719715651432126124e-02 1.308792722937094505e-02 1.546257819857260740e-02 -4.288509455029811124e-02 -3.021319573078857026e-02 2.985957126733090536e-02 -1.026650986883472123e-02 2.970984777387149223e-02 2.929088764948532819e-02 -1.029425208089561755e-01 -1.505511658802126118e-01 -4.191037384972767094e-02 3.215960306193859503e-02 -5.103181960880591450e-02 -7.203849858979020915e-02 -8.920449228163743194e-02 -2.602920339294256813e-02 -5.055598242566824302e-02 6.296416061381367169e-02 -9.762932878877722542e-02 -2.086741735334736170e-01 -8.806305250111175209e-02 9.895811471862656084e-02 5.279480824805776046e-02 -1.879803272119994384e-04 1.769796292802610360e-01 -4.503738423197357205e-02 1.181229562428193491e-01 -7.358541441871270516e-02 -5.488770444392992998e-02 -1.797180075082866757e-01 1.067034558873108663e-01 1.404313723193200969e-01 -6.361116818639922510e-02 2.178517749453063312e-01 3.046424086883690527e-02 8.194334850382371804e-02 -1.335273929187973385e-01 -1.557423217218295020e-01 2.494001924790986008e-02 4.229459523395844543e-04 -5.392462008897367515e-02 -1.370052828294497371e-01 -1.008313697515656887e-01 9.184126354802342462e-02 -1.658673011943964382e-01 -1.530846270356523708e-01 -3.303735520561616040e-02 1.539293469618225607e-01 -1.612555779581557047e-01 3.882514479287182962e-02 5.019354864351450313e-02 -1.943376078015695563e-01 4.460065190259954876e-02 3.752109647322940042e-03 6.792945320019552757e-02 8.758880150126464870e-02 2.285184467680128340e-01 1.405185923211105525e-01 -4.155159096834182275e-02 -6.238922741159984298e-02 6.686664040488518590e-02 -6.592749180568059642e-02 9.638074944373627162e-02 2.614775699819229735e-02 1.182946418206824168e-01 1.447995357012242801e-01 6.246659548742794499e-02 2.622018556360445340e-01 3.018274579474827454e-02
1.000000000000000000e+01 3.854115882019728493e-03 1.505672653442379806e-02 3.194583792440749970e-02 5.194124659567703195e-02 4.614283047328204823e-02 -6.250826651852062210e-02 7.262333285478599076e-02 -1.389670874573556772e-03 -5.037981423562288077e-03 -3.547998192522678479e-02 2.868833585317236493e-02 -1.603510807232361862e-02 4.089206917564150445e-02 1.171920921772287745e-02 -1.772302499085670613e-02 -1.295596172894319562e-04 9.304291925461245089e-03 -5.909594811935257180e-02 5.131282290625084619e-02 -4.328915041658098345e-02 -7.149344679626286857e-03 3.270456813657957040e-02 -1.845300104649851697e-02 3.664946369588446828e-02 2.026845566127898242e-03 1.583942712016442322e-02 3.555023588600666334e-02 3.082896073802786352e-02 2.059380716214194093e-02 1.780514266573013024e-02 -1.484814448324408946e-02 1.059997662059810122e-02 -2.529064314432740226e-02 2.180556633930295224e-02 2.037209670935548767e-03 3.211290437118399094e-02 -4.221966653800335312e-02 2.143081814116029604e-03 2.400945108462135789e-03 3.055450373666416847e-04 4.826224029718872294e-02 -2.495425305182330522e-02 -3.326850546340495707e-02 -2.968562509316570105e-02 2.095704398155976214e-02 -2.554477016813608975e-02 -4.001708155001212908e-02 1.159576655373290577e-01 -1.048006650369057678e-02 1.868893684861442153e-02 -3.914240474714381079e-02 -6.622024670855377118e-03 2.565473235640077301e-02 -1.350992465781118354e-02 -2.912686153929289201e-02 2.523750573845668158e-02 -6.205238917653046332e-02 4.767455209070192018e-02 -9.429658228606953296e-02 -2.939820146010742319e-02 -8.864874028373052883e-02 -1.496395895886984233e-02 -1.296489270465102719e-02 2.000893012297038157e-02 4.200084312226344367e-03 5.419334026791103320e-02 7.636204989392604559e-02 -4.681448762064190083e-02 6.616547759474258883e-02 -7.787251776764795089e-03 9.521943879309350753e-03 7.247530796473487802e-02 5.580057388246395522e-02 5.812761240875611440e-02 -4.808814916220744556e-02 2.947258292099807706e-02 -9.046636691671064434e-02 -9.987265429209177259e-02 -6.373519070274928644e-02 4.317371295503710099e-02 -5.117254516558437938e-02 4.928028017432083130e-02 -1.120599361159412971e-01 -8.115535443964923268e-02 -2.167304107416414757e-02 -5.943928212032986019e-02 -7.915757339280256322e-02 7.452735941004093312e-02 -1.121331066658107362e-01 1.381071967931406588e-02 3.081940431583140086e-02 -1.758967958515713359e-01 1.180515271679219852e-01 1.444970335816746741e-02 -1.661014264857090623e-03 6.092036495608188496e-02 -1.702944113925990988e-01 -1.457295673078299290e-02 6.382905761241169929e-02 -1.370086088941289415e-01 8.914861683374736626e-03 9.330526359990534702e-02 -1.825349558312963083e-01 3.556037666551249005e-02 -1.721486678606518744e-02 1.563085110764631316e-02 4.591551429737743273e-02 9.472406679055860035e-02 1.896198510861948072e-01 -1.267405548553552086e-01 4.986145881565023918e-02 2.270265069715681483e-01 1.156827075759669365e-01 -1.255449140286368503e-01 -7.543280701534517407e-02 -1.740178755750394421e-02 2.311015353467074929e-01 -1.316836849543542021e-01 2.109060534793392137e-03 -1.190668109259813458e-02 1.932850232060778495e-01 -2.534480668223801914e-01 -7.317848755040030906e-02 1.251805438084675932e-02 3.812125813599726715e-02 -1.695228320019121215e-01 9.977013959018068978e-02 1.765892785169942969e-01 -1.952775065830279766e-02 1.323564848668911569e-03 -1.127251155758742934e-01 5.791622762370424345e-03 -6.367244603644056644e-02 1.551219545793647639e-02 3.637100970350221063e-01 6.381970987726899580e-02 -1.659785435246277641e-02 3.885245882492945058e-02 9.069907789297215750e-02 1.238842762692042437e-01 1.060139387698746521e-01 -3.813760726432123549e-02 -5.136936167914347290e-02 1.435523902780564409e-01 1.508893804234337221e-01 3.786448288620571784e-02 -5.815702034987252356e-02 6.008107794746438135e-02
1.014285714285714235e+01 3.834386000097048195e-03 1.519643972477172089e-02 3.292222331526302448e-02 5.306627824609518040e-02 4.688546327514600542e-02 -5.905403985239483095e-02 6.266761908779870660e-02 -1.476125733434989614e-03 2.449301181258093252e-03 -2.827875896385002863e-02 2.377179265850674558e-02 -4.862358663219296107e-03 3.077399595261950949e-02 1.258455126586063150e-02 -2.360861228129979006e-02 2.183562705766841500e-02 1.567032790306510312e-02 -5.114787277535359777e-02 1.456697828204028822e-02 2.836905624360550049e-02 1.327512580196041000e-02 1.696340689451200992e-02 -2.708579260842994968e-02 7.480923608567210947e-02 -2.241268625759266497e-01 -2.081086259678310846e-01 1.562000084724542714e-01 3.016716119507120708e-02 -2.933805447623431643e-03 -3.812765142320874347e-03 -1.782817705796925847e-02 9.257992782212693533e-03 -1.923643550904917876e-03 2.283787881524760449e-02 1.473250370837251785e-02 -2.127114061097244713e-02 -1.368799456014742899e-01 -2.735266482198489210e-02 3.524601144888048210e-02 -1.738832251772882281e-02 5.332838076490084567e-02 1.749886718379467217e-03 3.274755223306949348e-02 -6.001056716264921431e-02 -2.395260910390322948e-02 1.248786991686525599e-02 5.173145190837122320e-02 7.786316972064573350e-02 8.534708646296891577e-02 6.508024672504847397e-02 -2.900906386460069125e-02 -5.698210435758477299e-02 1.739213907038088605e-02 -5.563774767329295046e-02 -6.424342671202137476e-04 -3.535717625850778173e-02 -5.390726600811581240e-03 4.054437271292689327e-02 -3.219897238782876928e-03 -6.242659349493227122e-02 -3.767290657120705294e-02 8.938890656704595594e-02 -2.869425640932782209e-03 5.635087089194402987e-02 -1.380576338980368193e-03 -3.249953260418909223e-02 4.995064465244227619e-02 -5.413795166902320849e-02 -2.957955288510444661e-02 -8.026401114302258999e-02 2.537633878293601639e-02 -6.619467619821459148e-02 -4.914234760412201225e-02 -6.878508493724871942e-03 -9.915750548638256612e-02 2.661768632042740140e-02 -1.030321097926796131e-01 -9.659357028652415522e-02 -2.183063858994918616e-02 -1.130905749323690285e-01 1.105828938278625995e-02 4.225543333394232715e-02 -1.269859254598238729e-01 -1.244694191364226071e-01 9.456487600401775051e-02 6.557501451376075707e-02 1.680552129651186610e-01 6.094138219203430046e-02 3.007817336274192649e-02 1.102739603227321369e-02 1.642507574896192590e-01 -1.830969677697648623e-01 -6.855708411966182636e-02 7.102031333940664326e-02 -6.345499152834362111e-02 -6.005030847393862808e-02 -7.480946614781606996e-02 5.158018812460813535e-02 -4.355312376913146599e-02 -2.334525168459241143e-02 -7.023227947613759625e-02 -5.621231084909190240e-02 4.490963224176577201e-02 1.462014757916483935e-02 1.546011207623580568e-02 3.037316533187024367e-02 3.016325239522920157e-02 -1.753894084065905912e-02 -1.496944776167971093e-02 1.983154380584047083e-02 -8.521059870362998612e-02 1.448032337739434822e-02 -1.357330505283071975e-01 -1.271662885599771434e-02 1.849134497377246666e-01 -3.779832396608204248e-02 6.823057260169991534e-02 1.422407653482456458e-01 4.971470191992060500e-02 1.446822003326250217e-01 -9.423801648566509925e-02 7.684693049841853640e-02 -6.189108174688542213e-02 1.680137076038216160e-01 -1.892050838119743450e-01 1.033538372359809887e-01 -1.795819664017510864e-01 1.136844462086306767e-01 -1.532078219814348753e-02 3.217209613440964455e-01 -2.878474956029979798e-02 -1.543058902204038074e-01 9.535384873280276785e-02 1.719466133344554892e-01 -6.820723860001881578e-02 -1.521054214536633753e-01 1.239604770365926728e-01 -2.047614326030840551e-02 1.296689321779461168e-01 -8.564376790573990927e-02 -1.172941808173285716e-03 -1.578688862798672751e-02 2.566533250902323579e-02 -1.728334604323359183e-02 1.142398305472656916e-01 1.279947445046248355e-01 -8.863773454605260171e-02 1.078139967310355468e-01
1.028571428571428470e+01 3.756375198076499812e-03 1.491378730589824377e-02 3.262725702190583110e-02 5.101655460412130721e-02 4.431837067039992584e-02 -5.116858432333321050e-02 5.039589037343107647e-02 -2.588379283639447026e-03 6.239617715921953918e-03 -1.597213107800668150e-02 1.816704968677682400e-02 1.299552988566076914e-03 2.116976522371390862e-02 7.045395219575584581e-03 -3.173391637072309895e-02 3.314540880675102136e-02 1.415005409119724986e-02 -8.034527686428814819e-02 8.323849766223549718e-02 -3.237497671895953055e-02 -1.396188353097176094e-02 2.959287006225246736e-02 -2.430720428738737671e-02 -1.141527027596346208e-02 9.461744241224004370e-02 7.829851185383039647e-02 2.186409651490124617e-02 1.348611735607864980e-03 2.773201069456400839e-02 -4.681636807262944296e-03 9.859005124520470002e-04 -3.045334756391349443e-02 -4.677210750475727791e-02 1.982835470489321267e-02 -1.168608449805979806e-03 1.933346058083884947e-02 4.786821009950800732e-03 1.636224467968879284e-02 2.563792569516100753e-02 -4.693046073807999319e-02 -2.018217364330639543e-02 -2.453300845262559871e-03 -5.387639620244753097e-02 -3.698043393624182718e-02 6.369062973264881522e-02 -2.926680750721996280e-02 1.792434437209296585e-02 4.911849268654094880e-02 1.788176042155898565e-02 5.783205670934725429e-02 -2.697404539375241554e-03 -1.581304788852168353e-02 5.589252578499179919e-02 -2.386058146434997737e-03 -2.538586131823852843e-02 9.910050699923860298e-03 5.527312019956572703e-02 3.308850250281721722e-02 -6.173702350058147409e-02 1.698648337842805986e-02 -5.472061407653785320e-02 -4.838383014500647478e-02 1.335999731612679542e-01 1.804969993731696948e-02 1.081926729370316781e-01 -4.794672054212576612e-02 -1.120621643646384225e-01 -1.148344985880971232e-02 2.054833599481295167e-02 7.962628057362601541e-02 -9.258318426478845398e-02 -4.350477640299175996e-02 6.850931187231691644e-02 4.091888458856132033e-02 4.870162834015556719e-02 -5.861976060817463557e-02 8.498878476717637576e-02 -5.652286645550962108e-02 -2.766426478608033368e-02 -4.850651352904902097e-02 3.549489978024537862e-02 3.476680358488098976e-02 -6.563786960635520362e-02 -4.869711052241313537e-02 -5.276116130437632362e-02 -8.314995982714001865e-02 1.122469809212833652e-01 1.182520006539875407e-01 3.629963259404705989e-02 2.679293633535679078e-02 -1.356480419860638387e-01 -5.209839340389298135e-02 -7.078034191721168863e-03 -4.151004863163079706e-02 7.379872429775789777e-02 3.043243083115369785e-02 -8.790674848024572496e-02 2.325004597609290052e-03 -2.108445510267327808e-02 1.759534526159434176e-01 -2.520575390200306340e-02 -3.294607148758391113e-02 -4.773031759216013470e-02 -8.515847241727964034e-02 2.696520429301367885e-02 -1.964630798593335614e-01 7.212607865259600126e-02 8.628786068484575744e-02 -1.755227640842506598e-01 3.072472991240986218e-02 -1.408053173304830152e-01 3.733237484809069553e-03 8.597702393556312661e-02 -2.780750002019411263e-02 1.232283752271608745e-01 -9.476854148661245647e-02 6.531707971010361491e-02 6.762186927895096067e-02 1.059422197953652778e-01 -7.968122604595988256e-02 1.903394450829826723e-01 7.019276901836984939e-02 -6.238289979847624900e-02 -4.642901788645670269e-01 8.651463607208883730e-03 4.585116515553415428e-02 2.300336984065672052e-02 1.407646851531368926e-01 7.429601675127192606e-02 1.155319252669328445e-01 -9.736227687424500732e-02 8.987186585983504561e-02 1.380902258607864530e-01 5.243973511015886935e-02 -1.905804323722460059e-01 8.523535980067939444e-02 -1.560130557205159640e-01 -7.071481439143989522e-02 -6.644772369151484559e-02 -1.087105218105812870e-01 -8.282807585375860648e-02 6.952834413659743362e-02 4.858675373846856049e-02 6.563987090169053074e-02 1.963989045365514829e-01 -1.812554658969929566e-01 -1.121640520596279833e-01 2.296205001409377597e-02
1.042857142857142883e+01 3.616527650580387328e-03 1.428007780123521052e-02 3.122919551715564596e-02 4.743268935880318865e-02 4.054182548130977337e-02 -4.458209033844395819e-02 4.346491327821169065e-02 -4.197358633713221647e-03 4.700661942284418970e-03 -5.896721612867768421e-03 1.388184309606734293e-02 1.273501852660345558e-03 1.656241961453248229e-02 3.730306626336566019e-03 -2.927540034308256239e-02 2.937416728962194065e-02 1.271478245180739791e-02 -7.470926800982094496e-02 7.522258806011664078e-02 -2.882951384798293840e-02 -4.689131015437581797e-03 2.105488768931815594e-02 -2.415126449805890529e-02 1.544793968396480878e-03 -1.508185981698703009e-03 -1.674534984948759905e-04 5.478328187362280222e-02 8.937176981454460906e-03 1.699390247217769101e-02 -1.198633406605247552e-02 1.097206065516810429e-02 -1.625540543296486590e-02 -2.518249053650766997e-02 2.970621533433261650e-03 1.623990295412070656e-02 2.565605090136252250e-02 -6.838588233049731901e-02 -7.440241544269136920e-03 -5.468865827183098764e-03 -1.593262431982183855e-02 6.584675179202771622e-02 -2.126408944606187137e-02 2.698446345406643743e-02 2.537906593192347168e-02 1.864851719657481229e-03 -2.767615604567911364e-02 -5.945905760147054270e-03 9.155561608870685375e-02 -1.214790265581405793e-02 -1.845603039211294108e-02 -1.062894156757893463e-02 -2.998745849319566295e-02 6.578676585407461364e-02 5.243602463473572006e-02 9.977593195235971366e-03 1.819088380345428718e-02 -1.175362189508872418e-02 1.846274241952337511e-02 -2.750932316295333704e-02 7.527294426096814428e-02 -5.291061300690769187e-02 1.108572779864351182e-01 2.323312743322625620e-02 6.850878709534002908e-02 -1.247090943491355533e-02 7.184167285187088858e-02 -4.055881896799127390e-02 3.276751504995054770e-02 -2.753612272771023550e-02 -5.329182394176517484e-02 -4.969359486064663795e-02 -8.229635593904463531e-02 3.828659475802661388e-02 -8.910740676013749646e-04 3.258813735709080190e-03 -9.660505715701589446e-02 4.581172338743496469e-02 4.154643267999958561e-02 -3.529903742668736438e-02 -4.757806437052319870e-02 -4.764525395694732546e-02 5.368697388700343492e-02 9.870410097446316242e-03 -3.106733170554887291e-02 -5.849041460356242672e-02 -2.577835137255832243e-02 7.268850261195825002e-02 -7.564937547133509382e-03 -1.776924101744269471e-02 -4.085742296821994607e-02 3.326394761164419567e-02 -4.113597493824253104e-02 2.024311364791669954e-02 4.283582056963002732e-02 -1.547603372903474071e-02 -1.658127899823938767e-01 -3.099710466021852323e-02 3.864124864222310413e-02 9.251881735455164124e-02 -1.239212651253419756e-01 6.436308715674890490e-02 -3.667329183920641639e-02 3.752103483928952155e-02 1.133458250867115380e-01 7.730178568985528187e-02 3.447610290985980708e-02 6.360982805130122042e-02 2.447205844689748777e-01 -8.065421329802048567e-02 -1.057329815590905275e-01 -1.349637562740149122e-01 5.970861264484025877e-02 3.470641429065406125e-02 1.101127369458870658e-01 5.199160901878699392e-02 -1.589208839491178804e-01 -5.795336335473259305e-03 -4.771399599432576272e-02 -3.273466305446255144e-03 1.499545927691352254e-01 -3.912241946697311151e-02 2.690442824122202259e-03 3.837589177403101081e-03 -1.816639627635474874e-01 1.173189308097208755e-01 -1.116639185541764001e-01 -2.147481714554282384e-01 -1.567364359350802705e-01 -2.762502616385579309e-03 -4.119518099784956477e-02 -2.184478114255962722e-01 1.802562483944282479e-01 -1.801234224244361304e-01 -1.178724888600861526e-01 -1.010523919797443049e-01 -6.665245503437164376e-02 2.077013965686121677e-01 2.421984980476914184e-01 -1.187102016440612084e-01 -1.393103417465730610e-02 4.381360008996992850e-02 -2.008588895074443423e-02 -2.426137089053289828e-02 8.895200409131720498e-02 -4.252338388144730197e-01 1.029599629577169356e-01 -6.852931937787257177e-02 1.886054512718876705e-04
1.057142857142857117e+01 3.410905067952126665e-03 1.336820398256264100e-02 2.916376703638358381e-02 4.340721384321979265e-02 3.695146295996044883e-02 -3.967936275205086877e-02 4.270582933628440381e-02 -5.478734703751407704e-03 -3.220287129522008199e-03 6.223030970647254467e-04 5.818831237595445925e-03 -1.212541304941019624e-02 1.915201867085560353e-02 2.075814225797200860e-03 -3.324011737268676298e-02 -2.643291182915936260e-02 1.247358627397429122e-02 -4.795532290882736220e-03 2.677335792982089499e-02 -4.717751323424450999e-02 -8.136134074846429129e-03 1.095377313041334850e-02 -2.375760747826883776e-02 2.762515268867796539e-02 -2.965241274209583569e-02 2.588850470807311718e-02 2.262645020437318102e-04 6.694849378377571575e-03 3.880154466310357236e-02 3.211400067890090443e-02 -6.826934504098218677e-03 3.176419245015012389e-03 -1.900378373652152411e-02 9.681541053251037365e-03 -2.144696275941685923e-03 5.062682435255660279e-03 -3.261493846358770599e-02 -1.902915871018159540e-03 -3.039070942527402966e-03 5.320223294830101098e-03 1.887922218662649310e-02 -3.336305799013362938e-02 2.023084623666668649e-02 -2.074375514493182956e-02 3.244399015041277146e-02 1.103984445351074116e-02 5.507318926258571862e-02 -2.580744829612252253e-02 1.319763791859541145e-02 -5.549301537197799672e-02 4.819396725242979657e-02 -1.083391694537937967e-02 1.022523392684289989e-01 -9.308548359329370248e-02 8.784445367732049426e-02 2.275254206997620599e-02 1.080363785078071980e-02 1.064224291502363778e-01 -5.253845179049477544e-03 -2.815401996091788581e-02 1.503348991769680176e-01 4.884213270571348409e-02 7.790827327563673577e-02 7.529744714530854643e-02 -1.640507875224877718e-02 -4.556267723088260058e-02 -8.066264558827317133e-02 8.166983155465691591e-02 -7.059322703825145207e-02 5.781525054465373042e-02 1.042337228439030317e-02 5.191022753229894253e-03 5.733850681458647729e-03 -5.594299198954497815e-02 1.305801499539714378e-03 6.922761504802214805e-02 2.997684593940615899e-02 -8.433569079349247100e-02 9.870570240322864425e-03 -2.250484967163785335e-02 -5.552574785005532504e-02 -2.943943759741679544e-02 -2.724251289099043419e-02 -4.282642669517206652e-02 -9.493084260949771064e-03 -5.465231997234606953e-02 8.583501379088211147e-02 -4.671666847468854133e-02 -3.392843643726645847e-02 7.457244020930318962e-02 4.376238942799927367e-02 2.563269430531374057e-02 1.420636413593442601e-02 -2.717339915875211648e-02 -8.016423952796483676e-02 5.994865393088534555e-02 4.366430801149913388e-02 -8.568717247412099836e-02 -2.503712009475527953e-02 4.029203517574973109e-02 -1.946761835825937259e-02 3.549298109435616855e-02 -3.239202576257049770e-02 5.459979291181012856e-02 4.272714590416104574e-02 -1.290494688379655308e-01 1.456019237494231011e-01 6.050218805429833507e-02 9.494406732999036147e-02 -9.757781871936416218e-02 2.231921244196307386e-01 -1.257619786537363948e-01 1.773533540966808902e-02 -8.372654710183616983e-03 -6.907364118573476597e-02 -4.314643542296393158e-02 6.666322086269893532e-02 2.182621194696904299e-02 2.765947888613055072e-01 -8.814085335224999818e-02 6.470630986255601624e-02 4.836202262879521485e-02 2.298461276157525157e-01 3.273965019622991357e-01 3.748862331041175056e-01 -5.158803510048844132e-02 -7.525028910535093429e-02 1.192299557391449105e-02 2.608141072278398198e-01 7.469143415961700117e-02 -1.037563947241343376e-01 5.988759547107035813e-02 4.818158395239388603e-02 3.324843977187656729e-02 -8.078971362428151448e-02 9.063093915070870310e-02 -6.499322228103954213e-02 6.936825428222033463e-02 2.059941410878333989e-03 -1.733961280921224313e-01 -1.714661594359080388e-01 -1.781585725607209292e-01 -1.541919633061111794e-01 -7.084381598475794628e-02 -2.012311359946199543e-02 -7.928442577825900450e-02 9.131960848894586646e-02 4.635327751957611653e-02
1.071428571428571352e+01 3.168041548997421655e-03 1.237930429053071130e-02 2.698963000016866079e-02 4.018648185161397685e-02 3.445798202555185735e-02 -3.867396923609057319e-02 4.840531839405184250e-02 -6.537369234658877738e-03 -1.321854263931203886e-02 2.605658523036683254e-03 5.759429026894706885e-03 -2.147883795779746696e-02 3.147133779837181511e-02 5.245101777174398898e-03 -2.756987845896619743e-02 -6.096892410615966512e-02 1.009862886125149212e-02 6.289396355870528754e-02 -4.308795537265681930e-02 7.237212369584920639e-03 -1.357384323551525350e-02 1.671180700694946701e-03 -2.600275993929102719e-02 3.962439257741421500e-02 -2.006205602466203455e-02 3.972096043876355287e-02 -3.664123929385076917e-02 -1.435313952244105743e-03 5.296163629798553846e-02 5.491633103167781194e-02 -1.408506103773789903e-02 1.371013398640424756e-02 -1.906424176873243448e-02 1.156152332507392154e-02 8.761729654648588161e-03 6.490797883974614400e-03 -4.959467999007532296e-02 -2.249299486432052367e-02 -5.560864269217844630e-03 7.458119593705479777e-02 5.434708761847486386e-02 -5.928797678455212383e-02 1.543798589784155066e-02 -3.380144180735905612e-02 7.485456552884666576e-03 3.605522070527523298e-02 2.168032395711237681e-02 -2.890059228807361630e-02 1.880264914478697869e-02 1.673468765246484413e-02 -3.080150461797432834e-02 -1.272715077034776987e-01 5.834084063204344334e-02 -1.001269197790402299e-01 4.147857104679333884e-02 -4.312158513750964477e-03 -1.144742810540431005e-01 -4.318182291053275501e-02 4.486943073475248983e-02 -9.489807224930899010e-02 9.355808101883952843e-03 -8.907716272327494134e-02 -7.024749682020600683e-02 -4.050931829497383257e-02 -2.176020210612906319e-02 -1.935750357541249009e-02 4.478066707387150236e-02 6.312826353972152485e-03 -1.194594173546120568e-02 -1.227066131821341471e-01 1.751127405981857052e-02 -3.016514849905430062e-02 -6.486403612786099948e-02 -8.194306349031205139e-02 -6.458617715389453062e-02 -7.233558321091071441e-02 -1.010825522382510222e-01 6.919834335306748740e-02 6.520208549580497337e-02 -1.665796851344445717e-01 1.138814192649048249e-02 5.849998132552898522e-02 4.954294284546693211e-03 -3.527653638953258310e-03 6.531080999305444168e-02 -1.435294810836470862e-02 4.749486442450956414e-02 3.736677108050526219e-02 1.023121522257438437e-02 -1.614744917542688951e-02 2.131939177070870106e-01 -3.486007693683853409e-02 5.953921553674752787e-02 -1.742389042484185357e-02 -2.431358859913494361e-02 9.221512394050883354e-02 -2.283661384248365442e-02 -1.202401520992137929e-01 -9.504444316412821725e-02 8.021969419096829090e-02 -1.676582815378031832e-02 -8.636113479659082715e-02 1.241510802282642656e-01 4.501560979232972770e-02 -1.534707327986222225e-01 -5.031632679578707662e-02 -1.985250341155277501e-02 -6.146314720202659954e-02 5.838827111529249630e-02 -1.040902374690443749e-02 -3.600583192345387096e-02 4.183033512339229959e-02 -1.629868860097605510e-01 -6.218974094324616897e-02 -3.352288239681475157e-02 5.245263136321651892e-02 7.661492898007697672e-02 4.083549604744918932e-02 -1.154482717031884986e-02 -3.913198978479442980e-02 -1.529000936407010590e-02 1.396772107527362861e-01 -1.031502532033876096e-01 -9.437597059628792528e-02 2.207402578253323533e-01 -2.229073893132931528e-01 1.631140081157283761e-01 -1.913834815550962409e-01 4.334403617904130507e-02 -9.435069789889523328e-02 1.399418070337466180e-01 -1.081112462289485904e-02 6.103706336138604860e-02 -4.822868606719380585e-02 -1.458925681888342818e-01 -2.241740051529004726e-02 -3.714109946372406296e-02 3.468795937247832750e-01 -5.467129655618718082e-02 8.698250142706816235e-03 1.787369110017433260e-01 1.054187765781127058e-02 2.411992930774814192e-01 2.357544230646781147e-01 1.920936492699995835e-01 -1.722677974227403153e-02 -5.880030608711831440e-03 -1.260115219043163870e-01
1.085714285714285587e+01 2.862118686210687966e-03 1.126055269159296178e-02 2.464661018535006104e-02 3.754985333094627842e-02 3.243593402031437478e-02 -3.995067971810905422e-02 5.136898474539783321e-02 -5.705041393443772459e-03 -1.116442803354449932e-02 -7.705224093213569776e-03 2.465625653669788891e-02 -9.618534898742358294e-04 4.354788188963559098e-02 1.400941125297566932e-02 -7.321653581054799777e-03 2.290653830668505642e-02 -1.095673312266336186e-03 -9.013515906515870424e-02 8.897481777467285136e-02 -3.562571968041083198e-02 -2.645697952078837276e-02 3.840332786034190982e-02 -2.025598562154747387e-02 -3.405954445955601539e-02 1.479011676391207286e-01 1.166953413582060839e-01 -5.699563256231183345e-03 4.714890564791486809e-04 4.507428357432637089e-02 -1.976021877898086199e-02 -1.434350018511581712e-02 3.471810004976561004e-02 -4.565953755893809723e-02 -1.116140031373531911e-02 -4.262884458206838562e-03 5.751428501236144353e-02 4.958990984599234014e-02 2.020802626394151147e-02 -1.514142114540064157e-02 2.054114609911512554e-02 -9.455098932528856540e-03 -3.324758044927446365e-02 7.908629450436141864e-03 4.246480859732223306e-02 -7.692153787075542946e-03 -6.965607981823632167e-02 4.186403040004086848e-04 6.723162528970180740e-02 3.376598565103146321e-02 -2.104521844582821904e-02 3.273741222197099759e-02 2.626129986537338590e-02 -2.365761748525505980e-03 -3.880834590917581900e-02 1.366540518196100173e-01 3.213777172615833733e-02 2.729651063715816603e-02 3.380538567730217298e-02 -1.696279970773048942e-02 -2.178584375292636280e-03 4.989535025278891631e-03 -1.076245895137523112e-02 -5.869378422956478270e-02 7.910720922471609073e-02 6.950734759989972422e-02 -9.418223014501041213e-02 6.798255609650380449e-02 -1.078358391093710428e-01 2.476118120700333824e-02 1.330540478972196683e-01 -3.390130490009275049e-02 -1.107337404983857326e-01 -7.222846534663933567e-03 -8.400898991188447684e-03 1.811540559810336792e-01 -1.976907123302582281e-01 -4.259288863678525883e-02 -1.356330406597406474e-02 1.025075334712494540e-01 -4.438518931130075451e-02 -1.075101985871242255e-01 -1.119358263135188623e-02 8.220636707704995216e-02 -1.045074733829106511e-02 7.521724670873232432e-02 -5.967572896045666292e-02 -3.727646320468270408e-02 -1.422105624675984170e-01 6.209925262880264252e-02 2.365071005527290965e-02 5.165332686979783039e-02 -1.202910324032679945e-02 -8.180835296192109918e-02 6.070145250402711468e-02 1.155442566129585569e-01 -8.031983023549543743e-02 1.565928444438720590e-01 -5.675419544308997477e-02 1.473005605541861107e-01 -5.135150982773831196e-02 -1.501545706158579629e-01 -7.304912329836257823e-02 -9.818879631807810038e-02 2.464614325927544716e-02 -5.316812823720193371e-02 1.140273308963027921e-01 -5.787311689811586168e-02 -2.768161890784147025e-02 1.018889502349538123e-01 -1.144619401279845655e-02 1.618668650184135749e-01 2.072878009915727904e-01 -1.559226491702974671e-01 -2.929685028486313583e-03 4.955457954767742562e-02 -8.606388991498289953e-02 6.352465216687321059e-02 -7.179872347746582562e-02 1.680262516979127291e-02 -1.465215073104784715e-01 -2.253825255124383142e-01 8.202863639582440303e-02 -9.115541607795622780e-02 -1.048510071066822980e-02 -1.173808500542252303e-01 -1.015688596109557279e-01 7.740234215145562480e-02 7.570564983307520590e-02 1.688189983385637027e-01 8.987793365725263439e-02 9.952307544051512689e-02 6.613163262763947781e-02 8.051468620623880579e-02 7.402381254666975940e-02 -7.202090770771693573e-02 9.919318747977073913e-02 1.290265008634335908e-01 3.122795235083913185e-02 1.762435465069074614e-01 2.222264031270534956e-01 -2.502347725708081727e-01 9.697253424041643588e-02 2.337332663074142419e-02 -5.166817562962985888e-02 -8.665436426893455280e-02 -6.468303894740780324e-02 -6.636273055928659792e-02 -1.075048044837542856e-02
1.100000000000000000e+01 2.622876373123631932e-03 1.039470999352149275e-02 2.289992689078971036e-02 3.609012334066757921e-02 3.180648694752123695e-02 -4.373328611522959986e-02 6.993801512300772127e-02 -1.160994018622912155e-02 -4.300599040428518954e-02 5.693859383185328332e-02 2.535566757870350713e-02 -8.272751841655982818e-02 -3.309628750303453965e-02 -8.517670369985165524e-02 2.528199587139170340e-02 1.817236191727756786e-02 8.488766920576047703e-02 -5.796495726961158057e-02 7.089764746042065413e-02 -1.957091558000659606e-02 -4.422509169099761439e-02 7.572156359716518403e-02 -1.003883808486190493e-01 4.055902675856722095e-02 -7.063025728784118329e-02 -3.669000301128744201e-02 2.428165102509493023e-01 -6.824801815496503443e-02 9.339599336352921721e-02 1.747561217769897091e-01 -9.462166299143894010e-02 1.324445290534286557e-01 -2.760500848918292505e-01 -9.630930302025285383e-02 -1.362332815401718633e-01 1.105911660265351121e-01 -1.145229738515650408e-01 5.016199340429854103e-02 -1.352280801999322102e-01 5.752340871807640893e-02 -1.993405370928494347e-02 -4.563564965959557990e-02 2.291935512566921004e-02 8.585602455051809245e-02 1.245315663997459237e-02 -8.047670175597219921e-02 -1.630540399506335281e-01 -6.206639098919052543e-03 -1.189701196475130736e-02 5.346351486718096263e-02 -1.743673395992960395e-02 1.072601491597472562e-02 -5.689090787587607750e-02 1.300343600671209458e-02 1.449728853484829050e-01 -4.593997009256570868e-02 1.265085906029081997e-01 -1.709307216851493616e-01 -5.655975116715188794e-02 -7.745021842618185492e-02 4.080626359265451808e-02 -8.001925240996539401e-02 -1.355926705581708414e-01 1.216131304732551155e-01 -1.334684896622030936e-01 2.571807461902531761e-02 1.042130473013785225e-01 -6.355681065850804501e-02 -4.153636541080248795e-02 8.201211830860893892e-02 1.632193510890269858e-02 -2.285666739155003610e-02 -5.805201451134763685e-02 -7.418144587345951169e-02 8.439210947818499842e-02 -7.478825514440913536e-02 -8.095463713004118211e-02 1.476273927456304424e-01 -1.230823841674313773e-01 1.479123650940926578e-02 -9.005994221937174693e-02 8.205216403205758957e-02 -4.645809397628856974e-02 1.576698979649083510e-01 -7.452463539692165406e-02 7.109796706302599911e-02 6.955025984480274481e-02 -9.017219488941209671e-02 2.568333360849776176e-02 6.680876078026087850e-02 5.200197302021369872e-02 1.608837747805069440e-01 -2.215891651662978135e-02 1.148596962753309636e-01 -4.966645574360054743e-03 -4.202801160933929137e-02 3.924071837461446527e-02 -5.775618085142401187e-02 6.544534921156276719e-02 1.119197846975541477e-01 6.832432124920234662e-02 3.085404714397829706e-02 4.278279058803796317e-03 9.478810011457521056e-02 -4.694868481544878236e-02 -4.791668436315168339e-02 -2.929111805343968811e-02 -8.535221669169362757e-02 -3.497808437687067399e-03 6.234418454244379341e-03 -9.702631334541532426e-02 -9.244413776017054718e-02 1.982916929514167564e-02 -4.879731372144410079e-02 -1.312002649277064781e-01 3.965206004164739673e-02 6.692736124158879529e-02 -3.240359282607124802e-02 -1.068462247618796358e-02 3.667804307073019299e-02 6.933725782838998097e-02 -1.350715554214420022e-01 4.664447402349700122e-02 2.116020097567299085e-02 -7.579453577809711073e-02 3.624699295289935536e-02 -4.923425866700800041e-03 7.979097345459054691e-02 -3.664529124424661943e-02 2.960888051386973210e-02 -3.788273376700883321e-02 6.364638792187765626e-02 4.823446706145245733e-02 -4.765748396261784009e-02 4.677961696639562628e-02 -6.484783344304638486e-02 -1.692061843747169891e-01 -4.292616779720591358e-02 -1.848680023085227664e-01 -1.021539715728721348e-01 -8.884493601758988723e-02 -4.925977755121390550e-03 1.044714087241647438e-01 1.024145237227143748e-02 -3.555318441363749388e-02 3.202738093526594221e-02 -1.842605953730045917e-02 3.062660596034728552e-02
1.114285714285714235e+01 2.631845293617738040e-03 1.116526648820398600e-02 2.593266440074652041e-02 5.029844836178373052e-02 5.077252496238136154e-02 -9.369383498446899605e-02 1.893340332037577456e-01 -2.028284224096400454e-02 -1.343725655237210936e-01 -2.556218693636645375e-02 1.038681054853826946e-01 3.012415483930595134e-02 4.077400103011356025e-01 1.328537544336692022e-01 1.216718050558460579e-01 -2.577025176542636631e-01 -4.094665264992936593e-01 -7.430109526042784351e-02 5.875309634843004641e-02 1.624703343453595961e-01 -2.410527531918895544e-02 4.899244678805224351e-02 -7.624919323374253211e-02 2.044178287578172770e-01 7.798061409431208957e-02 -5.394261634065866673e-02 6.246275843696265373e-02 5.163695142730787696e-02 -9.621058412438046603e-02 7.140412013712746364e-02 2.111791710114324649e-02 -1.942187266850498029e-01 2.218074610236161689e-02 1.100768674147307447e-01 7.026725084191530642e-03 -7.917274067780526170e-02 6.350321674473588529e-02 -4.726008928936263620e-02 1.380348978346031263e-01 -3.445945807979028472e-03 6.519142399143118549e-02 1.129598703447107048e-02 1.912934774204510385e-02 2.308741755799331372e-02 -1.573315584351986651e-01 3.948447420578406197e-02 4.681291753048305582e-02 7.602202897632664123e-03 -1.783068187683149383e-02 3.987430027836972452e-03 4.087221555664894562e-02 1.114012773487060015e-01 -2.854933288561124424e-02 1.645666781900093079e-01 -8.914775715602572814e-02 4.640853811612807855e-02 1.136096248990839386e-01 -1.623941254627826736e-02 5.145531277647931445e-02 5.194032702399526552e-02 8.825039777120718965e-02 -9.641642894265997632e-02 -4.743038412685257610e-02 -1.018218474026756082e-01 -5.270329916305247636e-02 -2.996028668159284817e-03 5.734450948754998834e-02 -1.489529736965259504e-02 -4.602375452660974154e-04 -1.548079021465657845e-02 1.019917487973017733e-01 -6.909045298858143558e-02 -7.957413887598673019e-02 -5.762937582540753750e-02 -5.858300651864239983e-02 -3.581153832669196208e-02 1.250200641528144765e-03 3.814690308031950389e-02 1.693237787926502383e-02 -4.313294900383668300e-03 2.118282473809443567e-02 -2.407187417141596827e-02 8.286248001745273595e-02 6.980272279624707976e-02 -9.139401007135215804e-02 -2.480708582043127802e-02 -3.003289441890114736e-02 -1.150685417346437867e-02 7.999501271360051624e-02 5.657801632105035478e-02 -2.216536845668877834e-02 1.239398050280936109e-01 8.479725775794441645e-02 -1.730555006784557578e-02 4.901932212907435943e-02 -2.479377626322820660e-02 -6.400234570399114531e-02 9.613866483894617510e-03 6.189797955015005626e-02 6.050230344517521647e-02 4.024741994344958190e-02 2.679936869573309316e-02 -4.315430182841024920e-02 5.013774519340859215e-02 -2.443556672872138416e-02 -6.775621492030706877e-03 -6.853184786122702710e-02 1.744904534845935148e-02 3.013131802416438038e-03 -4.942345645394591834e-03 -5.556124723302270640e-02 -1.714562643693916255e-02 -3.557649592008874789e-02 -1.951355691688620372e-02 -8.038004203300233921e-03 8.705808500585332510e-04 2.849388662436744268e-02 1.700033170036523850e-02 -3.629606920800176190e-02 1.713770453964595999e-02 6.167745947592880723e-02 3.516516675364446398e-02 6.707049115551710905e-02 2.587218553100495075e-02 -1.161072758261133542e-02 -2.039601189713800139e-02 5.462312208159924611e-03 1.807775404459362883e-02 2.316245055851685886e-02 2.568252901170394939e-02 -3.191071775125163545e-02 -4.234643107318659776e-03 -3.101507526865072972e-02 1.393787459592565718e-02 -1.203064059844524952e-03 1.088732890698746250e-02 1.438478105100114354e-02 3.065408539019535278e-02 4.132781333182392568e-03 -3.359311697665081503e-02 -2.645079448466578290e-02 3.709729171395059321e-03 -1.254610748554676157e-02 -4.797801227120963158e-02 2.323778800040602818e-02 -9.451498552724800842e-03 -3.641345517119520120e-02 3.866685595543007531e-02
1.128571428571428470e+01 3.175889811958597462e-03 1.441243589036406668e-02 3.504769264332939505e-02 7.214592734778826899e-02 7.306391262165591594e-02 -1.103502907344233591e-01 1.262866013207992466e-01 2.726976905541827687e-02 4.421974433369000451e-02 -2.353661452678055821e-01 8.958378983243207860e-02 -4.090680560881101990e-02 -6.486591249661765972e-03 1.389576251299690091e-01 -1.049348700859376732e-01 2.375744884756562092e-01 5.030590587359741184e-01 -3.514981733825881666e-02 -3.063029107897746184e-01 -4.818335799518152357e-02 -1.183711300308450398e-01 1.067347144641223461e-01 5.681817922855252750e-02 -1.808050036201463429e-01 -2.148993001391559521e-02 -9.346892851729603213e-02 -4.207076699184447710e-02 1.145351618453807480e-01 6.028506392911803236e-02 5.456376797715509208e-02 7.898964203015920726e-02 -1.515670330056017034e-01 6.547056643243495677e-03 4.359362601913122776e-02 6.656605306065697947e-02 -9.233643322418033650e-02 3.885532302003047271e-03 -9.617427961684625604e-02 2.113582985220990862e-01 -6.111512289575802941e-03 4.972931273972077543e-02 6.942166627651721010e-03 6.541452659319166307e-02 -7.159999841582024779e-03 -1.171607803041452844e-01 3.433438134879632925e-02 5.948331741200104522e-02 5.753110632850804568e-02 6.125063394418103768e-02 1.179687301898277134e-02 -7.868102050146086324e-02 -3.858620708362871243e-02 6.496737816314698821e-03 1.921723007196859262e-02 -1.389284221075183512e-01 3.383859111807944325e-02 2.500519426097773390e-02 6.872586989589750395e-02 -5.191584640025178471e-02 5.401636370431361911e-02 6.806315973611123948e-02 -3.789291939996301817e-02 -9.390439956801877042e-02 -5.409123964232200044e-02 -2.793101972899873428e-02 2.176245871864077031e-02 3.009058767415964328e-02 -7.656131238859154031e-02 4.742509869490871451e-03 5.188448200982364450e-02 -4.225479943823325785e-03 -8.133912745861252014e-02 -9.553165150278573881e-02 -4.303621906667911418e-02 9.219898796200202799e-04 -4.790715332350149736e-02 2.744678702728792219e-02 6.692368080940516717e-02 -2.548600681418719885e-02 7.717345024339586357e-03 7.945315420521864569e-02 -3.516407088080909793e-03 6.189827080429747413e-02 5.381918300164875019e-02 -5.944995914823422017e-02 -5.077812338757585475e-03 -6.728307216394750767e-02 -2.596647691835095306e-02 1.228505697643584860e-01 4.806325281299957120e-02 -3.929703750479233287e-02 1.529351029628374103e-01 1.310767064282241101e-01 -4.829523914931779099e-02 6.891430487541526373e-02 -2.281111144139025965e-02 -6.221256546250170105e-02 -1.999300441610320569e-02 4.991175899873093874e-02 2.104108973282104930e-02 2.077184585378570592e-02 3.616235113956575709e-02 -2.836480110899544660e-02 4.009540942995251656e-02 -2.203244859861034147e-02 2.386737428188512658e-02 -8.837334162665584636e-02 -1.584445292296274635e-02 3.262202926460307933e-02 1.641849252954596591e-02 -2.283622181633576664e-02 -1.783396717980167620e-02 -4.762114150601689383e-02 2.922313561364143705e-02 -2.908325101212759847e-02 -1.773333575176369581e-02 1.598803181337156085e-02 8.176035169710273512e-03 -3.363673450626497585e-02 6.307967997799843879e-03 2.868564648251873198e-02 1.916560736741360071e-02 9.130096663849320004e-02 2.255919935444240104e-02 -5.195108481825268416e-03 -1.899706045909294386e-02 -7.906759076308412029e-03 4.984034476653546875e-02 2.655789396717149128e-02 -1.409793393616896873e-02 -2.835016685548456469e-02 2.059371194778308531e-02 -4.043063704803896014e-02 9.824421502346044818e-03 -6.377089699304879476e-03 9.274393260244928388e-04 -2.878975902741865572e-02 4.980033968651167986e-03 1.545988874334492010e-02 -2.587512046428935841e-02 -2.255142848568865779e-02 -7.607966239650227420e-05 -5.382036196321752022e-03 -3.370373864078490128e-02 3.336728377076621233e-02 7.571187936685002187e-03 -1.837284753529740133e-02 -4.294238674686537242e-03
1.142857142857142883e+01 4.077842303372868418e-03 1.766562039572767626e-02 4.187640217175055829e-02 7.113133908010413342e-02 6.401449223326828586e-02 -5.261506302612937308e-02 -2.267749368523585066e-02 1.615340755540248252e-02 9.904882686050860141e-02 3.272045031778102880e-02 -1.053820878933977856e-01 4.111647860758961548e-02 -2.094796879049755645e-01 -1.592867148902207819e-01 -2.076966886242192500e-01 4.303653749327950029e-02 -3.675551576560095318e-02 2.628828460962651659e-01 2.611589915687438368e-01 1.598019767825966386e-01 2.540651028169543246e-01 -1.384291632405942885e-01 -4.142822369198912585e-02 2.493836152495169933e-01 5.920619980228417067e-02 1.103863949950137230e-01 6.099466662386305443e-02 -3.794976724082317621e-02 -4.673458866879158860e-03 -1.089550399195497871e-01 -2.138320460491954511e-01 5.910919615077958600e-02 1.069796290374683267e-01 3.011587991068742642e-01 -1.311599752379029316e-01 -6.053563831389580097e-02 -1.350980728971287181e-01 1.535315693088415596e-02 1.715162290975411341e-01 6.176706133600243925e-02 2.626220405375010239e-02 -8.074487598584444148e-02 4.254056980108159025e-02 -5.163522163421212924e-02 -4.022060763710450827e-03 -3.817244622331984749e-02 4.164081080561313208e-02 1.416849382693511350e-01 1.521952505671692879e-01 -8.286538499675362912e-04 -1.031203843304153434e-01 -1.180809475597882491e-01 5.257315581777419200e-02 -4.445677908804674533e-02 -1.346971612771969418e-01 4.994277128930576376e-02 -3.428035723495192338e-02 1.194401839526871983e-01 -6.289702904317522048e-02 4.887242431327479264e-02 2.274163149173049139e-02 -2.910808115957971148e-02 -4.766634853082979406e-02 -5.062390294864953878e-05 -1.181341001129677937e-02 7.920113750336518071e-03 5.116846481840331938e-03 -5.831222838895446653e-02 2.778083391849651279e-02 5.564614158895130058e-02 -7.096439676445376321e-02 -7.399260885592214010e-02 -8.218437849943327489e-02 1.354358903323577522e-02 5.330041435299206348e-02 -2.370436838973836655e-02 2.515582951947138365e-02 6.655458395054317244e-02 -1.164352776534999245e-02 1.872436028156789986e-02 1.225160843775438546e-01 4.380424502306784484e-02 5.058754762045491321e-02 -6.367662478693390110e-03 -4.642408990752616878e-03 4.777882236842299901e-03 -2.265952895260240491e-02 -4.444310945933634821e-02 7.135071814026761050e-02 -1.886111552406116373e-02 -5.645736824411097532e-02 1.325828190491382397e-01 6.177295398731171006e-02 -2.589751091863767840e-02 4.896990205507048555e-02 -1.377127542968451315e-02 -3.356926211640561680e-02 -1.900061548076690393e-02 2.380654253134098161e-02 -4.580296533728031583e-02 -1.363052970049412511e-02 2.028161248445032455e-02 2.156417958575104592e-03 2.936871784787351697e-02 -1.598260755592371875e-03 1.437803644869483158e-02 -1.013394903480004383e-01 -8.065524859160724813e-02 2.012004096565144992e-02 5.236622891132353748e-05 -2.345422818143270624e-02 -9.300965339487720501e-03 -3.878600232525107605e-02 4.516800139271553993e-02 -5.068107393137484540e-02 -1.330608394555617482e-02 1.861926379037413468e-02 -2.605092935528472223e-02 -3.156729966162469259e-02 9.785276792284329159e-03 3.796180541697941752e-02 -2.549431438875982003e-02 7.769035893557309225e-02 2.328831466057440167e-02 -9.890302742166033612e-03 1.605478402086212009e-02 -4.061912825701312346e-02 4.801805604517527665e-02 2.850601396471782664e-02 -5.634678568966020734e-02 -2.186078432543297340e-02 6.701437217985803212e-03 -1.479862764669418601e-02 -2.318766108808069035e-02 -1.426357612131919431e-02 -2.096183821113680248e-02 -3.938477741900909407e-02 -2.300843871437564456e-02 3.794817341630633140e-02 -2.786554118064936414e-02 -1.311189489416481405e-02 3.417626052901038148e-03 1.677007991561529909e-02 -2.249452405092499177e-02 1.720478287551165456e-02 2.171962583652181991e-02 4.311012665375352389e-03 -3.584327166058984271e-03
1.157142857142857117e+01 4.527854946233146084e-03 1.821364173451476415e-02 4.115147696359114371e-02 5.675352646935557382e-02 4.472736864387040490e-02 -1.881998948912253986e-02 -2.101425393050635956e-02 -1.623524069932538033e-02 1.327597026440703425e-02 1.280175673441246720e-01 -3.175109928569703338e-02 2.834491622550128903e-02 3.722927501029722058e-02 -4.451045426112404391e-02 1.167350737926271982e-02 -1.589588580561865916e-01 -2.466938585752699309e-01 -9.425699466680520500e-02 -3.517119260060878189e-02 7.541016911387912747e-02 -2.363740549289475024e-01 1.439641269158771775e-01 -1.108103879760650168e-01 -2.762961085786397319e-01 -1.338593490098095307e-01 -4.055033605600458918e-02 -1.140400281700210267e-01 5.143480149383201916e-02 2.992002210898181414e-01 -8.616653281042609136e-02 1.438413727726116920e-01 -1.296886145386184908e-01 -1.409046698695935740e-02 1.321969210285685037e-01 -1.454702515010417307e-01 -5.100883762814247685e-02 -2.920566406681669031e-02 2.214632483641522463e-03 -5.946825879778572244e-02 -1.080201891757591320e-01 1.688185902107929015e-01 3.901016382858626258e-02 4.854887652921333757e-02 3.443397433814207598e-03 8.131241096334314300e-02 -2.173158103376899089e-02 6.471943281855761787e-02 -6.456271381516236196e-02 6.218442014402390111e-02 7.042015886219762932e-03 -1.092615797872622668e-01 -1.653867584733044460e-01 -6.089875123942306567e-02 -1.617501517765914942e-01 -4.121391248421311243e-02 -7.584445098922440454e-02 -7.647772916454247116e-02 1.207027881012652792e-01 -6.213652412009312148e-02 3.284009486722751919e-02 -1.024145964649720436e-01 1.325026754936094696e-02 -6.098577526732940068e-02 1.169031798410654077e-01 1.759722188852112096e-02 6.590148648734435455e-02 -1.505517091306264599e-01 -1.323400746432106256e-01 3.649128045174213075e-03 1.298361465472742671e-01 -1.757269196309236281e-01 -5.910905662429803004e-02 6.675956537778517108e-02 4.670871180149323461e-03 4.804318478885849508e-02 8.530917404916471547e-02 3.278128929479909998e-02 6.709112544425843705e-02 4.843955445761881883e-03 8.930823463871415124e-02 1.466006889503174149e-01 4.964202839108793064e-02 5.948006323311010035e-02 3.978058838440958617e-02 8.533094371428786781e-03 -6.874597193261593187e-02 -3.130625629325331505e-02 1.006395599816569536e-02 2.546501137957332683e-02 2.905122934262950943e-02 5.462771909249575231e-02 -2.327266205461117968e-02 -9.563873038714250374e-02 1.238491154642527431e-01 9.733541827552944642e-03 3.539630582031925033e-03 -1.972932026454476614e-02 -3.267510892977190662e-02 -2.042057801244193463e-02 -3.488457970995394175e-02 -1.891031739322589916e-02 2.600592014244453021e-02 -1.405228841371531333e-02 1.127104290323238840e-02 -7.533658979880937523e-02 2.866814560875407050e-02 -2.782131942132322691e-02 -2.022697168828545833e-01 -5.292183384706130450e-02 -7.127082551994822976e-03 2.198558982245293111e-03 3.100150939364891209e-02 5.830913412953005193e-02 1.341185560065074819e-02 -3.548473616337182585e-02 2.656397061794438241e-02 -1.326618723522302729e-02 -4.539812947389100517e-02 -2.994425552051686173e-02 3.715068278641757210e-04 3.027197714853314264e-02 -5.337736853150186478e-02 2.040358064705121571e-02 2.663660370791129731e-02 1.548207070890066095e-02 4.120558623212734056e-02 -6.943126736574066482e-02 -2.039252552897162854e-02 1.229848585020560823e-03 -9.062886364808610262e-02 -3.597607562131773656e-02 4.595619756104828840e-02 7.922876100113378228e-02 -3.604358124034803823e-02 -6.012068347121228215e-03 -3.540172140633952858e-02 -4.244826306371819562e-03 -1.202690978746858916e-02 4.709879541829591759e-02 -2.354423976701522370e-02 6.026285405618453904e-03 -2.143030932011035297e-02 5.903093746516768422e-03 -8.973620615031032907e-03 1.494049367995622371e-03 4.705130342997586312e-02 -1.034908728368200354e-03 -2.013704407154218168e-02
1.171428571428571352e+01 4.654881127081639085e-03 1.760627700094857806e-02 3.800727134695634085e-02 4.565475371955592804e-02 3.330342905480083299e-02 -1.658684218054470513e-02 3.302641992394547005e-02 -2.731895854531764603e-02 -4.443534795600891096e-02 6.396292774935644077e-02 3.387961349851328213e-02 -3.590314399851592814e-02 1.203816413188568413e-01 7.241180373529432224e-02 3.599270551084905734e-02 -1.306056734275583830e-01 -4.337100343838154112e-03 -4.852470974409728993e-02 -1.846341110137521557e-01 -2.455853583687218900e-02 -9.108140905346102933e-02 -7.668202133708403034e-02 -1.085670375374242665e-02 -3.652711415711964310e-02 -5.020363550337670309e-03 9.370938762748794171e-02 -4.634484350800315705e-02 -2.191526142786279496e-01 -1.982946970724789367e-03 1.074106498585361835e-01 2.937050517361244201e-02 -1.918869590753561477e-02 -1.567537273690005478e-02 -1.255416742226428684e-01 1.172454097124320943e-01 1.487980135763269929e-01 -5.300695110366585722e-02 7.310000154860288313e-02 -4.354399756427543289e-02 1.170628573721299720e-01 -6.112459600483874204e-03 -1.124519899476260076e-01 -1.004560596701611630e-01 -6.185344593592626006e-02 1.084821614428619074e-01 -2.930409292380845715e-02 -1.426548131856111012e-01 2.061860015095045295e-01 3.949804319982612444e-02 -2.839924246445766146e-02 -3.452717757010534405e-02 -5.719039777799210869e-03 9.247123003835712451e-02 3.464934251543541621e-02 -5.656795022076977625e-02 1.830547581057392903e-01 -4.118016946299635911e-02 2.658307698540242001e-02 3.026020814646560204e-03 -7.640440616841222277e-02 -2.639627016214387070e-02 -8.224711794630472361e-02 1.304249901655763211e-01 7.105600016504688698e-02 -9.373515207275199407e-03 -8.212947639123345522e-02 2.373094254947100135e-02 5.965464183722598429e-02 8.790556100278190677e-02 -6.348279410589781346e-02 -3.058529810256069639e-02 -1.136977006179906852e-01 -3.875388372871311354e-02 1.288594677444894476e-01 -1.484549148035936746e-02 -5.887756810108436129e-02 -1.811300051703022829e-02 8.714816906412668762e-02 1.219228981452833288e-01 -2.028042853140630056e-02 7.305291877919975474e-02 1.039454889934599002e-01 4.422411720343291663e-02 -1.703990829676704510e-01 6.965595243120482893e-02 2.974781054471861697e-02 3.175978918991910656e-03 -7.873263936979174593e-02 -5.646685325922608939e-02 -1.201735585331073358e-01 -1.376794341084098539e-01 9.335173299560925453e-02 -7.957883118539636758e-02 -9.694477534752327097e-02 -5.560474136568171327e-02 5.227229589797063175e-02 -8.661986150606362442e-03 -4.268888523728141954e-02 -2.996053686138692995e-02 -2.438795034897196790e-01 -7.824711367792187844e-02 -8.153611601166249612e-02 1.541704668697920222e-01 2.549099774435508586e-02 1.219278348179240745e-01 8.411942508106543329e-03 -1.649110560669867498e-01 -3.058287153245484169e-02 6.494144155117859141e-02 8.109739979435265367e-02 -7.781623083474174807e-02 3.479825963510747161e-02 -5.377357716658591469e-02 7.067502453794530237e-02 -3.211930248319293940e-02 1.396717244577203206e-02 7.407110727570273556e-02 -4.705168150534500687e-02 7.002722683852333208e-02 3.744747759813937121e-03 1.060519417251848395e-01 -2.226409382473768656e-02 9.328829229266680234e-02 7.858793499717161082e-03 -8.411349300443304866e-02 1.861244159475856528e-03 -1.456791388377004781e-01 1.452912184170988483e-02 5.145349594705291713e-02 -1.346556955724229343e-01 -5.752598135846382493e-02 -2.738351739432427767e-02 6.127991097869003173e-02 -5.090245273629679518e-02 -2.480576981234017958e-02 -4.434354184755855133e-02 -1.231431651279699391e-01 -1.075200964527924657e-01 1.568876808642322984e-01 -8.845762841908944019e-02 5.187677638204460373e-02 -7.133871513075010391e-03 5.782043593104429363e-02 -6.322514040910338917e-02 -9.811090608921582603e-04 2.761056236577521042e-02 1.093874873614427978e-01 1.049052183836565906e-02
1.185714285714285587e+01 4.569562721345512071e-03 1.678462791058491985e-02 3.511631998620661638e-02 4.202399338435423154e-02 3.097829140137120518e-02 -3.354578765786801753e-02 7.565394129965302694e-02 -2.171265188301879645e-02 -4.685990361382851022e-02 -8.387466550484912534e-03 5.676834705815068938e-02 -2.533958977288465475e-02 9.228293131367797109e-02 7.542228426157970844e-02 2.742954741144920314e-02 5.518302726850963374e-02 6.260828995112115158e-02 2.719852843129070760e-02 -7.582235057717558180e-02 1.713767117485633651e-01 9.070241826971872645e-02 -3.338632941062158466e-02 -2.622866997577083872e-02 4.984642649607057968e-02 8.699116264736164728e-02 2.023473768378083668e-02 9.286942065480723041e-02 9.251655013549184292e-02 -1.212265541554841813e-01 4.600846293939891279e-02 7.067183147272832269e-03 2.404065339710910187e-01 -6.247279949813814431e-02 -8.240842179352194513e-03 -4.687221807410283519e-02 -9.490915192844790209e-04 -2.846073829327623941e-02 -2.346819295631270494e-02 6.344214626844273119e-02 2.887029803813349199e-02 -1.732980358790274858e-02 -8.579070959881686387e-02 2.512424765194644360e-02 3.507523532268581878e-02 4.058433523518809038e-02 -3.613824887450031026e-02 -1.999014852109276819e-01 1.188263274213150616e-02 -5.978861556356548923e-02 5.790865529990705911e-03 5.833096608303656866e-02 -5.065369745258033185e-02 4.677125855648293917e-02 2.240992940598876201e-02 -7.804270405060281801e-02 -1.328820638884240513e-01 -8.783725068716324857e-02 -7.606309953892791131e-02 -2.190194208807969001e-02 4.788084959478675767e-02 -2.398528517247002639e-02 1.127868028413313156e-01 -1.595309498796162670e-02 8.950676319128863384e-03 1.610499492391786192e-01 -9.401245902387563025e-03 -6.843867327125996436e-02 -7.884806430646378039e-02 -4.629494837932214557e-02 4.483925611065787964e-03 -1.065622311425572927e-02 1.022737010763534182e-01 3.323696126851653776e-02 -7.476504767087302494e-02 5.850832172642803780e-02 8.060106757851795423e-02 -1.005672369117393133e-01 1.697049391045988842e-01 1.679679695878584164e-02 1.964965443202076889e-01 -3.509615282779136869e-02 -5.796551163545418661e-02 1.605260093326386223e-02 2.531738647373960038e-02 -7.829507462388608785e-02 -1.860030471794516804e-01 -2.380282329335987046e-01 8.230369429044606666e-02 2.545848720433566692e-01 9.818362103380273709e-02 1.041399630816832317e-01 -9.091216863986312235e-02 -2.077036341596911473e-01 7.364183449352530719e-02 -1.039612425255782985e-01 -6.450935606196238348e-02 -1.738687769305929248e-02 -1.555867496181047027e-01 -2.558962495220950747e-02 3.192129428967845767e-03 4.230740278176869235e-02 -1.021130336738938216e-01 6.741654411525332957e-02 -5.641444694976734120e-02 -1.251356639543985301e-02 8.695073174592425624e-02 5.970420730647502117e-02 8.384816473994845254e-02 1.410766636469304620e-02 6.603636628833291222e-02 8.634299422976803029e-02 5.054470974944812872e-02 8.714295010650592588e-02 -1.789254453118265670e-02 1.106683497705402280e-01 1.385547427188223157e-02 -9.437582337278911659e-02 6.722523088272260028e-02 8.640632396853362152e-02 4.202959031294876274e-02 4.218217839506353817e-02 8.421180151850178597e-03 -6.632529384758929433e-03 -1.764913611589006420e-02 -1.975599797849745404e-02 -7.129350965494954395e-02 -7.341401312743027485e-02 -6.525869446160675880e-02 -6.955600518920813935e-02 -9.572909879868286842e-02 -7.553132360472789020e-02 3.667358384464539794e-02 1.140097896449289161e-01 -4.067490178608853396e-02 -4.855393909255899948e-02 4.024103281119106174e-02 -2.585348316044739497e-02 2.770383090828050163e-02 1.912696159824955056e-01 -7.737975581286166138e-02 1.079082210254153490e-01 -1.629186179257956918e-02 -9.377692133890778992e-02 -1.285562918668824162e-01 8.609927545901428780e-02 -1.290707055631694702e-02 4.948643001301920863e-02 -5.708049184528269510e-02
1.200000000000000000e+01 4.395884629725175727e-03 1.616486680763636746e-02 3.350316953046755808e-02 4.485520649663406190e-02 3.660933491225548675e-02 -5.171890720537734853e-02 8.524833845338967986e-02 -7.694613063123800778e-03 -1.939596944291907196e-02 -4.636188580128311476e-02 2.307128132141950116e-02 -1.634179830829971328e-02 3.237661246581957641e-02 2.248894390643066052e-02 -2.615535807674786509e-02 2.751593820854368946e-02 4.006755308229993651e-02 1.197494788091576015e-02 9.082360227971567057e-02 -5.707168572192367062e-02 1.144671819235834956e-02 6.562894767442932487e-02 -7.402039031721869070e-03 3.542512773441616747e-02 1.100467744208351306e-01 1.035236513269542219e-01 -2.495289028226002279e-02 9.099404481112592646e-02 5.334344795834357333e-02 4.158746389185005027e-02 1.591661521690333151e-03 -4.090354434158037511e-02 -5.837189688198203552e-02 -5.026832799644263133e-02 -6.438137978642026471e-02 4.998230943502750961e-02 -1.565636100999260455e-02 2.783479964287855976e-02 -3.527110681027659234e-02 8.138404041869783112e-02 2.402295643687716448e-02 -3.921238556433104955e-02 -4.977243489269174426e-02 -6.210477037981981113e-02 -3.839348947059571630e-03 -4.759847825497665746e-02 1.591018276609553958e-02 2.248230455196769534e-02 -1.618997924320112608e-02 -1.796303557546701651e-02 -5.566290041588431436e-02 -3.251448840050351341e-02 3.931494259617372006e-02 -4.595885328965772232e-02 7.924340436417350031e-02 -3.856112161549017647e-02 3.714879094292292128e-02 -1.020093172749479138e-01 5.010834195589633500e-03 -2.780728106938509803e-02 2.964998949969763556e-02 -5.478861475977046640e-03 1.495889723783531099e-02 6.803235303031411607e-02 -8.632362240534403874e-02 -3.109743385667783355e-02 -6.296138901773699892e-02 3.000431066780787775e-02 4.074782323970734671e-02 -5.635751791816998729e-02 4.528773237638761967e-02 -4.260747879102616542e-02 -8.482225488709369335e-03 -2.211950804619110950e-02 6.236853179143860004e-02 -5.146159533869966440e-02 -9.667093120986719424e-04 -1.364852071886574029e-02 -1.200782036376186884e-01 -8.374323663783481142e-02 4.683689744319664838e-02 -6.521614999764271947e-02 9.189025275592457853e-02 1.045746298900135721e-03 -1.018498459923057736e-01 -2.043024604281527649e-03 1.054243500891067636e-01 -1.260552024577363088e-02 -1.890784382148686660e-01 -1.879978260538289758e-02 -1.090660338398071610e-01 -1.277934466512434530e-01 1.651902631698826951e-01 1.747005408446963004e-01 1.139808166169115344e-01 1.739610251388143750e-02 -4.363481537255595177e-02 6.150502166425814848e-02 -6.076852750726351171e-02 -1.573996558887212800e-03 -8.578134295489127370e-03 1.187159950443827799e-01 8.561660836659001905e-02 -1.169447372064893048e-01 -1.499702308259707462e-01 5.288045904191127772e-02 1.084822548589064739e-01 -1.333107093842211821e-01 -2.846167303799823634e-02 -6.969615384278238235e-02 5.453890992072545074e-02 1.097470395429474138e-01 2.924861713066554542e-02 -3.303051573608868641e-02 -1.609290632480042116e-01 -7.722795338303457824e-02 -7.550037088890425296e-02 -2.042062639120283130e-02 -5.792492016552308609e-02 3.443708086845566341e-02 1.215120441437290630e-02 9.566517239738200895e-02 -1.729428877263868361e-02 3.772683708099854039e-02 -7.019733619456211549e-02 9.025303896399373277e-03 -1.051876599933325024e-01 -1.546981246649669073e-01 -9.945160879241091156e-02 7.279375774045308833e-02 1.010106016007599333e-01 -6.155849923723601125e-02 -1.088044608686326714e-01 -4.014872284052815876e-02 -9.247404910118334209e-02 -3.913752194269586038e-02 -8.052228015135404204e-02 1.403624909193295148e-02 2.198646824953975343e-01 -1.621604133886405674e-01 2.412635429776471274e-01 2.945111585645721064e-01 -3.448490275903515756e-01 -1.619052490709883829e-01 1.474170476403319566e-02 -1.182633875808069279e-01 5.928569775610249143e-02 -3.878897991341339474e-02


==> anc/pc_cvl_below16.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 3.850283693476203738e-10 1.814898025003594219e-12 2.554641714564889576e-13 8.636798150128534099e-14 2.812024425831786652e-15 1.761955762792321986e-15 1.130175120563600537e-15 9.293566802146900582e-16 7.633949515095544286e-16 2.727424063178931472e-16 5.997766144789947185e-16 5.470271013717302757e-16 4.280899164068089678e-16 4.695347384996744116e-16
7.000000000000000000e+00 6.413766419820035071e-04 1.852979042223186767e-01 -7.575663750277955924e-03 -9.437037521097257908e-02 1.923648412611334568e-01 -1.473037614584058463e-01 1.978615300023333912e-01 3.988621731200374110e-01 -9.044694352982313168e-02 2.736016025036741017e-01 2.325872278443613939e-01 3.019673900880676110e-01 -6.639798704361973281e-01 -1.748410429665522570e-01
8.000000000000000000e+00 1.049952694141405860e-03 3.414070968056472921e-01 -2.871657427447769917e-02 -1.931036833136723641e-01 1.102207065488710752e-01 2.919315499215389687e-01 -9.184423364723995342e-02 3.202611731408306905e-01 2.415119228624389991e-01 2.273227283979747382e-01 3.095948028572329536e-01 2.309137076383024623e-01 5.817239457064418140e-01 -1.984306891237641868e-01
9.000000000000000000e+00 8.012763509747338310e-04 2.617900724950412705e-01 -1.763487676239574101e-02 -1.487503605537781326e-01 1.988599141674167181e-01 -2.578578713075476703e-01 3.966684278965883909e-02 -8.400011607914126266e-02 3.774844584235593214e-01 -4.857385789750994776e-01 -3.635989411127450999e-01 6.664824675212038807e-02 -3.927748210781621674e-02 -5.270074470609897865e-01
1.000000000000000000e+01 1.310688287664617561e-03 3.849308602931586498e-01 -3.859632001186377726e-02 -1.724987494836932311e-01 -1.624030734612529336e-01 1.249305667233606976e-01 2.080884191522361648e-01 -3.531382764634846128e-01 -3.216201693411115115e-02 5.769041087707396098e-01 -2.863184856952258328e-01 -3.821107381990245799e-01 -6.927679131143053837e-02 -2.096479710534244478e-01
1.050000000000000000e+01 1.527818770460960237e-03 4.111132221690327881e-01 -3.424250965058402846e-02 -1.821834095084529093e-01 -2.711621676474086987e-02 9.365850348253823565e-03 2.524323952190121179e-01 -2.604280805130983201e-02 -7.346253644571001384e-01 -3.941901725615047369e-01 8.754272939567322998e-02 2.914171835737676755e-02 1.634345282231913776e-01 3.335801695911534692e-02
1.100000000000000000e+01 1.433471449730097744e-03 3.461439219245002752e-01 -2.837375184055073232e-02 -1.024254133740853390e-01 -2.691248087482117635e-01 2.955322792132037968e-01 2.259910009405269593e-01 -5.170453793420800442e-02 4.652005064879703999e-01 -3.131987751850470181e-01 2.332024537871346948e-01 -1.041144356249362746e-01 -2.720901940881979564e-01 4.490125333008518349e-01
1.150000000000000000e+01 1.769329926449226403e-03 2.662477185873738939e-01 -1.957151501709710958e-02 -4.076747068944238522e-02 3.433301322606665540e-01 -6.415693830342046322e-01 -1.205139025583785300e-01 9.338919175055737654e-02 9.175467306559033365e-02 9.954784077219697158e-02 1.653435568512285070e-01 -4.233628439000159394e-01 1.414832017387619711e-01 3.597377068427886626e-01
1.200000000000000000e+01 2.089751898212666506e-03 2.578685510049890106e-01 -4.762755953494454686e-02 -2.152607510140780792e-02 5.945450587589407032e-02 -1.117008480766660677e-01 -1.684551234795753361e-01 -2.388789971553905156e-01 1.066998726450551181e-02 1.719140242626960580e-01 -4.093006230597489581e-01 6.545065962584821762e-01 2.893447164475842701e-02 4.504487726870099462e-01
1.250000000000000000e+01 5.913576979931494705e-03 2.852230752444547823e-01 -5.655548629471644079e-02 1.350536556248507492e-01 2.731505475492123497e-02 1.667464889470834377e-01 -7.797302535925326739e-01 -2.581771171787328734e-01 -1.262491372551895752e-01 -8.093851640594569574e-02 2.543737230298450669e-01 -7.389461017836108925e-02 -2.730253492594378328e-01 -1.636779893633569793e-01
1.300000000000000000e+01 2.367116407818838780e-02 2.337882346005320522e-01 -1.199933573171421686e-01 3.535578573021144200e-01 -1.512058096366142579e-01 1.586666046279667230e-01 -1.647747555532049490e-01 6.458065364640173112e-01 -6.873101247770596611e-02 -4.733522482776603840e-02 -5.021173555925138032e-01 -2.137592289303110460e-01 -2.976754736776195814e-02 8.637449260570521925e-02
1.350000000000000000e+01 5.236854625537422370e-02 1.810860698736341812e-01 -1.578520594553459444e-01 5.546151022145580090e-01 -5.323080767467776031e-01 -4.032949466339416089e-01 1.429320169240454741e-01 -9.484710930137230100e-02 6.573110807983424675e-02 5.369337660457104006e-02 2.449260169084240546e-01 1.845006555230344902e-01 1.290645273679220939e-01 -1.965591338248529329e-01
1.400000000000000000e+01 3.048269278118570513e-01 1.356123497487661811e-01 1.874980652047120722e-01 5.937404342448154848e-01 5.599314030020720034e-01 2.655138140891376564e-01 2.797917711699529075e-01 -1.907943807674195857e-01 1.648595828944197234e-02 -2.278260834329602202e-03 3.371564279417386262e-02 -1.365723297934427066e-02 2.240537690245124336e-02 1.405957644004346939e-02
1.450000000000000000e+01 5.896268570261274933e-01 5.547635559069798161e-02 7.197962598963647540e-01 -1.514392835570271822e-01 -2.635093696010721853e-01 -1.153598269936916554e-01 -1.256997085535806746e-01 9.107561031592054102e-02 -9.354907590951375487e-03 6.597929804585078890e-03 -3.077630872325779615e-02 1.453731254226936498e-02 -1.828534748724235971e-03 -9.426815729433280985e-03
1.500000000000000000e+01 7.456991311123057908e-01 -1.261613921723639953e-01 -6.300094231635970932e-01 -1.726657841918975422e-01 2.077759587249999526e-02 5.663185402509825217e-03 -1.424869286246872868e-02 -5.295231014541583285e-03 -1.023434786928600774e-03 -6.267725975267376438e-03 7.658932372608832050e-03 -1.217150719424948437e-02 -1.397943422731346037e-02 1.238372229465664609e-02


==> anc/pc_cvl_belowion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 1.395187924886050479e-01 4.936657463925451378e-02 2.006093920186281798e-03 1.037621547652745708e-03 5.394736054971920074e-05 3.465171234555553247e-05 2.390479895850125636e-05 2.482916005747705961e-06 6.913540709189485860e-07 2.496627196641686355e-07 6.467616724844576150e-08 5.836131933456649457e-08 3.448928067035869790e-08 4.315537129622912765e-09 3.498988465373592627e-09 1.176830453506700166e-09 5.594078490097631379e-10 2.942275973419091128e-10 2.618978881493847512e-10 1.871581243390283809e-10 1.203279465894113483e-10 9.384899923715459598e-11 8.654050676264661829e-11 5.800684927039758620e-11 3.963798198925767987e-11 2.573445427634974036e-11 2.004030915483328596e-11 1.933398183593450034e-11 1.700758785952777306e-11 1.507514267001274982e-11 1.258974154255940832e-11 1.037347982506103389e-11 9.469308407374855224e-12 7.896244551917248037e-12 7.307023281595736227e-12 6.540001293031601051e-12 9.704894363709042356e-13 1.154229603642638857e-12 5.405302887474176910e-12 1.838030737340450690e-12 4.746118760943095503e-12 4.371745173453502913e-12 2.413216480088657685e-12 2.614851185181509466e-12 3.829784253798908040e-12 3.781743301121729901e-12 3.153151339443256592e-12 3.273590568172827976e-12
1.600000000000000000e+01 -3.210794176133310996e-06 -2.149660030787960697e-05 9.388058808620507482e-05 5.944210353587817185e-05 -1.337394622881598726e-03 3.661849493713764106e-04 -1.783079693300271924e-03 -5.443087208088449348e-03 1.826675629123413131e-03 -7.197707847180555979e-03 -1.791499210795458562e-03 6.801916147246777136e-03 -3.716140458974310536e-03 1.328769430282886535e-02 8.985856341778109685e-03 3.005961475965919505e-02 1.461532716684860308e-03 2.906639319230730836e-02 -2.686991247944350153e-02 1.921706208711339292e-02 3.889113079321887545e-02 9.845387510695055577e-02 -4.567236433728797534e-02 8.699500780522677335e-02 1.789238458514042784e-01 -9.453234918154126976e-02 -8.777834151489213865e-02 1.170538029662745588e-01 -1.243667659777768775e-01 4.198616514742129630e-02 -4.879221472388388381e-02 1.978079409334922711e-01 1.466109337747865428e-02 2.600841809552699724e-01 2.402024338308178519e-01 2.425628665349474355e-01 -3.907865329622229461e-02 3.017277881261968414e-02 2.039399719250754306e-01 -2.133388594497408752e-01 9.157408216855661420e-02 3.667444607758233444e-01 -3.404165237273459321e-01 -3.233640477024392057e-01 -3.084221384861529636e-01 3.090057857177332945e-01 -1.631481737386374087e-01 -1.723687105903948941e-02
1.650000000000000000e+01 -2.855343496042196455e-06 -5.539062702390475893e-05 3.291312326919250582e-04 1.106374560182093097e-04 -3.427737661067107450e-03 9.689175222156816338e-04 -4.959700119065399079e-03 -1.088448218747120784e-02 4.386207785404819780e-03 -1.237265246340284522e-02 -2.050048003626926078e-03 8.346907031852366862e-03 -2.641680373788268116e-03 1.447771345153621263e-02 9.974768897861386110e-03 4.335073080313744248e-02 6.117218257100047636e-03 1.136253294976411962e-02 -2.882863500096255471e-02 -1.727811665825097764e-02 2.102776055044726367e-02 1.111060705241159463e-01 1.421012456451344053e-02 5.830675597956857387e-02 3.274127124579655490e-01 -8.217205205410911539e-02 -2.036823201228617208e-01 -2.137433305006346540e-01 5.465151162403285995e-02 -7.025643707672619975e-02 -1.152914506258802818e-01 1.946429107324197660e-01 -1.808229013382524342e-02 -1.133387102357567983e-01 -2.706576038248021954e-01 6.527097576563352550e-03 5.527844185143248462e-02 -1.054407246016254678e-02 -1.884037098085346307e-01 9.463566623496325048e-02 1.539593513977796299e-02 -3.093443814258112767e-01 -4.876080663083159905e-02 3.673853676553236886e-02 2.398493285372705897e-01 5.088403354068048445e-01 -4.089813947408907358e-01 4.506699025613895154e-02
1.700000000000000000e+01 -1.799264458050485349e-05 -2.291488813618945816e-04 1.633380225770620546e-03 1.999434923843989935e-04 -1.699028235697313746e-02 4.983054021008483797e-03 -2.930420493340383722e-02 -3.449347390679722430e-02 2.394260446666659353e-02 -4.784378674057615521e-02 4.151877432930986198e-03 2.479331304495722282e-02 -3.118552698280458758e-03 2.927146706717436916e-02 5.095287011598144400e-02 1.252941988147957542e-01 -1.798652429839256786e-02 -1.415846695256160574e-02 -6.231595133543976761e-02 -6.742816680068965118e-02 1.225790429859488911e-01 2.830848340273292019e-01 8.556609412847580864e-02 2.018985839033198559e-01 3.969952755541793499e-01 -8.432507498774703680e-02 1.973176202330698958e-01 -3.136632989847890768e-02 -4.891565656805816828e-03 -4.243099535300121246e-03 1.125795288793832727e-01 -9.926871387580674111e-02 -2.542130954858349279e-01 -2.073299820870434518e-01 -3.388687778641154003e-01 -3.353324341898127892e-01 -3.800868895260353653e-02 6.758046910952750230e-02 3.027197751774950429e-01 -2.313067587091063304e-01 -1.653145038469435446e-01 1.846017990344824000e-01 -6.136704771977408157e-02 1.064702935126924099e-01 -7.861167321350590043e-02 -7.499515768459644183e-02 1.260393298173118348e-01 -7.302179282193255183e-02
1.750000000000000000e+01 -1.026508657918971749e-05 -5.518277661137941086e-04 4.327511346705676352e-03 2.056839161209738569e-04 -4.100748827157870563e-02 1.191828368424801936e-02 -7.383277436194406185e-02 -6.562871801647489345e-02 5.677480766463238043e-02 -1.048656515220511565e-01 3.013628475804134427e-02 4.824970958022026940e-02 2.009827936149214886e-02 1.792088140805286325e-03 1.201825494170682546e-01 1.647327494659403258e-01 -7.427097590080833367e-02 -5.163069673840636059e-02 -6.951154006696805276e-02 -1.966035786171287936e-01 1.940464401560371699e-01 1.354497953190040016e-01 -3.666715809389622938e-02 2.103375133271434272e-01 3.411915582941290048e-01 -1.637018128176173370e-01 -1.461922762490399375e-01 -1.204953801184312501e-01 -1.950602862409706040e-02 -2.088234656712219806e-01 2.134182408579980428e-01 -5.150089552162571277e-02 -4.907778064884642938e-02 1.890788608948363869e-01 3.797349381252225764e-01 1.121856073485365535e-01 -2.493844971696751109e-02 3.297158986344388143e-02 -4.952381906726126271e-02 3.072547616495291400e-01 1.224558136042940282e-01 -1.194495566101415884e-01 1.558870078977628026e-01 4.425011055086346817e-02 -4.130866560415257654e-02 -3.245442478948593057e-01 -2.918978662407039140e-02 2.179263618453851914e-01
1.800000000000000000e+01 1.361621893175356084e-04 -1.674686756427192467e-03 1.378338288441161540e-02 2.835276874387511578e-04 -1.137621633522102743e-01 3.291352410774350118e-02 -2.099329859921020558e-01 -1.617906150791675879e-01 1.588945926491217575e-01 -2.835868417768761529e-01 1.009658391804815203e-01 5.578074756919591815e-02 8.973759055232212456e-02 -8.450169335614921007e-02 3.185791272619413195e-01 6.001414917128483628e-02 -2.887598284883131222e-02 -1.160614813627420389e-01 -1.228318172227618604e-01 -1.496531497596964855e-01 -8.952601708194886376e-02 4.062363421651728548e-03 -1.560887770473370351e-01 -3.397887594514616399e-03 -1.489636431329232624e-01 -1.149171145182820569e-01 -2.903120284651741073e-02 9.676760931666168741e-02 4.935166239703586699e-02 2.685581332696560519e-01 2.877376830136147423e-01 1.918901603754418761e-01 1.407429367597457792e-01 -2.710458576528073649e-01 9.352948540716654602e-02 -1.891374880024645211e-01 5.606991346822653988e-02 -4.803733987189939131e-02 -8.125032179942499183e-03 -1.055410919260091201e-01 1.972878236650684458e-01 4.459185820619900043e-02 9.180085408436892969e-02 -2.705590009869833223e-01 2.339695687984146011e-01 5.904796479085488298e-02 -3.472248975298101656e-03 -1.306436335983771069e-01
1.819999999999999929e+01 1.774741011987872536e-04 -1.620175007942606165e-03 1.349517437792046616e-02 2.183352458543177553e-04 -1.069832387381655786e-01 3.041181053221632749e-02 -1.966827158872367642e-01 -1.493915136540205635e-01 1.446870452168546317e-01 -2.678863199751164714e-01 9.497450985193292561e-02 7.259783352072501916e-02 7.839519459713281679e-02 -7.708123847373411774e-02 3.178287527962591064e-01 7.749163295090341630e-02 -2.167296146470907778e-02 -7.224913156632262190e-02 -1.366730377802244933e-01 -1.381246392030230641e-01 -1.203697767125620245e-02 -1.457588104867590661e-01 -2.002966864621177900e-01 6.728881456401265837e-02 -1.410661802890505745e-01 8.722320217800687281e-02 -9.888454114402478456e-03 -1.413290942258692631e-02 -2.282403875265247573e-01 -1.572939465204667153e-01 -5.018131556307494634e-01 3.340437905399441798e-02 -6.369540919502131304e-02 2.031858429983381398e-01 -2.018581547560050760e-01 -5.422855649344103524e-02 -1.518856626007541837e-02 2.270515221872032238e-02 -8.583090879338982349e-02 1.038012608245906729e-02 -1.635767996075741526e-01 -1.525069541157761388e-02 -9.012204007418177232e-02 1.231331912257674494e-01 -1.594372539151518720e-01 4.500427989710775734e-02 1.692139339951151122e-01 1.723021304551587418e-01
1.839999999999999858e+01 5.613259904722660504e-04 -2.339267212816200769e-03 1.944360599635299586e-02 1.184133791917630621e-03 -1.204388715690674766e-01 3.431248270644586540e-02 -2.125172981074602563e-01 -2.087867726193123330e-01 1.624074150983023657e-01 -2.939259978308277899e-01 5.653431965317689406e-02 1.418752477839697185e-02 6.495494537817357583e-02 -8.909180170496293349e-02 1.663142785957070213e-01 9.553942605599641258e-02 7.917287331194128308e-02 2.607018281435653784e-02 1.923435201262134187e-01 2.409434578526431503e-01 1.789245946778204518e-02 -3.385883495672977611e-02 4.005009319473854523e-01 -4.065323449350755763e-02 -3.560814206415529454e-02 7.160679588543092389e-02 5.892889167704929571e-02 -1.240849914703685275e-01 3.999957570778148730e-01 -7.654496483362517329e-04 5.832604877847180624e-02 -2.768661133359812676e-01 -8.959702124846680160e-02 5.443039244115412123e-02 5.439536998801826860e-03 3.584850663978871310e-01 2.567771186984209742e-03 -3.336286497061186768e-02 4.625041431361689298e-02 -4.882840311858843707e-03 -5.260858952288256785e-02 2.927214340266322962e-02 -8.097463809606064711e-02 1.034808820666261731e-01 -2.889022791005657620e-02 8.144850061176123202e-02 -6.168359215936492640e-02 -1.557282558678124706e-01
1.859999999999999787e+01 1.341927252606699584e-03 -2.893435929066616799e-03 2.444756117897872727e-02 3.126100930397853524e-03 -8.126376931346672439e-02 2.139802668430627192e-02 -1.175064191014209142e-01 -2.305804387794795907e-01 8.760649576090447088e-02 -1.569061467305105095e-01 -6.905881814337049007e-02 8.374518025123380005e-02 -7.050497694775730018e-02 -1.365078633152142229e-01 -1.953686960169328801e-01 6.317904739665756997e-02 -2.919471854613969741e-01 -7.397235482345891622e-02 1.738147682471634092e-01 1.921794891991358833e-01 -7.924287803506363526e-02 1.521867988673968053e-01 1.398642477521498118e-01 -4.887526837926374768e-01 2.390524917359563295e-01 3.003886713466052960e-01 -8.496337805613948801e-02 1.467583705615731759e-01 -3.021883241196774983e-01 1.271425352407290314e-02 1.161274471064543783e-02 1.633281515088498281e-01 1.107383857660718396e-01 -4.752172171757065161e-02 5.290556327909391558e-03 -1.108237807251798157e-01 -5.768099353245603050e-02 5.373477402207282178e-02 4.715531023056412224e-02 4.274875606332274175e-02 2.116940154029750554e-02 -1.912361220781096452e-02 5.017999474479541838e-02 4.340866634313771122e-02 -6.538514190641417367e-02 -1.096411776898578300e-01 -8.064650336373890838e-02 1.011532859692246128e-01
1.879999999999999716e+01 2.224113295509535029e-03 -3.593280907838609321e-03 3.149311776324301843e-02 4.240623033056059414e-03 -5.299820574282265023e-02 1.239826428046196180e-02 -5.343271130678590303e-02 -2.201065388674020018e-01 3.724651726338284313e-02 2.385295771807094747e-02 -1.454363952866718490e-01 5.862046943667888893e-02 -1.553131746874654995e-01 -7.083222311481589262e-02 -3.201776277561990125e-01 2.012463755496481099e-01 -1.389468563227538866e-01 2.316434218198983389e-02 1.993915063893317019e-01 -1.616431260301751105e-01 -6.078136276029196816e-01 2.892233650476315823e-02 -3.700625856262900609e-02 2.365752824521870912e-01 5.208155037747523586e-02 -2.363126879421235671e-01 1.390307859621789377e-01 6.080538026819912872e-02 1.481257390552864484e-01 -8.659252591531503562e-02 -6.379046062964545405e-02 3.668219200305430135e-03 -1.518447746189527728e-02 -5.957543136296016006e-02 2.527117577968096551e-02 5.289718085574349193e-02 5.760075680720765784e-02 -8.994832509911075691e-02 -1.386181895868027758e-01 3.595962516121537639e-02 -3.635576911858431817e-03 -2.478477819732865031e-02 -1.994644522827959676e-02 -7.608178999167894418e-02 -7.015994878484653474e-02 8.735993748784666446e-02 2.354754950574172445e-01 6.013284718209407215e-02
1.899999999999999645e+01 3.133766681053809337e-03 -4.794724999442439607e-03 4.281631849337207835e-02 4.802201385321382306e-03 -6.650808561230647786e-02 1.621814948070506371e-02 -7.814166917190060180e-02 -2.304888931909029048e-01 5.199590740676145184e-02 1.111107084051091015e-01 -1.532933925876182046e-01 6.351266963106416696e-02 -1.686491916798167623e-01 -2.717728561590911918e-01 -3.503199453270358088e-01 -1.405306811980725455e-02 -6.643796607816060407e-02 -2.550635996754098134e-01 -1.436291868122277215e-01 -3.225557449790431574e-01 1.805214413189461242e-01 -2.281507273299757110e-01 1.754073569915642894e-01 2.053975721749829730e-01 -1.799346835259420241e-01 1.194577791204473188e-01 -1.584081153693221444e-01 -2.845482929876080869e-01 -1.209451223846075146e-01 4.954719279600949822e-02 -3.516097443416425772e-02 -1.234592538371999393e-01 2.081731939973597428e-02 2.894319254877190939e-02 3.147134732882795466e-02 -4.814351892931670318e-02 -2.951873887339062728e-03 6.945593360689637785e-02 1.523648911745326961e-01 -1.054757516089447067e-01 9.366506052690626305e-03 6.206340313862091645e-02 -5.995414980721477244e-02 -3.047820117906730516e-03 1.213474730945293817e-01 -3.676760534293715965e-02 -1.866496941924545017e-01 -1.617647511640598612e-01
1.919999999999999574e+01 3.959362508404386423e-03 -6.423183933393777044e-03 5.770058782969798850e-02 3.853472566257886648e-03 -1.303256129742096092e-01 3.729914018050306534e-02 -2.167828623726839599e-01 -2.520958625928650387e-01 1.759039930935435980e-01 7.492908122962171902e-02 -7.707858574037024235e-02 -3.054395303702035491e-01 3.158693251733052550e-03 -1.426607445842136002e-01 -1.531123903757273530e-01 -2.362283004775418971e-01 4.782143873679902679e-01 7.327949562347649270e-02 -8.076237577546038771e-02 3.414597404469206787e-01 9.642062745299460891e-02 6.129037808966021628e-02 1.031991467001294599e-01 1.252007580091206163e-01 -5.321145676167234051e-02 -2.773789994920041746e-01 5.116444039570604979e-02 1.185646941287948619e-01 -2.240303931791740033e-01 -1.848861020629127550e-01 2.156630003006305973e-02 8.899264204215850960e-02 2.627556091678673409e-03 -4.107800428194183229e-02 3.310483817297293213e-02 -1.512367036554352340e-01 -3.324688886480897817e-04 -4.776629464483074516e-03 -9.263964975480860897e-02 3.649537026312040661e-02 5.149777904655947203e-02 -3.718996268334474192e-02 4.352324917458563758e-02 -1.797080970539609995e-02 -3.429091477291967144e-02 -9.642096152291172034e-03 1.333238715795873053e-02 5.673301703923643025e-02
1.939999999999999503e+01 6.873415097394426632e-03 -9.369299347568258232e-03 8.197663924563614035e-02 6.941962154394895612e-03 -9.586329907680385398e-02 2.001532402606641392e-02 -1.167566177953234113e-01 -2.733208457487233956e-01 5.301589157437261446e-02 6.263064192806032382e-02 -1.566914707130681594e-01 1.190896561479511673e-01 -1.648854464245875784e-01 1.019822817628129354e-02 -1.010030927144296847e-01 -7.924867808714376738e-02 5.092710890941829632e-02 2.962705042170982184e-01 3.240634274717155705e-01 -6.461982256255034696e-02 3.960171363021646185e-01 6.489014921845911998e-02 -5.720678714470692761e-01 -1.316050833374645020e-02 1.784119053812427066e-02 7.488203026590183053e-02 5.314313626725927775e-02 9.226786207620552016e-02 2.136685273829890819e-01 1.747985828854123347e-01 -1.735840690540643369e-02 -1.835790474570626538e-02 -9.418932845737894299e-03 4.121051625660743234e-02 -7.069766579139888374e-02 8.341882898651341305e-02 -6.929047420182326243e-03 9.519293816139313968e-03 1.729265013114391139e-02 3.447036036780861453e-03 -6.137191488658171046e-02 -2.288846034651137104e-02 -1.753542421872970663e-03 2.451147705957090403e-02 5.809957124427171660e-02 -2.561056111742441785e-02 -2.554034402879995502e-02 -3.046458120274126314e-03
1.959999999999999432e+01 1.142641532489347030e-02 -1.444588633161566528e-02 1.244821608083742925e-01 7.468879375024868247e-03 -1.130927622936827720e-01 3.407311123280997583e-02 -1.869543505574358666e-01 -1.515960962998072481e-01 1.444621605758044103e-01 3.889179563187549760e-01 -1.655725092268282503e-02 -1.122105801470223568e-01 9.596804344567931924e-03 2.373509381724506762e-01 1.310961663109163899e-01 -1.241009566091661777e-02 5.682556474856391426e-02 -2.930111511545229960e-02 -2.757651436046373861e-01 1.673513371493877411e-02 -4.076782957797955298e-01 5.669759614082069132e-02 -2.307567339067568557e-01 -2.316736913977422707e-01 3.915323366130546434e-02 1.068140857963879864e-01 1.922721689283968249e-02 -1.957307331432574515e-01 -7.663902088785860822e-02 7.306905521430993866e-02 2.166017829146481555e-01 -1.594028202223446988e-01 -1.962194195170308131e-01 2.476533311733563614e-01 -2.978642531904711691e-02 8.876197717575599888e-02 -5.575298004127797469e-02 3.569083370204718941e-02 1.250360768394187805e-01 -4.299742532713807935e-02 -3.757096944506457814e-02 -1.453793645041641380e-02 2.121518413957358337e-02 8.543277358807319088e-02 8.174168986568255968e-02 9.955066922323507761e-03 -1.212147902072231026e-01 -1.556315175987088399e-02
1.979999999999999361e+01 1.356371622262225046e-02 -1.632501285331555349e-02 1.377075349202578070e-01 9.856611062341376350e-03 -6.736410483851354436e-02 2.235328445408204731e-02 -9.343589131580291862e-02 -1.232645712181673209e-01 8.626747469499893017e-02 4.972051265041036450e-01 -5.987972406580029799e-02 2.650856878039654918e-02 -7.574943744421512581e-02 4.400358195677398637e-02 1.618953738057364589e-01 1.958998184234732876e-01 -1.396306907152067844e-01 -3.750702315760213318e-02 -3.019586217302271391e-01 -6.076616520096561613e-02 2.543682183686677423e-01 -5.323807779471122215e-02 2.651173606845203534e-01 -1.404867092826812824e-01 6.562204773221655407e-02 -7.851213037341564505e-02 3.769356664363637116e-02 1.722525430991411199e-01 2.391619656868452792e-01 8.456277247575132161e-02 -1.158298246757151484e-01 1.895193633922293286e-01 2.061862928907747805e-01 -1.615220078450423924e-01 -3.950509764043533267e-02 1.092496854699595982e-01 5.022348236751697503e-02 -5.022348772490051877e-02 -1.603912269762959308e-01 8.835205937277128274e-02 -1.409469443991096249e-01 4.106777215247576357e-02 -1.427963605381466113e-02 -3.343620491712434584e-02 -1.457725560108858454e-01 -1.390149723566903514e-02 1.573518506176673215e-01 4.460184176285030694e-02
1.999999999999999289e+01 2.022804790667594166e-02 -2.272624347881699314e-02 1.773088040115100295e-01 1.737529015235975138e-02 3.339559793913833563e-02 -6.529364717968459166e-03 1.348005777211044032e-01 -1.486170894859978886e-01 -4.361842031190980851e-02 2.243470305181831381e-01 -1.037460438615599029e-01 2.655412584130478204e-01 -1.896399561996225669e-01 1.898244658078523661e-01 3.880962133454192164e-01 1.309087271899335783e-02 1.053768762583832397e-01 -2.318302011751363356e-01 4.723849884919302800e-01 1.660274607400947511e-01 -1.446038323132347973e-02 -1.717054391616874565e-01 4.860477662820900796e-02 -1.209777094274292440e-02 -1.454818497667709903e-02 -1.424759777709363739e-01 -1.969873920097153785e-01 -1.769512451840548339e-01 -1.182813498223214688e-01 -1.639168591790558516e-01 -3.174671852726136667e-02 2.698423235957201141e-02 -5.410567460621772129e-02 -6.471627142378398589e-02 5.544076532470615382e-02 -1.978075549285884249e-01 3.537141456196285505e-02 1.368761216842748901e-02 5.937823338762032027e-02 -3.237157846014478840e-02 1.098714149978710641e-01 -1.543948617733750719e-03 -6.140336452947191270e-02 -6.315988077398361489e-02 -2.639455320654380405e-02 -2.939051354015010525e-02 6.398679571430315738e-02 -8.842524618104441458e-02
2.019999999999999218e+01 2.588281718398818126e-02 -2.878560123401250129e-02 2.104810919638869793e-01 2.355651970051182015e-02 7.363924840411156802e-02 -5.372997672085324042e-03 2.060230058108154239e-01 -2.135295040838909586e-01 2.404295898559034514e-02 -1.314870624909105778e-01 -8.969674703642174785e-02 7.623806518856195147e-02 -8.273384520924571828e-02 1.450881068815493002e-01 5.447125836207589861e-02 -3.037565565487472252e-01 -4.089395770784803319e-01 1.362286857691809294e-01 -1.956741753836834519e-01 2.563759366174895860e-01 5.179874064116365973e-03 6.068358729528729179e-02 1.164428605552580015e-01 1.668474594358818341e-01 -3.911399018880729050e-02 -2.188444762318631220e-01 -5.658852918612782001e-02 1.615875371208506939e-02 3.032304642865123190e-02 1.835420277910912445e-01 -1.271708852411030655e-01 -1.934996775069666441e-01 1.027703127595912952e-01 2.118369117372354282e-01 -6.217981457419700930e-02 -8.682880356377094266e-02 -3.687157166087583898e-02 -4.541323107368645112e-02 3.733111750027626879e-02 -1.797261898556780021e-02 9.725042388997982845e-02 1.625073658235333118e-01 2.365541866500136259e-01 3.643772386569535393e-02 1.550453104179612962e-01 7.917912063428880765e-02 -5.471992971651412282e-03 1.838609493680677665e-01
2.039999999999999147e+01 3.351370197382561034e-02 -3.663064649550372420e-02 2.527673539795513014e-01 2.952842319720597186e-02 1.330952191499915616e-01 2.074121662912370434e-02 2.146926975091411061e-01 -2.125548659699252538e-02 2.634986382638538904e-01 2.732100282000056723e-01 2.506763981936407926e-01 -2.669433306378144466e-01 3.201583188532753366e-01 -4.774487136608913107e-01 1.343888602969081358e-01 -2.889336228381894980e-02 -3.070406975600926125e-01 1.335580838039062967e-01 2.622676578883172405e-01 -3.773623540180058578e-02 1.468851182895657831e-02 8.507139551856436610e-02 -4.696005871919641667e-02 6.249065513927097582e-02 -4.157918178707996348e-02 -8.951471566389672049e-03 7.811121506933031700e-02 -9.987277262756670548e-02 -9.442775061024992478e-02 -2.589593522975567122e-02 2.983613869529531948e-02 1.457528322128653214e-02 -6.588688917379274812e-02 -3.858985586716376977e-03 2.511045977693118075e-02 1.144152501940954615e-02 1.390477251262822213e-02 1.698905379132430171e-02 -3.923148032579887312e-02 -2.570315410590088070e-02 -1.517717561021599514e-02 -2.355383186627402550e-02 -5.989609247549292775e-02 -3.881417011567789982e-03 2.386984940728950622e-02 1.989614235718819256e-03 -1.283655549015971613e-02 -5.632565321910383560e-02
2.059999999999999076e+01 3.122608770894383379e-01 -3.249007660419467314e-01 -1.985694717175595925e-01 9.323708320100464186e-02 -7.394659910898148114e-01 -2.103604567786636348e-01 3.912001098354500050e-01 -3.948796693227367080e-03 2.427846914070504875e-02 2.207788700159848266e-02 3.308682830111103063e-02 -8.215134517244532600e-03 4.813650381582448151e-02 -3.378055480754776300e-03 6.568233965953064642e-03 -4.885077272236405116e-03 -6.552577773078520872e-03 2.296680327909203859e-03 1.325507226693248015e-03 -2.237975621674082125e-03 1.421626189265876191e-04 8.719581576257311954e-04 1.692041725045546419e-03 8.945699213336064191e-04 3.982246830893191865e-04 1.668981137537359639e-04 3.048699197246631596e-05 1.952344059099158356e-04 -2.399021786692542315e-04 4.003937824297685720e-05 -1.545344417680212068e-04 -4.243332061432250396e-04 -4.674794132998066789e-04 1.484615453293611903e-04 -1.747018258052471077e-04 1.905178311605359510e-04 8.958901373992063139e-05 -7.892948813248167647e-05 2.022583761740172565e-04 -2.710729049185666979e-04 4.208758048537078778e-08 4.175348115584477269e-05 -1.477350133151325465e-04 2.549173314392628545e-05 9.015981203918182964e-05 1.776133616425570958e-04 1.963478032498468069e-05 -4.959396062757971132e-05
2.079999999999999005e+01 2.636506765117662549e-02 -2.909711267039548355e-02 2.138226710654972940e-01 2.161465887252295159e-02 6.736249349384412777e-02 -9.400257904740005541e-03 1.958412143055087706e-01 -1.554046354998499802e-01 1.122347613884041966e-02 -1.658980009220406282e-01 -5.786615220469936566e-02 -2.753239726042468194e-02 -3.854524322014946103e-02 1.457997104746083794e-01 2.649746299858743437e-02 -1.790227958858482404e-01 -1.694583510121413714e-02 2.673180041328238835e-03 -1.653187146228375093e-01 8.641405110641101062e-02 -6.486214957472750953e-02 1.224620912542399333e-02 -3.610739423129525477e-02 1.482250728812702645e-01 3.835882780396995123e-02 2.021650957941406868e-01 5.073137323769428414e-02 -3.117709168192440289e-02 -3.275951398397529413e-02 -2.250073450423341059e-01 3.349127824483833643e-02 1.741299210426099087e-01 7.190473814158528099e-02 -2.342276559509951783e-01 -1.437150445179932517e-03 3.047870996356135120e-01 -1.139168843586812613e-01 9.300600500189287745e-02 1.311262758564706310e-01 3.563907508627202347e-02 -3.080107383275321187e-01 -1.758546701814255320e-01 -2.820787134641017935e-01 -2.905008624613043544e-01 2.484672687207930275e-01 -2.277426855709185072e-01 9.631343599195592298e-02 -2.193809815022373932e-02
2.099999999999998934e+01 2.867329209308685026e-02 -3.142901058617581650e-02 2.278704211713273864e-01 2.205379468423199207e-02 7.448426357344281601e-02 -2.725641694088914383e-03 1.800869146612074645e-01 -6.949738971197155779e-02 7.629771771741970798e-02 -6.510615677737416340e-02 6.748742435537444240e-02 -1.264320962419075156e-01 8.784178525723100595e-02 -7.267444653826424239e-02 3.060758771993407623e-02 -2.012667046586362751e-01 3.245949390156386283e-01 -5.999851328229053454e-02 6.711591188095682170e-02 -3.318695656372184222e-01 -1.739957664852885555e-01 -2.848589609788859112e-01 5.058562848081966934e-02 -8.654883435581901818e-02 3.252052891535604506e-01 1.093775630142323520e-02 -2.507413887662610641e-01 3.469587621656946008e-01 1.727508871947970870e-01 1.057101198990980651e-01 -5.997491382212462308e-02 -1.512537835390511398e-01 1.416510552153236457e-01 5.210460533678177263e-03 -7.135511824305985906e-02 -4.395957120011254049e-02 -3.544228627441507046e-02 -4.195768700394402959e-03 2.078752501596349556e-01 3.875516107830270091e-02 -6.843964886022535499e-02 -1.102862781005963140e-02 1.036393452739510640e-01 3.892215418934742016e-02 -9.127437843788574479e-02 -2.456300457192067341e-02 -8.655526556604425936e-02 9.814997712442652400e-02
2.119999999999998863e+01 2.649405282320460228e-02 -2.917833252696821339e-02 2.153446827759027959e-01 2.031657059100491422e-02 5.950297267094915160e-02 -8.995444674360090348e-03 1.774148069496532809e-01 -1.178722765096756886e-01 1.689098084011831855e-02 -1.516103111563789629e-01 -2.882607025034665538e-02 -8.671190189242784785e-02 5.775014909061341149e-03 1.599443208963816643e-01 -4.179249888181361949e-02 5.187160680758335501e-02 6.681500056463766934e-02 2.667458054866795117e-02 -9.346734772637368960e-02 -1.274254582574440610e-02 -8.645813362687942982e-02 7.162131311890158197e-03 -4.601701955746333346e-03 -6.309599784847548650e-04 -6.176191031060558612e-02 -2.925448469289150706e-03 2.029732287753457098e-01 -1.216359172984594339e-01 1.409640754167897081e-01 2.290403039131151119e-01 -2.612713010057438057e-01 3.046506135623887612e-01 -2.451675093538190908e-01 -1.407233303635545829e-01 1.796770774707361906e-01 -9.504950363331161889e-02 8.848301569451597071e-02 5.752599989646260681e-02 -1.043790014351897583e-01 2.533413941915704792e-02 1.746955512790929754e-01 2.389047451475715192e-02 -7.094189079250751151e-02 2.347990840994917949e-01 -2.430698765468806699e-01 -2.869128362515622754e-01 -3.687223367021060794e-01 -1.167738407788045801e-01
2.139999999999998792e+01 2.649125219754578167e-02 -2.907772771732470771e-02 2.157365681224303333e-01 1.896642286177403769e-02 5.358443323177290718e-02 -1.031974623801389622e-02 1.651464234287064459e-01 -8.136008689819321238e-02 1.097827661514919929e-02 -1.404850673986258458e-01 -1.587971846200346773e-02 -1.076137519150258404e-01 2.119706402627337741e-02 1.248089804604699954e-01 -9.535761675687072503e-02 2.023715649466656386e-01 5.304201824224222955e-02 -2.425153930322781690e-02 -1.089098535782081628e-01 2.875798096044324126e-02 7.619035850920898023e-02 8.827959942214783085e-02 -1.114129349368370298e-01 1.358634221673339464e-02 1.150121629610068863e-01 2.859377942711236950e-02 -1.719974728473470382e-01 3.808855292545137734e-03 -1.499227388820450479e-01 -3.935847145034318539e-02 7.928812556416341140e-02 -5.886783331481266340e-02 2.774873475490318708e-01 1.325357448410773020e-01 -1.478622642852937645e-02 1.079405819305408465e-01 1.116468210777221137e-01 -2.164331978618571836e-02 -2.132502097295191079e-01 -2.707539630787184626e-01 8.601844725323054552e-02 -1.480562514989072209e-01 8.779761545049717675e-02 2.404531926221858684e-01 -1.088503792130443293e-01 7.733209507536120686e-02 2.798585868332733595e-01 -5.177492646418700994e-01
2.159999999999998721e+01 2.652604984579622072e-02 -2.914990858397027013e-02 2.163570766564919534e-01 1.887064679954381791e-02 5.058543576324989188e-02 -8.654874632508052779e-03 1.568766528355243495e-01 -7.658316901731264392e-02 1.903725499120094075e-02 -1.243098345435858509e-01 -1.785852429293259894e-03 -1.201011589182884726e-01 4.191322292780806646e-02 1.214078075094451592e-01 -1.330954722195887563e-01 2.385079545859697669e-01 5.347245441628267065e-02 -5.025860002724009956e-02 -5.116956126572763663e-02 2.764657438431716852e-02 1.142490597354168524e-01 2.634041546883913662e-02 -9.430703911992581456e-02 -6.816592084637425331e-02 -2.036678525444709509e-01 6.634607653265478522e-02 -3.360986411379043165e-02 -1.239651335408575583e-01 -1.155320778843292179e-01 9.267384205847278844e-02 1.880851014874159177e-01 -2.246508112566703852e-01 -1.971426573951924957e-02 -1.903341721346325788e-01 -5.295151039235827806e-02 -8.557428881245235375e-02 1.645102488684203612e-01 -3.695353617481487996e-02 1.323859910245941962e-01 5.323546625809301158e-01 -1.935343404463407344e-02 1.149952450493625933e-01 -1.181578614039476560e-01 -8.940273628187581090e-02 -2.224321771352137933e-01 3.067649546728154486e-01 1.027982389010194120e-01 1.575359647670294683e-01
2.179999999999998650e+01 2.454201480870189106e-02 -2.658088008705145056e-02 2.019901464411290593e-01 1.712570564912032842e-02 6.641408183891571448e-02 -2.734657894958097274e-02 2.118245461598005919e-01 -4.539581323929821333e-02 -1.165701522885565083e-01 -6.599353823305642575e-02 -8.122177708390478090e-02 3.120677156761333948e-01 -1.944869490208708251e-01 -2.888953111573523969e-01 1.370358647743379898e-01 -1.729958444439478882e-01 2.568347379629591920e-01 -6.534027441172281236e-02 -1.003538692123062820e-01 -2.335005998583639664e-01 6.894797561533926381e-03 2.655434501524286950e-01 8.707440968929551495e-02 -1.883274441969559898e-01 -5.975153004384123334e-02 9.130737179478796983e-02 4.048928305558402996e-01 -7.976309919510478352e-02 -2.097134914923172010e-03 -1.338307180467303015e-01 1.874182153807202322e-01 2.225018182100819281e-02 4.241950028708064285e-02 1.457314935987215065e-01 4.231442314251523257e-02 7.023775425884366298e-03 -2.628673557078602466e-02 -5.420843244311963904e-02 -1.837917439588777346e-01 -6.787322225632971828e-02 -1.870325815260058880e-02 2.691399872679313757e-02 7.430828714747993169e-02 2.874766874890923377e-02 -5.726683934625437927e-02 1.904064785824361172e-01 -9.962852162063747311e-03 1.243429272242910361e-01
2.200000000000000000e+01 2.645322425598745433e-02 -2.899376672717973377e-02 2.167607976132234771e-01 1.723704866156088034e-02 4.114624149464534558e-02 -8.634955756334567606e-03 1.349130351233682190e-01 -2.876724885861747794e-02 1.791421305085591498e-02 -8.673202561304402258e-02 3.061410123441924563e-02 -1.149464485950032894e-01 7.248908713417280547e-02 6.734668562626903998e-02 -2.050258184976408993e-01 4.213532442043354531e-01 5.438203070526914651e-02 -6.194470250731597821e-02 -1.589377921463559079e-02 3.999084568952426116e-02 1.586270998684224387e-01 -1.890169944544167480e-01 -6.079763954574752757e-03 -2.041151736007222883e-01 -8.624415661869318239e-02 -5.563531577854768234e-02 -3.085835265348010892e-02 7.496424649577052013e-02 1.702158731641946199e-01 -2.200005149995769016e-01 4.315014903868027996e-02 1.026176840257120582e-01 -3.006928007681071713e-01 1.736559403126037016e-01 -6.585720032174476046e-02 -6.532001434279292862e-02 -1.962215068236294602e-01 -5.336789574986984530e-02 -8.070597923483108227e-02 -2.968475450669684768e-01 5.909551237761006409e-02 9.472971022404927388e-02 9.884925125615241781e-02 -1.750751729857875083e-01 2.770663469691122538e-01 -5.891132483894364995e-03 1.991053495965939071e-02 2.562626716709735519e-01
2.250000000000000000e+01 2.072492066960023721e-02 -2.350520418618428850e-02 1.883769710858747837e-01 9.061859083348892258e-03 -6.365114313550125635e-02 9.533986500163828259e-03 -8.261356080048067041e-02 3.416917351920169266e-02 4.530330359386378763e-02 6.376458119566219551e-02 1.334018824706242334e-01 1.708876499175353836e-01 1.007810279857016406e-01 3.044557212505650257e-01 -4.497374471186452866e-02 1.414873295131123254e-01 4.910415228731525999e-02 4.634485901407660313e-02 1.954948616045211751e-01 -2.440761049212634703e-01 4.913486865712168861e-02 2.252165574293676920e-01 2.681195932924786973e-01 1.328961518407910380e-01 -2.695016590848798854e-01 -9.310809917452982087e-02 1.360219911405500526e-01 3.528153301398491148e-01 -3.327880083477014472e-01 9.922854585100357450e-02 -4.094085429407946092e-02 -4.645911173646313981e-04 -2.586381030593585401e-02 4.796443578680194969e-02 -5.419938099713609431e-02 1.827880625994485753e-01 -6.754227040820340311e-02 2.403148753853680958e-02 1.767153805624132046e-01 2.493717323013197595e-02 1.375259512496735358e-02 -2.233998022692683660e-01 6.635491582337721406e-02 8.008871506359392656e-02 1.410191732136495124e-01 3.076544956345361043e-02 -1.531836141920005501e-01 -1.409307693984629579e-02
2.300000000000000000e+01 1.982898959494066096e-02 -2.275412477288773702e-02 1.848843774963304931e-01 6.967600699609752951e-03 -9.597959402111712335e-02 1.611771607108700502e-02 -1.519139586948215492e-01 5.375756659224935341e-02 7.207765056411484517e-02 3.802206339311454963e-02 1.817157306503682512e-01 1.847882069467944588e-01 1.594899692810869962e-01 2.526732445055169252e-01 -1.201740423579076011e-01 -1.534868948719771420e-01 -7.235348009160913474e-02 -2.766430628923957462e-03 6.833838630907111689e-02 1.950031524472184766e-02 -6.803686626920922922e-03 -9.484503076546692280e-02 3.347435483698756042e-02 2.424188021272517257e-01 5.120480463049757736e-02 3.019126718683474153e-01 -3.322224698240242718e-02 1.187822369799235306e-01 2.821482450096964023e-02 -1.051739503341147519e-01 1.951488397579294043e-01 -1.289147170524401198e-01 5.260955728846035927e-03 -1.810091510945177617e-02 1.123031501724407605e-01 -2.577002377614548423e-01 2.926116324324124635e-02 1.736026798875583282e-02 -4.959022818930672316e-01 -6.539269582295556549e-02 -2.266983458629204806e-01 1.973877865340531723e-01 -7.651613320295377885e-02 -5.782124462085719979e-02 -9.540919800875560797e-02 3.972197262300210946e-02 -1.799222001231835510e-01 1.506042144517004931e-02
2.350000000000000000e+01 2.101126381507575566e-02 -2.383250862278468371e-02 1.928394062335477277e-01 5.889498804326329454e-03 -9.774863239563848227e-02 1.233444391352282558e-02 -1.562116858159836308e-01 1.100197362575240229e-01 5.838017187683971349e-02 -3.399990015762904133e-02 2.271940008244393294e-01 2.372802195809746995e-01 1.886101656747612987e-01 9.023298640213994748e-02 -2.738568421000696085e-01 -3.933788324620540733e-01 -1.448764007827740667e-02 -5.252285778370693881e-02 -1.417793633959873317e-02 -1.035409781387649358e-01 9.104792617096886531e-02 -6.679652641405982305e-02 6.053176187733808750e-02 -2.255423828583255075e-01 1.601493333691505483e-01 -1.504978129319890223e-01 -1.093349412594685037e-02 -2.171010982629593966e-01 1.408513501342253602e-02 1.008263247375844052e-01 -7.959958905363251347e-02 1.359579268282886111e-01 -2.704082080333563565e-01 -1.064799814817278013e-02 1.194468210863281789e-02 9.834544945708047214e-02 8.453872366317814746e-02 -3.755860557117167431e-02 1.782397932056252812e-02 5.654049885577849821e-02 1.922040685059351051e-01 -4.248009157261727065e-02 -7.293511677244242375e-02 -4.988284288356317764e-02 3.203084169714584539e-02 4.935983323867189354e-02 4.116298604324452048e-01 -5.590380330893122973e-02
2.400000000000000000e+01 1.953233030731976044e-02 -2.186902674134146365e-02 1.804793027265030048e-01 4.998225641622318013e-03 -7.540939192272744229e-02 -5.866611112738467308e-04 -9.869027171292957257e-02 1.166877034889403503e-01 -1.444074655454132515e-02 5.419958644451122048e-02 9.892211490896467285e-02 1.234907044948509586e-01 6.058699500631172657e-02 -4.314506879477526813e-02 -6.447632241683691479e-02 3.526277441341042762e-02 1.215842074379998999e-01 2.111778054175254271e-01 -3.743670438238214798e-02 -4.547828663858454606e-02 -1.301893536948542374e-01 4.278221641151499499e-01 9.863187179178549424e-03 -1.699341261294774752e-02 -2.252713169121932368e-01 8.305979576915852036e-02 -3.741317119017605330e-01 -1.384256817883702528e-01 2.682326816853681239e-01 -2.817464078526069060e-01 -1.320436135412761114e-01 8.530475070662858761e-02 2.464413757053717513e-01 2.080038706568660897e-02 -1.718465622856745201e-01 -1.143473579094784059e-01 -2.863099665444541076e-03 -2.608398886150932808e-02 1.508107557888783701e-01 5.941242894647623396e-02 1.523410021688824389e-01 2.152790203012768799e-01 -1.639002519661917137e-02 -3.026428628117527192e-02 -8.113119203324753101e-03 -1.981073859045768826e-01 -2.945147335027362145e-02 -2.632513007501223815e-02
2.419999999999999929e+01 2.903758810815333935e-01 -3.268897087428387360e-01 -7.580184962936721560e-02 2.847765758970455807e-01 1.372546086428322043e-01 4.151106865796183043e-01 -1.336199017385882037e-01 -2.992577698880651282e-01 -5.985553897233032439e-01 4.725395957896694199e-02 1.434185951965666894e-01 -4.388141696179334583e-02 1.983251548641254136e-01 -2.794958428906020934e-02 8.429584914277225491e-03 -1.613132367255331809e-03 -1.038822870660633182e-02 2.197076274475124116e-03 -5.770436443130598936e-04 -7.035363093022825760e-03 -2.717690483732325066e-03 2.844016728337558659e-03 4.741838038242455165e-03 2.531364879229590532e-03 4.052170181515323509e-03 -8.845854326724528942e-04 7.203159332845724717e-04 1.129631176827156948e-03 -1.652796760548928085e-03 4.562539734830807102e-04 -1.509098563020930771e-04 -8.642786135763202938e-04 -5.066289879749459829e-05 7.793212244028992859e-04 -6.223936166019843714e-04 5.489699101020594245e-04 2.832457788017244478e-04 -1.007520866818322581e-04 6.483118659796587979e-04 -5.359866773746889065e-04 -6.158785389126439358e-04 1.885106514108161532e-04 1.346456458816774353e-05 2.486499976593916608e-04 7.888870326825537908e-05 -2.605763076088540181e-04 4.019930080087477024e-04 1.471543474670766033e-04
2.439999999999999858e+01 1.808186924089102976e-02 -1.995166296592191732e-02 1.674525793447306787e-01 4.698375110562266234e-03 -5.006981367982609593e-02 -1.582943906216593283e-02 -2.927948878893930559e-02 1.007989599150912324e-01 -1.046902379557543700e-01 4.696169514294821351e-02 -3.710324801243582160e-02 1.611453413325540929e-01 -9.698258260694148092e-02 -2.451232603880451333e-01 3.388614430971314401e-02 1.834630555356400392e-02 -5.225059221298365697e-02 2.990883126995908664e-02 -1.430805953277087816e-01 2.391619482421923903e-01 -4.346261596981443320e-02 -7.723937227589364185e-02 8.507952815117314840e-03 2.907858898399554026e-01 -8.636824310917695646e-02 2.666140445277259130e-01 -1.925023912416495564e-01 2.222121162959211083e-01 1.340665301629654638e-01 9.428962734388696143e-02 2.017938530993720614e-01 2.258176877532378779e-01 -3.251206487135366308e-01 1.312741654121406254e-01 -5.308540534969673902e-02 -6.673619482321435648e-02 2.235068574767555896e-02 -1.107774263009584162e-02 1.781895500275203215e-01 2.203731168087927697e-02 7.057271443768815822e-02 -3.680578240214931740e-01 1.027280520189157581e-01 2.475104359319264553e-03 -2.419599761647360514e-01 8.555212114670764090e-02 9.285088156990073394e-02 -7.573326277000508484e-03
2.459999999999999787e+01 2.020408582743676851e-02 -2.248099318793328472e-02 1.851940866772943672e-01 4.328959664436207722e-03 -7.662915621899461793e-02 -2.739224356595256968e-03 -1.005950742756099442e-01 1.496184817929564481e-01 -2.115466438616404182e-02 1.952364182548692664e-02 1.258415901564196304e-01 1.100441509624719982e-01 9.479330224784122960e-02 -4.151861150615797358e-02 -1.159344705471451464e-01 1.675183166043790403e-02 -1.894643392290418227e-02 -3.066323238448178112e-01 1.222676388273501169e-02 2.166384456082388332e-01 5.719504967008784066e-03 -3.248129199549221885e-02 -2.498475876378656035e-01 7.666633323406171763e-02 -2.730036599713984991e-02 -1.156457417098145785e-01 7.993916014425825334e-02 -1.704423794026424244e-01 2.161431911601710554e-02 -3.371076392593935767e-02 -3.541656955776844445e-02 -2.103590489322790594e-02 2.384928503941252664e-01 -3.308941886148454858e-01 9.111723929165851943e-02 2.268841854144511561e-01 -1.256292727094104056e-01 -4.812620969196445414e-02 1.894930186428971375e-01 -2.670691220057357929e-01 -1.120565288954002425e-01 -3.375608720524109208e-02 2.901847977372707943e-01 1.671046593211186204e-01 -2.125373450025717648e-01 6.198412390427830015e-02 -1.277796883551192697e-01 2.584890532900587790e-01
2.479999999999999716e+01 1.681769692530872551e-02 -1.870173034519987884e-02 1.594656509512800135e-01 3.368282634479333442e-03 -6.548926835458800111e-02 -1.290655979552754636e-02 -6.131524242017346443e-02 9.798685141362474538e-02 -9.575153598586093329e-02 4.788989212997989131e-02 -5.018447048191742449e-02 9.105127903759614727e-02 -9.012033584425267752e-02 -1.477822942628102820e-01 7.362479760372041271e-02 3.444219728697259231e-02 -7.475814679581420374e-02 1.109020952738639376e-01 -2.065173469327790112e-01 4.244799994013739863e-02 2.309574321400980051e-03 -2.562086237920837423e-02 -1.221541771580709063e-01 -8.720431642385097215e-02 9.081156532622905453e-02 5.083676060750368098e-02 3.404771608061019778e-02 3.056308623632509880e-01 -5.970278556861875752e-02 -2.752717866834719640e-01 -2.376941561293218486e-01 -4.199567931760860295e-01 -1.941764577792958746e-01 -3.504966236765880150e-01 2.277011619532482989e-01 3.976969198932117644e-02 5.994285220060137885e-03 1.181303048761322104e-02 5.968996405256097627e-03 5.118722287894329932e-03 3.292915749863553621e-01 3.068210659465971796e-02 -1.167921216341296226e-01 5.177535358938671617e-02 1.590247439304194599e-01 8.967863495781443206e-02 -6.438451619875139309e-02 -1.294268841627814748e-01
2.499999999999999645e+01 2.015020507614736708e-02 -2.215344906123802027e-02 1.834346559957333866e-01 3.719118429508808284e-03 -6.398103075908541382e-02 -1.127408076779154444e-02 -6.797654765523249154e-02 1.697944164103817877e-01 -6.394330589946435606e-02 9.730830012550272662e-03 7.619433124700994431e-02 7.616041186222489989e-02 4.165449262659629004e-02 -1.245751624972645383e-01 -7.777831386586167572e-02 1.179081612299608811e-01 1.262372812846858892e-02 -3.649054299706293025e-01 -1.843447386750129546e-03 2.441818472071544954e-01 -3.863246675856164304e-03 -5.442136291256160358e-02 -1.346713991825835566e-01 5.210820762503540898e-02 1.512751519380313159e-01 -9.877991786211266778e-02 3.436206167595600158e-01 1.058123680968420244e-01 1.136037893493069134e-01 5.693661821399353257e-02 -8.838503011437789936e-02 -2.602067229207261426e-02 2.516212687397502146e-01 3.572559916990081241e-01 -1.271780449752022701e-01 -1.502247178859399124e-01 5.402019942530929958e-02 5.914057875503011402e-02 6.836644476308890994e-02 2.869295816786675002e-01 3.893970220939887983e-02 -1.656267339634068247e-02 -1.906442145098967145e-01 -8.361355885695007095e-02 1.995450439544524113e-01 -1.187511994411644123e-01 -1.074426882810661510e-01 -1.943099826773440619e-01
2.519999999999999574e+01 1.555896980959925978e-02 -1.763440086118473957e-02 1.527020267344095239e-01 1.548601171563989938e-03 -9.720443641670420409e-02 -4.164820720523754877e-03 -1.300972536402995039e-01 8.944036834455258711e-02 -4.960175475664325984e-02 5.719043743918633552e-04 -3.059177748703743524e-02 -6.263556008524158447e-02 -1.033242832062658371e-02 7.726971983350207351e-02 5.961724074429410741e-02 1.438805098158903450e-01 5.623206197202716694e-02 4.822056145917708592e-01 4.191073136010849132e-02 -3.890312960190345226e-02 -2.039146616333775697e-02 -3.558127050540991765e-01 1.359622745344541417e-01 1.160989372323321944e-01 1.893095260652345457e-01 2.489570913646415307e-01 3.032246357094540157e-01 -2.749857737584167072e-01 -1.163629814297453546e-01 -6.739296333749449606e-03 -7.539620615486815509e-03 8.743102943624837808e-02 2.900738351804767468e-01 1.802856382622267453e-02 3.887528172739551646e-02 -1.072086692510996198e-01 -3.287844558254292282e-02 -1.140717769127749283e-02 1.599018719471144157e-01 -3.390590017375714332e-02 2.439366294859802720e-01 -2.349939951110126962e-02 1.007401552194151367e-01 -6.033263694991585629e-02 3.006307562312691972e-02 7.013985444326450991e-02 7.211205051676373989e-02 9.595252553262928474e-02
2.539999999999999503e+01 1.890242781212028017e-02 -2.056083382154580072e-02 1.729697151450761416e-01 2.963142425290854389e-03 -4.990557733690829945e-02 -2.188437107094359096e-02 -2.692312341235432796e-02 1.632411925309606715e-01 -1.265116554837702467e-01 1.344324805182416658e-03 -2.469137132287876207e-02 4.515036150789179803e-02 -6.494775236701104404e-02 -1.936423252529635708e-01 3.555684663679191393e-02 2.112164093672415088e-01 2.611511383603074554e-01 8.791150099516632788e-02 2.107184689746920137e-02 1.257122845615653295e-01 -7.775094380514729897e-02 1.792306050090518021e-01 6.498863379480766811e-02 4.714762424925508094e-02 1.080383757670623085e-01 2.878109298893062606e-02 -2.053283790589150448e-01 -1.317573039157849679e-01 -1.465547418833647031e-01 4.970419140683466908e-01 -2.180386387081579835e-01 -1.121135936297243257e-01 -7.525184661645473172e-02 -2.279177838168007855e-02 2.276051465864951107e-01 1.132533406039647195e-02 1.929180066537073204e-02 9.462771946548774460e-02 -1.735423746472908590e-01 -5.159657860829586912e-02 -2.954779470480290438e-01 6.070359862464564521e-02 1.581209929887657933e-02 -9.614834117004918135e-02 2.355168516125642209e-01 -7.112910095861553483e-02 1.433714221783011222e-01 1.160265692961880007e-01
2.559999999999999432e+01 2.877050274690047815e-01 -2.998309498614156743e-01 -3.959111947759493683e-02 1.649131088252292765e-01 1.984697453786594679e-01 1.337476048300217657e-01 -7.400532811849469539e-02 2.155938730291104832e-01 3.404009206094241180e-01 -4.583216434364923569e-02 -1.030263552806640320e-03 1.442083982514141913e-03 -2.664292717829477297e-01 2.464014336063177768e-02 -1.019079476362971630e-02 5.299776659216440082e-03 1.011560630537053883e-02 1.666678790587959895e-03 -7.751841725520593890e-03 2.066312639503748577e-02 2.061628910515220930e-02 -1.990162363354893121e-04 -7.331974240566286292e-03 9.487306386378700773e-03 3.025321017369120291e-02 4.084970734229237399e-02 -9.993698247763102213e-03 1.329731105840775349e-02 -5.221871875692232073e-02 -1.134889144148131662e-02 -1.299124525544509195e-03 3.453673683202289346e-02 -8.931206249496953173e-03 3.120133304457298196e-02 8.145823409674589344e-02 -3.047228055557447274e-02 2.170165483771340498e-01 -6.142868765796900554e-01 9.635297969156704501e-02 -4.824266053614642558e-02 -9.476466480935163972e-02 1.520392672113547727e-03 -1.109082672999058550e-01 9.307149601770638159e-02 9.774058616915130837e-02 -6.263742903362905234e-02 -4.267559576529589283e-02 4.047995689106111822e-02
2.579999999999999361e+01 2.877053869021928834e-01 -2.998322061630068203e-01 -3.958865223983818599e-02 1.649145745339402336e-01 1.984555551844850996e-01 1.337223515317711442e-01 -7.397086791196993971e-02 2.158326392002919147e-01 3.402131782022971840e-01 -4.588249882845793493e-02 4.108041353575660225e-05 1.073624665774305063e-03 -2.643843461303125864e-01 2.469334191897495229e-02 -1.561581833631170250e-02 -3.783665143428748120e-04 3.497219820520858485e-03 -2.929164589458945357e-03 8.317271857191414416e-03 -7.723001740550778857e-03 -1.391817689338173576e-02 -5.263117755339227245e-03 -1.298848162602480325e-03 -1.387126591490219461e-02 -3.652043341052037262e-02 -3.939158471171023967e-02 9.229531237408310912e-03 -1.569054335949628814e-02 5.506623589492662396e-02 1.101167454602208079e-02 2.039996963123458674e-03 -3.224562199197335277e-02 9.317077444858296031e-03 -3.234473778853443060e-02 -8.042122422797103043e-02 2.952628424967702198e-02 -2.175783834723538090e-01 6.145540531181014066e-01 -9.808938991322245504e-02 4.921331955704068978e-02 9.544098912997305006e-02 -1.709039515582204622e-03 1.111114253106854355e-01 -9.343906825336362187e-02 -9.775116179147191886e-02 6.305908616670298505e-02 4.191242531471899707e-02 -4.058133267902714475e-02
2.599999999999999289e+01 1.737383044261633577e-02 -1.904354251394695108e-02 1.628254583374446063e-01 1.777222643321129834e-03 -6.582143814435180429e-02 -2.194877296590945145e-02 -5.157652680726928368e-02 1.388135484211986403e-01 -1.418485906268828756e-01 -8.891737459678140942e-02 -5.784380233916607689e-02 1.144125708110578649e-01 -9.955474201399445999e-02 -1.674973740713547321e-01 4.401593711350498817e-02 2.637234219227917176e-02 -3.977124064827750050e-02 1.946388033717212085e-01 -1.990405743722488408e-02 9.717392607875786209e-03 -6.559067430220127948e-02 -2.798174433522431781e-01 -3.175332537589534848e-02 -2.955885752808104505e-02 1.246365316006159320e-03 -2.821504727850595029e-01 -1.088008882394748827e-01 2.103347637880292192e-02 -2.519199694254157240e-01 1.958089039442460419e-02 2.971380961781588392e-01 1.017993193239092181e-01 -5.909381859622319516e-02 -6.515483965560438240e-02 -3.909879756091168557e-01 2.915029146128977899e-01 -3.830069112526152814e-02 -4.395458213910925782e-02 -1.731439778994992573e-01 1.132884962700651393e-01 -3.384586468328268372e-02 3.007618925329069159e-01 -6.784129649472186996e-02 1.596309698224969986e-01 -2.664155649886609800e-02 -2.061728598667299239e-01 -1.491603292551905158e-01 -5.687671277708569034e-02
2.619999999999999218e+01 2.938305105852600518e-01 -2.184752480409102027e-01 -2.057091879242410257e-02 -1.388432242132911776e-01 2.580008327937947099e-01 -4.570773149704450700e-01 -1.675323425584235859e-01 -1.493538458834595302e-02 1.681112745417929349e-02 1.442684919194299129e-02 -5.230301782335334826e-01 1.395801159462064234e-01 4.977265448370097878e-01 -1.924719958198984476e-02 1.627829481230452097e-02 6.212855089965448052e-03 1.806327266881910254e-02 -9.428011461638654417e-03 -4.598359811806104758e-03 -2.035273933452791395e-03 -7.620980012189070354e-03 1.584006286931255664e-03 1.436883456040042011e-03 7.677181209416619290e-05 1.386346257992217539e-03 -1.258010467157125644e-03 -4.439626648851197283e-04 1.725637654958205860e-03 -9.629203387682575086e-04 -4.134953602250017349e-04 -8.124540297715208579e-04 -1.387194410914185938e-03 7.998355157660463422e-04 3.048550045312404080e-05 -1.000817882248373624e-04 1.647588606516872710e-05 2.020733522285244927e-04 -1.128363702243999941e-04 1.479859705466165989e-03 1.667947065966577064e-04 2.581582025950158814e-04 -2.019742943372819521e-04 4.548179701579625707e-05 6.669921137713429461e-05 -4.817454829673207075e-04 -7.746729447966901145e-04 5.639864828892017599e-04 -3.814424141056100843e-05
2.639999999999999147e+01 1.587830863279107024e-02 -1.770946229222878504e-02 1.540381253681922802e-01 1.104775339227496468e-04 -9.471002140918421963e-02 -1.448306671417773014e-02 -1.129230782895546681e-01 1.221183398469732756e-01 -1.074421599495985896e-01 -1.379449411937725967e-01 -6.334865904173785089e-02 -2.514892516970838182e-02 -5.080637007886102535e-02 -8.694618093558047905e-03 -1.308513560280989869e-02 -1.361126477817791065e-02 -1.754962916567778253e-01 2.576254624138574756e-01 -4.470788386340813353e-02 -8.080413999266825020e-02 1.533130168607608340e-02 -7.420675682988014943e-02 2.312939476134667771e-02 -2.822420332486353378e-01 -1.148349702410737111e-01 -3.851927330259706794e-01 -2.852136933529390850e-02 -5.854939409559652141e-02 5.913317651870956398e-02 -1.290016269385370895e-01 4.386490701019664373e-02 -7.660393097257944817e-02 3.475325004710118348e-02 8.649576158694070871e-02 2.163377040993658962e-01 -2.750489310136620125e-01 6.181768472675121945e-02 8.702714830036968607e-02 1.355187158881169529e-01 -8.158147512411820235e-02 -4.262207164344666843e-01 -2.983063767605330097e-01 -7.978766534881544248e-02 -9.268935590758319021e-02 -1.506193571023368427e-01 3.670433118528202560e-02 -1.320890652797649389e-01 -1.435784465872080862e-01
2.659999999999999076e+01 3.212196880876674876e-01 -6.800518834011055891e-02 -2.396506119454469824e-03 -5.149368546864169227e-01 1.513308608096256835e-01 -4.170504142294366723e-01 -1.256948002787550422e-01 -1.767589037778895533e-01 -1.706431947102260427e-01 1.658341536394428162e-02 4.834865166435772799e-01 -1.232871671462410085e-01 -3.227825789689954261e-01 6.057993896668755970e-03 -9.839239646499181938e-03 -5.008478272335021957e-03 -1.841723485771427915e-02 8.149928455861045820e-03 3.698013134553316400e-03 -8.257871011062749636e-04 5.135427392369707605e-03 -2.802377902813750835e-04 5.639848288756207136e-04 6.562772567999383341e-04 2.291853628299775380e-04 7.058648356991904620e-04 5.585290348986534032e-04 -9.804951056961350685e-04 2.551252083880235604e-04 3.887842897626842074e-04 5.337492877529213461e-04 7.123931454370159132e-04 -6.918556887833125129e-04 2.077782339572563071e-04 -1.165655783369549383e-04 1.744729560229869641e-04 -5.024602856491589459e-05 3.422314654971554671e-05 -9.098712897388086052e-04 -3.147559212328836556e-04 -3.949317784940971528e-04 2.282156917167166570e-04 -3.310440825684974058e-05 1.172131141074468299e-05 4.209555823675163364e-04 5.626587818495365620e-04 -2.803378580031531953e-04 9.711009197291232877e-05
2.679999999999999005e+01 3.976851736884752242e-01 2.295575777006973461e-01 1.262055502823825927e-02 -6.126872774134589639e-01 -1.101006795568456875e-01 5.707449146469394385e-01 1.253863361695104761e-01 8.142417577952586194e-02 6.339266197546016002e-02 -1.059450886879714088e-02 -1.872927669568828779e-01 4.645618398349998790e-02 1.092120471152952660e-01 -1.584579095196791878e-03 3.967067334451197108e-03 1.435728487274661857e-03 7.151524143076483202e-03 -2.981279591221251083e-03 -1.350213744149213234e-03 5.538678201927855300e-04 -1.747310313810943559e-03 -1.139787018561399334e-05 -4.300297615511995556e-04 -2.698536242883294934e-04 -2.499857838148704164e-04 -2.043383025770259965e-04 -2.001001536294704853e-04 3.170883208156871505e-04 -2.705485613901569485e-05 -1.383576944026965888e-04 -1.593598546808626534e-04 -2.020806784856184809e-04 2.400397862014283382e-04 -9.368399919533805943e-05 6.586021051218797278e-05 -7.934495753560360067e-05 1.327334850559530674e-06 1.378731311028664233e-06 2.852408792050842518e-04 1.261028434546373036e-04 1.643043184973196275e-04 -9.391215170153069597e-05 1.461194050745776318e-05 -6.483939449599536839e-06 -1.608923220704272029e-04 -1.919852660635134646e-04 7.153053098447100661e-05 -4.139273298161184769e-05
2.699999999999998934e+01 5.408162977116284242e-01 6.980538459645674321e-01 4.103081177398295123e-04 4.370879850276780387e-01 7.250419604737072185e-03 -1.630435340822940504e-01 -3.027519231647256281e-02 -1.128816595358721718e-02 -7.581701187899377199e-03 2.017818613536856518e-03 3.233344031983000078e-02 -8.010314714321601151e-03 -1.840132696945205246e-02 4.191319496422867864e-04 -8.970884407631016765e-04 -1.609798718997059494e-04 -1.222590562108570372e-03 5.077386565330734404e-04 2.341961954038609170e-04 -9.334172736228436189e-05 2.952348745909924143e-04 2.208697109802709109e-06 8.132314155434695955e-05 3.452277390058101529e-05 4.678656858639591127e-05 3.091799225636471558e-05 2.769993251774535153e-05 -5.531045191297132246e-05 8.828620802890800963e-07 2.397318795675931359e-05 2.089591880046419409e-05 3.050714078583307271e-05 -3.727393022741066477e-05 1.497671023299383981e-05 -1.280120863337339819e-05 1.209991773223372045e-05 1.121146236059569877e-06 -1.732148337777114836e-06 -4.420319334226141420e-05 -2.081169778503026200e-05 -2.775574387658853585e-05 1.672537039786908044e-05 -4.472381329891631012e-06 6.512103631036698572e-07 2.763792807401031527e-05 3.102907165089245785e-05 -1.037676431190981856e-05 5.597300456475296160e-06
2.719999999999998863e+01 1.346972394196536624e-02 -1.506111400058520074e-02 1.353594424728343515e-01 -1.281356292589498408e-03 -9.454040897995989734e-02 -1.474756256925733970e-02 -1.182400807939258947e-01 1.164122836712791625e-01 -1.089932458280479660e-01 -4.734317442637411139e-02 -1.444900626255319342e-01 -2.749640183834721197e-01 -7.842669044605078688e-02 3.989737521269375725e-02 6.952691332396396251e-02 -9.368835625469100481e-02 -9.071293694559362519e-02 -1.398248544859957698e-01 8.531984896552657904e-02 -8.449347084871836056e-02 3.494966235773146884e-02 1.040619933654129275e-01 5.117293814393072265e-02 3.541696817334940173e-03 -6.469383776234523264e-02 -4.809314833362826960e-03 -4.266241556608579844e-02 1.119322070811166461e-03 5.356231901605518902e-02 1.295765377182744316e-01 1.259628865912149620e-01 -1.566408211037338960e-01 1.205230770972482712e-01 7.947794956913974487e-03 -1.411622595699945915e-01 7.336027671782164791e-03 1.314893922180892794e-01 8.028536838619625138e-02 -1.305811714070871932e-01 -2.752904512182478558e-01 2.835869372362999075e-01 -2.312094647117096391e-01 -4.671438104758240950e-01 6.305971946183010213e-02 -6.678256597936248207e-02 -1.272764007075307124e-01 4.915376489838270413e-02 3.991927628146485496e-01
2.739999999999998792e+01 1.347007600757162485e-02 -1.506115681394850150e-02 1.353653918511374954e-01 -1.282391989909333020e-03 -9.464987658193996234e-02 -1.477577839343181300e-02 -1.182324943063187694e-01 1.163716101410636888e-01 -1.091439239221017737e-01 -4.818353291024095320e-02 -1.434175224677004257e-01 -2.733496914257921850e-01 -7.588269619212123507e-02 3.600593995121000729e-02 6.707311959227577058e-02 -9.457311790309542998e-02 -9.058303330519819341e-02 -1.238548457997497021e-01 1.104968364996875424e-01 -9.421704254915848342e-02 1.353969793661847620e-03 4.088661856398943806e-02 1.209306727625157618e-02 5.409566316216547766e-02 -4.623227338690486660e-02 3.967433822666249776e-02 -4.840841311354664167e-02 3.965342142719405216e-02 9.162175317010719244e-02 -1.444054139802251023e-02 4.842092830902457873e-02 2.408288906952931463e-01 -5.435768845022038347e-04 3.513791117393211955e-03 2.303255349705506660e-01 -9.625553327154032224e-02 -4.785864235063667094e-01 -5.110250690064681994e-02 4.525243165590282085e-02 1.765851117932914771e-01 -8.713692893751852353e-02 1.895793308853863657e-01 -1.088318967775471352e-01 4.297002075499512519e-01 1.772898239504548112e-01 2.355376297867444735e-01 1.676942422808208044e-01 -7.957203815063906838e-02
2.759999999999998721e+01 1.347014131191547753e-02 -1.506062521266504986e-02 1.353626146853965095e-01 -1.285615633109414221e-03 -9.463616526359051873e-02 -1.478456006806033902e-02 -1.182434464187202133e-01 1.166158273726514150e-01 -1.092308239527882835e-01 -4.873127386399205008e-02 -1.440687724185871488e-01 -2.725420979525020604e-01 -7.786456446695942668e-02 4.125608458983539423e-02 7.222552119057283615e-02 -9.203909522525552389e-02 -8.464571383326788268e-02 -1.323239128377861062e-01 1.167469791737258400e-01 -7.622507330216916899e-02 1.451231173071866436e-02 3.685190238212707886e-02 1.679902114078855868e-02 2.058448272476242139e-02 4.148760254909248692e-03 1.063016839639997213e-01 4.247859719463192157e-02 6.519554338252409043e-02 1.461735543176625671e-02 -1.751227173543439541e-01 -4.027091020902837798e-02 1.546230749131690674e-01 -1.116223341610449032e-01 3.811003137916723488e-02 6.075132170779475212e-03 1.387029322188839675e-01 6.349272790484760121e-01 2.198190308183708419e-01 8.503490518183248748e-02 -9.484116715505979886e-03 -1.068817389536108331e-01 2.329331659461006676e-01 3.381176329855369866e-01 -1.564666164604474816e-02 1.323745468379214363e-01 6.169573761054834155e-02 2.558707693043708593e-04 -2.063489235228968197e-03
2.779999999999998650e+01 1.346986218961703820e-02 -1.506020990169788798e-02 1.353576593734822642e-01 -1.286159998081036699e-03 -9.459433953515697380e-02 -1.476299537766828304e-02 -1.182769045396880325e-01 1.165294897367073340e-01 -1.091749953907658333e-01 -4.830255291383836469e-02 -1.440211793543798580e-01 -2.727573572962497250e-01 -7.847593516730502761e-02 4.125373358350417630e-02 7.426173977941692705e-02 -9.345193632306436626e-02 -8.042611136358063240e-02 -1.328779328974459273e-01 9.145194284229357651e-02 -9.973284364026188675e-02 4.781230985626690883e-02 1.274690627848391322e-01 1.930114639980470490e-02 6.273205249858451651e-04 4.082417101710917456e-02 7.065615668210274702e-02 3.961514920432673142e-02 -8.553589348574670848e-02 -5.075472405344438886e-02 4.465700114275279048e-02 -1.561526430734101190e-01 -1.379765995394303946e-01 -1.179346444604537220e-01 -1.239230539263772891e-02 -1.808958609958339070e-01 5.113925762841057404e-02 -3.026435065834734983e-01 -3.278737725143209825e-01 -1.464704133014119725e-01 7.299252785295619328e-02 5.043347140411739288e-02 -6.430007169647815324e-02 2.736550812674098387e-01 -4.658992878907097235e-01 -2.346017154807754634e-01 -8.614372201299161369e-02 -8.431047105125913377e-02 -2.113862689197341937e-01


==> anc/pc_planck1band_aboveion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. The next 74 lines represent basis DM models that decay into electrons, and the remaining 74 lines represent basis models that decay into photons.
# log E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 1.026551993314487618e+03 1.363985353516092225e+01 7.648381911624724694e+00 8.026764828755544867e-01 7.238981593691505567e-02 2.484167609728068007e-02 3.234788620729198236e-03 2.037141232457264934e-03 8.989229005507138855e-04 4.440433436002589533e-04 2.029821279280599798e-04 5.683972119426158008e-05 2.906824313667295199e-05 1.513811301923072655e-05 1.076445145633974841e-05 6.147161011331749252e-06 5.358869146782900001e-06 1.974768837197955051e-06 1.054413607516366675e-06 6.942057263786379959e-07 5.252633378641910436e-07 2.899274140427735680e-07 2.295177524426309678e-07 1.524744402172640046e-07 1.164303694412200904e-07 8.572094205378219003e-08 3.516214262592002537e-08 1.414788933434374145e-08 1.056250933555527083e-08 7.354203595052295689e-09 7.066934765506673919e-09 5.705256189384426653e-09 3.258886480931099455e-09 2.716030648554546111e-09 2.577433200185465523e-09 2.234068131277435765e-09 1.820934021163888779e-09 1.575527920927625233e-09 1.231892252408551076e-09 1.066407609866905548e-09 1.040230730598408697e-09 8.905496360941140898e-10 8.033438762009146000e-10 7.266419527710187454e-10 6.880935866702759673e-10 6.120427981732672094e-10 5.609029171938940762e-10 5.044682533134968092e-10 4.601777906799826188e-10 4.138052928574547380e-10 3.981254776204122838e-10 3.801612250378327969e-10 3.545821434182232751e-10 3.290761063601810413e-10 3.247601292559603277e-10 3.022233689741530784e-10 2.696438727070087160e-10 2.378963171013621829e-10 2.439697518760761927e-10 2.192807691743469150e-10 1.814166375620347910e-10 1.763959114124233139e-10 1.627655171693941438e-10 1.586815410272538363e-10 1.393187048373646970e-10 1.366962223218741037e-10 1.315744868969120246e-10 1.259379008205902671e-10 1.085027144886884344e-10 1.009426585351740419e-10 8.986422445920875730e-11 8.563102532658276711e-11 8.273607794249528376e-11 7.809989267045185470e-11 7.259305444396582294e-11 6.903608504761897524e-11 6.249946275719294199e-11 5.756369011654102763e-11 5.824788600622883826e-11 5.318421881635554807e-11 5.027209564363792544e-11 4.735146285456820136e-11 4.466436354145241089e-11 4.239539693123416454e-11 4.099620312776545737e-11 3.927170419814924676e-11 3.648445957927336971e-11 3.457377666849299646e-11 3.397152608403522567e-11 3.153279963876588450e-11 2.910712754049015773e-11 2.416879399616849046e-11 2.527033553840024775e-11 2.589543534481644272e-11 2.194816304396602136e-11 2.060977022129654384e-11 1.982138237770724245e-11 1.971437286351375444e-11 1.886382841630963312e-11 1.785582140161122358e-11 1.488215918992610701e-11 1.710519990679086950e-11 1.581245969393265251e-11 1.636251794491492664e-11 1.363394278126242564e-11 1.314688121086232952e-11 1.236179362338928432e-11 1.196757766147373911e-11 1.164989872643784220e-11 2.205378595502951052e-13 1.089447919308320597e-11 1.042413982176593136e-11 9.829523921799669460e-12 9.582049011769188135e-12 9.046007619697223363e-12 4.100699976016495286e-13 8.411036575953210663e-12 6.264029380071508919e-13 7.726490720392952291e-13 6.462993580132927678e-12 6.932664095460972011e-12 7.820688485789950098e-12 8.015534446806190244e-12 6.001941323945056062e-12 5.639775162139332351e-12 5.543067541630090099e-12 5.176553931064700474e-12 5.027446156482453860e-12 4.767810154294982802e-12 4.587467371255638255e-12 4.358468302972480332e-12 9.484849063745694606e-13 4.024613752220172451e-12 1.112630497029621443e-12 1.234082692761831449e-12 1.234082692761831449e-12 1.485892436707835256e-12 1.524963133904240617e-12 3.537056875994011481e-12 3.655295611979964995e-12 1.818223963080622393e-12 3.062710058660595969e-12 2.093484552109391627e-12 2.176056105991278557e-12 2.330523161188941203e-12 2.481163945833396500e-12 2.682593893738180979e-12 2.766240172153271084e-12
1.571428571428571397e+00 -2.088874195175583967e-02 4.653314826871259718e-02 5.583191281451073754e-03 -1.221554840623549805e-02 6.179234010093193757e-02 3.793762235652620857e-02 -2.727352686893199860e-02 2.787379715781552678e-02 2.092322545734967825e-03 -2.457138674209566678e-02 5.203553676898254980e-03 -2.928317461449635520e-02 -2.907017660572749559e-02 -1.340361209773344685e-02 -1.089691415443163336e-01 -1.108175439981580190e-01 -1.661763629675088892e-03 -6.523455443831681529e-03 -1.081465132650556299e-01 -3.305077679103463756e-02 1.116003910116206838e-02 3.731061182601908693e-02 -1.024772171490987843e-01 -1.447167961377744151e-02 -3.464487565510255846e-03 -7.163616121397166359e-02 4.057155660331706465e-02 3.369980248862099181e-02 1.775720449192252567e-02 -2.219043276750671395e-02 4.601763013048664613e-02 4.664535843212589544e-02 2.907276189940756483e-02 -8.628976624413768745e-04 -4.050725621520522013e-02 3.198469431740796898e-02 5.617553167189640040e-02 -3.299469946334791098e-02 -5.696036310321423574e-02 -5.263536261543941969e-02 7.720821781699691022e-02 -5.990086843244545045e-02 -5.297666650018844486e-02 -5.647702810926619188e-02 3.710836499650398829e-02 9.389293168348460117e-02 -4.855586439107914543e-02 1.803847164547449713e-02 -7.197976160205581120e-02 -1.162172076604517656e-01 -1.584640839055559067e-02 4.262302010727325730e-02 -2.829155484505680579e-02 6.231247208560884016e-02 3.339986786212554432e-02 -1.514027712592115257e-02 1.069226812543701555e-01 -4.040480116551285750e-02 -4.032911880677851526e-04 4.417833584035554643e-03 1.522776457205465006e-01 -1.280907627454259956e-01 4.477244257610796252e-02 3.104395924851539521e-02 -3.798324721914306257e-02 6.199023919116269238e-02 -3.866491738042097948e-02 -2.164594700476443478e-01 1.280613074172862742e-01 7.655199819209967949e-02 5.464500601693932091e-02 7.965946263914714526e-03 1.106779546932554620e-01 3.770740664592386882e-02 -2.441819726964040635e-02 2.523320542423176244e-02 -4.276024527552964999e-02 -1.061705555931986567e-01 3.396855288369537984e-02 -3.296559475498998804e-02 -1.103117390458986241e-01 -5.745537009842605070e-02 1.640353728699798508e-01 5.481734508120442682e-04 1.688293872673637605e-02 -2.383393014972308693e-03 1.254090017824246173e-01 4.412954133281659502e-02 -6.169736942830944537e-02 5.919907804837680476e-02 4.542192831491208976e-02 9.662387605169102389e-02 -1.850655457775691182e-01 1.426522646972529056e-02 -6.201670137179553233e-02 5.577846611969242661e-03 4.599722661775763194e-02 -1.311113643439306697e-01 -1.043980213750882596e-01 -4.570300068659872289e-02 1.995551863884807153e-01 -3.678711764321567629e-02 3.055075510893791660e-02 -3.553936692535149960e-02 -8.403459971773091786e-02 1.120156603503492249e-02 -2.128807319576625154e-02 7.268965521640835536e-02 1.344459328828166989e-01 8.401466716617059176e-06 7.515516045534934193e-03 4.873490012039690539e-02 1.176768851568524565e-01 -8.151223887671160684e-02 1.140550258677605483e-01 9.936584376365702187e-02 -1.962533922882212789e-01 -2.234151031453559047e-02 6.424084655098960539e-02 -1.071379332509229537e-01 -1.854430685944535862e-02 3.254297520558460666e-02 -1.761084942807204052e-03 2.692292231161707086e-02 1.974782008585494741e-02 2.224154695514921065e-02 1.453205264637724425e-01 -1.014193257502786633e-01 2.213649800792986608e-02 5.247285856603541715e-02 1.633419281870323037e-01 -7.731817193562175172e-02 2.145379389448358320e-01 4.225285580343854375e-02 -9.631289227707005851e-02 -9.631289227707005851e-02 4.540599282703650791e-02 1.531473809451451285e-01 1.253576122842685048e-01 3.681473173901549101e-02 5.254709837614553875e-02 3.590707866680455940e-01 8.936836163202749317e-02 -4.270587574745063342e-02 1.818336316232246896e-01 -2.662456746731126089e-02 7.498512411685948065e-02 2.290326088144722591e-02
1.714285714285714191e+00 -2.131063825620839458e-02 4.752141049374219300e-02 5.710908275370663555e-03 -1.261322093106247676e-02 6.221975132378788215e-02 3.698819782550336055e-02 -2.000491186461460583e-02 2.069641075254968418e-02 1.970766463680559757e-02 -7.266839821055111337e-02 1.734458356376819901e-02 1.055712428828931015e-02 -1.198348552558525099e-02 -1.051901125230714773e-01 1.507248261973197223e-02 4.337325118746814846e-03 -3.537138884927667343e-02 -2.533134026720175805e-02 4.350869917547586785e-02 1.249220164553691143e-01 3.587480178686902610e-02 -7.161913965809534564e-03 6.692366949978235946e-02 9.893782277579790674e-02 -8.104891351817218592e-02 1.341405283713977686e-02 -6.281133332364924327e-02 -1.707456688662488745e-02 -1.841543790930781979e-02 -6.817787189072244125e-02 -1.663072452213667585e-03 -4.081266688955253324e-02 7.678504246942342501e-03 7.439806079864502361e-03 -1.802438801047808337e-03 -7.637353864886755467e-03 -4.149995676567012903e-02 -1.545558351213711240e-02 -2.458117270932501375e-02 3.044068327468011509e-02 -4.571616701504978807e-03 6.740094681449181231e-03 -4.087882619180360777e-02 9.247311306927781527e-02 4.182506180391769302e-02 -4.653836820912166106e-02 9.936062632871058356e-03 -2.917911658143880135e-02 -5.475215177042784369e-03 1.245891818168708837e-02 5.416345181198268383e-02 -5.254193626961640474e-03 -6.703722064739732478e-02 1.835326140840035786e-02 -7.224231990214825816e-02 5.406672321263870928e-03 5.622536113231949018e-02 -7.098528724472173701e-02 -7.500244252560524238e-02 -3.546583447247698972e-02 1.600760543341867848e-01 5.548734689718616553e-02 3.605385011365717235e-02 5.664459562998711006e-02 -1.608021655889453616e-01 1.023271951402465463e-01 5.503432347549064990e-02 4.645694277589305921e-02 -8.426107157436359130e-02 -6.296177112704669232e-02 2.941259479225983783e-02 -1.551519862561930585e-01 3.679209641052870461e-02 7.820288704568321980e-02 1.540670658733351572e-01 9.061399514234430574e-02 -8.709968405163230620e-02 -1.334958223433526693e-02 -5.644787889656709134e-02 8.904020898555595198e-02 1.149169027452051767e-01 -1.135106977704226916e-01 4.841353980828327214e-02 1.486035861244313673e-02 -3.165798316999771794e-02 1.980055507783271274e-01 -2.255337194416138710e-02 -8.664327433989311988e-02 -1.588609508142441520e-02 2.308559022611251788e-01 -7.565398370327160171e-02 -2.909914543335414411e-02 3.163297192524310020e-02 -2.160940615736861234e-02 -5.052633518409437030e-02 1.009891996270675073e-02 -1.751800005169211749e-01 -2.563795736976175466e-01 -6.222315500010534850e-02 -9.232627606693145916e-02 4.491937142586752141e-02 -1.086640263749218127e-01 1.920922928713020977e-02 4.217268021032461595e-02 -1.588157388308994167e-01 -3.074731550991105858e-02 9.312912501572599699e-02 6.114623812018264021e-02 6.182790588688403394e-02 -1.189530357647179265e-01 1.069351377726533575e-01 -1.165344953330739800e-02 3.221715301416210129e-03 -1.845849682955465199e-02 -9.356053170510558389e-03 -4.839682538459323669e-02 -3.519166282294764608e-02 -6.114038021160254910e-02 5.897674614619981964e-02 1.687781370651268154e-01 1.057398019115456667e-01 6.419146557566346445e-02 1.120771690221486344e-01 -1.732002723177397396e-01 -2.294489118183504900e-02 -2.762640560271116541e-02 -1.262750837347398521e-02 -1.041143552192402150e-01 2.518126720961932213e-02 7.206913312489898749e-02 2.877605495065493207e-02 -1.445316870105148865e-01 -3.159713485605779582e-01 -1.045605020248116870e-02 -1.165432056652502685e-01 -1.165432056652502685e-01 -1.534324928419142919e-01 1.572454712075011529e-01 7.283311552771881692e-02 3.397797878963274010e-02 1.753883575809805917e-01 -1.592000833641755153e-01 1.022639424431217164e-01 1.593522804577157947e-01 -5.259885564109058331e-02 1.577794168650505438e-02 -5.792090607027962357e-02 2.968155062337019326e-02
1.857142857142857206e+00 -2.060673573829360436e-02 4.591221758096237365e-02 5.392503751896760011e-03 -1.207911065159256343e-02 6.049188789801825811e-02 3.653938302076744499e-02 -2.148068669356011789e-02 2.256392625474672869e-02 1.345655260743314208e-02 -5.596437987131198250e-02 1.390103237403087118e-02 3.402604049672309713e-04 -1.892133282458303978e-02 -7.908216806755369310e-02 -7.712065685238456147e-02 7.357134381974240848e-03 -2.277778728867531008e-02 -2.479396053509387576e-02 2.790733798614008360e-02 6.210426516125337054e-02 4.346487841929132234e-02 1.404028943954029052e-02 3.361577544615981100e-02 6.422606492827333258e-02 -6.133895271365311791e-02 -3.650322749419227420e-04 -2.929558323551016003e-02 -1.419868704951200364e-02 -6.741442522883466827e-03 -6.995146395298280917e-02 1.143465342760843599e-02 -1.796229526200695745e-02 1.372565300053408231e-02 4.470275466708138398e-03 1.402106935479280597e-03 -9.920546293491639550e-03 -4.301519193887370224e-02 -1.045981102801601600e-02 -2.118391320451588553e-02 6.012792120275292640e-03 9.876667368682407952e-03 2.500166990029108194e-02 -6.926060573306200285e-02 4.235645685379878927e-02 4.125850299978139207e-02 -3.940321167936723656e-02 6.775892064167178541e-02 4.116798271612742699e-02 -5.652012508231116922e-02 -1.332080736418148892e-01 4.917682361343597014e-02 -4.752614950090270490e-02 -7.042952982925770877e-02 2.385853350820323765e-02 -1.828440487842112119e-02 -2.668040642851672931e-02 6.687139715857753908e-02 -9.685443260016327049e-02 1.474698633037485260e-02 1.499444229114932185e-02 1.668938983122596198e-01 -7.051488352171522700e-02 1.597068039367122941e-03 1.896807980180122144e-01 4.306398948131686527e-02 7.577046040405828464e-02 -1.012757817978802467e-02 -9.433174916496450679e-02 5.481571743880730985e-02 6.978506567671821648e-02 1.427580990399004435e-01 9.211941953624054255e-03 -4.248901698612661537e-02 6.655476868023249559e-02 -3.368908143279161858e-03 1.194629117417778386e-01 -4.311285903863618096e-02 -1.489042266258612524e-01 3.705414979184479349e-03 4.071864029311049460e-02 -9.270872024613016626e-02 2.308744094547295067e-02 1.407821485438061869e-02 9.863514691586139360e-02 -1.458741121709867528e-01 -7.600464550293117849e-02 3.940417294309307011e-02 3.499767169978433567e-02 1.096660367842480360e-01 -1.095449933599942360e-01 -7.039399521132135018e-02 1.491533113182047787e-01 -1.235552393341871474e-01 -9.841488543197067854e-03 1.977244507556670527e-02 2.519713086339321270e-02 -9.453704099879284284e-02 6.641585448979506201e-02 8.121126038229299626e-02 -2.776089910333077830e-03 -8.937828895313909561e-02 2.841208869377807866e-02 1.066839436668012425e-01 7.472259099238304225e-02 4.848586368148154191e-02 6.001607353876040746e-02 -9.477989910220047109e-02 -9.415876614119915444e-02 3.033512881183449486e-03 2.386551272052073180e-02 -4.517550712988578632e-02 1.230898948817143838e-02 -8.580340454262556926e-02 -6.970279245083285669e-02 -2.064728665239560015e-02 2.811996043664833356e-01 6.450603715855351972e-02 -2.478446551789166008e-01 -1.260882850618466333e-01 4.846956751176494799e-02 2.929165467070366652e-02 -1.377226207194245100e-01 -6.207286498933360132e-03 2.026223874683060269e-02 7.478915681148405603e-02 -1.891103661438877509e-02 7.188695724645122187e-02 -8.359883382386509854e-02 2.681335420977145473e-02 6.973999431427665985e-02 -1.334720723978611301e-01 -2.634136739860205578e-01 7.243917395816130977e-02 -1.546877899818773494e-01 3.953515617917000013e-02 3.953515617917000013e-02 8.455222446901659861e-02 -2.315095175479602863e-01 -1.892436488694998475e-01 -1.044125989287326695e-01 -2.140979922299966406e-02 -1.786519146797317936e-01 4.129199005050510074e-02 4.815075357756185698e-02 1.455090687989100268e-02 6.205620767662995557e-02 5.784348143202514003e-02 2.904741849861456823e-02
2.000000000000000000e+00 -2.117735992832731409e-02 4.719384218470316916e-02 5.624900333559182397e-03 -1.247034157774920549e-02 6.198397401104956128e-02 3.707590961832215454e-02 -2.111364261627181674e-02 2.188636209604226390e-02 1.657193533089514406e-02 -6.435001448031701932e-02 1.487521388179525138e-02 2.554546125011959972e-03 -1.423665788785220300e-02 -8.638976802533296362e-02 1.956531160340786724e-02 -3.373304133691774898e-02 -2.940098263878387908e-02 -2.103217302211832923e-02 1.169421007571804817e-02 6.255586050707925838e-02 5.031797403201771629e-02 1.086135325591432860e-02 5.384726622065209856e-02 9.054307124374577631e-02 -5.437802566072749005e-02 -6.136071276549321524e-04 -5.256482702557083858e-02 -5.412720137538538055e-03 -3.677917050204729428e-03 -5.093614388527372555e-02 8.961032326359431519e-03 -2.218303210260133898e-02 -1.671468039984545101e-02 -1.245095554385630167e-02 -1.256278782344188473e-02 -5.362575661586425207e-02 -5.177041780267784693e-03 6.814823896578676120e-03 2.285223703430223560e-02 -1.486070010267278099e-02 -4.361806222940148997e-02 -4.328499031655797663e-02 1.153188918303661194e-02 -1.459639343456414773e-01 2.256179132158800740e-02 -1.287462980403538404e-01 -7.829333450779878134e-02 8.891583462215956260e-03 -3.220158099556083564e-02 -1.251638159313752108e-01 1.907709212622829206e-02 -5.580969823625413218e-02 -5.686695513621114334e-02 1.764650381019392811e-01 -2.718100965049231876e-02 5.958432331142428373e-02 -3.495630188168418612e-02 4.752012189945256648e-02 5.375031510737880019e-02 3.116270078271139374e-02 4.909357927674914968e-02 -8.438922224278659623e-02 -5.984866501658683835e-02 -1.635026431721605181e-02 2.346589153355073051e-02 -2.686569902321404510e-02 4.584493072604435560e-02 2.365914264658461330e-01 6.109905975693361024e-02 4.771756783870593349e-02 -1.204378656425782318e-01 -1.812144476643887808e-02 1.319057701113959813e-01 3.201536118949302456e-02 1.334290546040078629e-01 9.884176882529022157e-02 1.706101107607533862e-01 -1.259055522952914064e-01 1.527776226750935662e-01 8.018763364117031597e-03 -1.501660217434382279e-02 -1.100922439963824689e-01 -1.756136919586897271e-01 6.956502867493519204e-02 -3.587723301659456743e-02 1.406167211802110129e-01 -1.368347497842876265e-02 -4.849685418490851802e-02 1.054211018896322183e-01 -9.989235202729186691e-02 9.578340682330989397e-02 5.897015212074580709e-02 2.048271911673932022e-01 -3.649239639605011184e-03 4.741627768423906097e-02 -4.391496555649920114e-02 -8.924879391049489463e-02 -1.171257384253448219e-01 -2.272634864443074179e-02 -5.724248566805694577e-02 4.068129569759684760e-02 6.469450436258858753e-03 -9.790949141805731226e-02 -1.443934639939405129e-01 7.716038110083411894e-02 7.314656331788432775e-02 -2.410787637998194552e-02 -5.711825832239234013e-02 -8.334812422680784594e-02 1.370833455776276910e-01 -2.289595268911723824e-01 8.455320956404094312e-02 4.062987405189707329e-02 -1.920931758016794222e-01 -1.879525170915321286e-01 -9.672134434026527505e-02 8.623854273640092771e-02 1.112454873844335307e-02 -2.174820211571465087e-02 -8.330934484764290771e-02 -8.627079935975585923e-02 4.509992518061296807e-02 -8.049562657785933051e-02 -2.413699215462996456e-02 -1.577456882520316198e-02 9.844468382021481778e-02 1.883492500996044317e-01 -5.342116223188296542e-02 5.760685959960087921e-02 7.009719196290813657e-03 -3.680001090352838511e-02 -2.269725449560511255e-02 7.817219796916109742e-02 -1.437582983322218191e-02 9.817505477396520908e-02 9.817505477396520908e-02 1.255807938591494387e-02 -3.881311675350685234e-03 7.779517127954696520e-02 2.518079956596816493e-01 -2.275101131734348636e-02 -3.046378513793743942e-02 -7.756046861444184162e-03 1.513282559297855594e-02 -1.766254779563627628e-02 -4.248079606747134224e-02 1.487216075751484623e-01 1.079246556908954567e-02
2.142857142857142794e+00 -2.058675611414074319e-02 4.583174398957480522e-02 5.337605139734538651e-03 -1.199024723293802726e-02 6.052703636663467335e-02 3.646783509595009909e-02 -2.099417337710489037e-02 2.199641256429023597e-02 1.375539319050539736e-02 -5.765561094714623247e-02 1.301955378634432961e-02 -3.684292126696708282e-03 -1.542674783584070154e-02 -6.664182173043679824e-02 4.644042195198794243e-02 -7.714541201833802209e-02 -2.248393260574545888e-02 -2.540495248658517641e-02 1.923978201311417335e-02 -1.432538321687139571e-01 1.601580766344039841e-01 8.790888885802623787e-02 1.299072342254787571e-01 1.159409074463786521e-01 -3.215637925385597066e-03 2.730093916078690786e-02 -6.966147011659873378e-02 -6.201761439620590878e-03 -1.217321324145824099e-02 -7.899576831437452040e-02 1.564734779661675415e-02 2.882454937853251575e-02 1.205307337948858734e-02 -1.973477719537259506e-02 -9.510173428237454415e-03 -1.455446223061976352e-02 -1.687382604396335181e-02 2.082508878631409571e-02 -2.154827720851735726e-02 -2.762471190332106349e-02 4.259077985042034054e-02 2.877642925218107731e-02 -2.059160822404219882e-02 1.529211987667171944e-02 -1.392006201440803941e-02 8.305578293864789019e-02 3.333591714231177311e-02 -9.196409117964032820e-02 2.347388868233851733e-02 -5.218555015582768825e-02 -6.450990292081649861e-03 -1.054820966945911043e-01 5.649021566326045685e-03 6.101385154008723277e-03 1.428593753553535463e-03 -5.614023992083167630e-02 9.730664610219719179e-02 5.374129677113890363e-02 -9.326562331032992037e-02 5.990906299812816943e-02 3.503035955044785099e-02 -1.552368590921656133e-01 -5.796959617865783026e-04 -6.289316302682124681e-03 8.495998215416278310e-02 -7.158142574552037174e-02 2.043943650332564338e-02 -1.277462917225724581e-01 -2.563833015629279292e-03 7.456852249906954777e-02 1.426643610645035032e-01 2.963690077983393775e-02 6.316450525199260313e-02 4.742275880827900164e-02 1.999382461390649401e-01 -6.656634511843444180e-02 4.355640912686000593e-02 2.431419978346404873e-02 1.454981929139465280e-01 -3.607736535976131115e-02 -3.768646651493516575e-02 7.921093405017065603e-02 -8.903730193227521461e-02 5.701532793510637187e-02 -7.492888565724144245e-02 -1.043455421327062205e-02 3.585392626272616151e-02 2.517558961285538618e-02 -1.395163539779796791e-01 -5.488816400161745240e-02 9.460372284789542521e-03 8.695128295093434989e-02 -1.144769557215218198e-01 -7.283038652873861929e-02 -7.123818229614721498e-02 -2.519413663208799805e-03 7.792854938622605088e-02 2.431142302297662483e-01 -3.621662892177574672e-02 1.634454835059470368e-01 -1.380358841050018937e-01 4.159785544066353646e-02 9.016650986301280590e-02 7.531471074982638847e-02 1.504928204879003306e-01 3.530135243826496710e-02 -2.287678053681179227e-02 -1.755799083462725174e-01 1.270651906369782980e-01 6.763454811650940202e-02 1.765812469372452301e-02 -2.346817022354306254e-02 2.541708153195874620e-01 1.053016650729701881e-01 1.353812370698325718e-01 -2.404843463466111442e-01 -1.452980444691846784e-02 1.414837919945999001e-01 1.326903457977851759e-02 1.568103672591251163e-01 1.002176172318243880e-01 -6.560066239172489266e-02 1.178180926220389335e-01 -5.274181890386712979e-02 1.092604908237468919e-01 1.892820133520469947e-02 1.154611943386780887e-01 2.263733555927506871e-02 4.584471315160210114e-02 -7.411987899189112494e-02 -5.555701581919592763e-02 1.102590958321916781e-01 -9.947707302351063707e-02 -2.190809511508873958e-02 -8.076907504250263603e-02 -8.076907504250263603e-02 4.313617781803483556e-03 3.611231981974091093e-02 1.393411304209964952e-01 4.959714083199202178e-02 -6.739942113270969495e-03 -5.513013997161324287e-02 9.429729994194559206e-02 -4.946525204364009450e-03 -1.657612266238887022e-01 -5.564099921964629075e-03 -1.105967730890081019e-01 -1.255863140003945881e-02
2.285714285714285587e+00 -2.124002865165265652e-02 4.730125977692100497e-02 5.591232780555159369e-03 -1.246741976168243282e-02 6.217512314246315119e-02 3.727334479880860252e-02 -2.165433052326047603e-02 2.247914800110521055e-02 1.515569784973097578e-02 -6.028098071680670911e-02 1.423748113388391932e-02 7.183575124672343182e-04 -1.675410303756522806e-02 -8.198034213251959024e-02 -2.486163437110330138e-02 -1.917680580736644269e-02 -2.561419422548234098e-02 -2.289503204254825577e-02 1.519005398659702827e-02 6.397020674946107821e-02 4.441686727570534621e-02 1.294785206790054731e-02 3.566439763025671533e-02 7.518816347406398481e-02 -5.741107897794060083e-02 -5.572473228089926166e-04 -3.169819868671766572e-02 8.996379119929877538e-04 -1.970568482332239746e-02 -5.086212264210553113e-02 2.592061819711631142e-03 1.685108575701274244e-03 1.967829078513017027e-02 4.143544994538159165e-03 -3.729580433648878313e-02 1.350360916112248143e-02 -1.178476845598667132e-02 -3.245221119218352768e-02 -3.058019515673624650e-02 -1.383917727871506777e-02 4.992718544070894743e-02 -3.535712477549841568e-03 8.121681718960518243e-03 1.083310258113042157e-01 5.332531697504971913e-02 -1.475104875678432629e-03 -7.211524723236488032e-04 -2.426439313216825419e-02 1.076524972454659390e-01 8.065560518214499874e-02 4.666117650404687928e-02 2.577352386702077419e-02 -1.053125554251594792e-01 -3.516506237906121685e-02 -7.673759489256012055e-03 4.060914915164890587e-02 -8.091423650534014522e-02 3.254155249472870381e-02 -9.217614927636198774e-02 5.805654440183520559e-02 -3.991983300266913753e-02 -4.587703908347385423e-02 3.213201058669949012e-02 -5.926057330119200578e-02 4.437003512317159309e-02 -1.788339539751369195e-02 -1.564860177753588100e-01 4.261609474993726526e-02 1.801985073806456825e-02 -5.126338742695173839e-03 -1.752521984823263712e-01 8.298287848642356412e-02 2.995001676565192672e-02 4.267451907573630021e-02 -1.809283816007046519e-01 -1.071863266862439490e-01 -1.834806068976518045e-01 1.068743505606717242e-01 -9.765550576527752547e-02 -2.600265134269158507e-01 -1.987776595665283544e-02 8.257998481085995768e-02 1.404565013892588865e-01 -9.686071446417759967e-02 -1.975649809637560622e-02 1.677543632200064472e-01 1.005163264200611972e-01 8.771225563262873004e-02 -7.128157740705425016e-02 6.769403723198429146e-02 -1.485063335570074861e-01 1.850673868393497012e-01 2.038194257297871181e-01 -2.564075447404685210e-02 -1.683666441815621570e-02 -9.978046247756791609e-03 -2.226804253936336131e-02 3.600071796585701395e-02 5.528370886364733679e-03 4.278732282201083009e-02 3.513674933331450978e-02 -8.631889061686721931e-02 3.550846704621136996e-02 1.557021127895497591e-03 2.701827092400974767e-02 7.651252463735591647e-02 -1.027603762853412511e-01 1.146361871386760989e-01 -4.924424791553620034e-02 6.912454174327048451e-02 9.316905332500234269e-03 1.808462691673097256e-01 7.456017545095103283e-02 2.861156490863221019e-02 7.751538234142643646e-02 8.413454526293161206e-02 -1.544926145846951294e-02 -9.042133532003125695e-02 4.345279767128098526e-03 6.751602239237136649e-02 -4.232229990889010279e-02 7.150200922865221353e-02 1.404236167144898018e-01 3.192303603323352196e-02 3.213881060916149585e-02 -1.479378595135943941e-02 1.375698494431285557e-01 1.565534328674249992e-02 1.346905623586722722e-01 -8.940960373982001497e-02 9.875084328775853015e-02 1.214652422160971967e-01 1.716959999729838759e-01 1.138647618987867621e-01 2.323991061671963898e-01 2.323991061671963898e-01 -1.729645271367446710e-02 7.701412954219681584e-02 3.755144614419061999e-02 9.145171774136488796e-02 1.510544319339708098e-02 -2.088791872836051888e-01 -2.687604728739384496e-02 1.410084881256679079e-01 -4.594223172982639207e-03 1.551770156763648267e-01 2.116657157986940457e-02 -8.072317688167501837e-02
2.428571428571428381e+00 -2.071248960570943459e-02 4.605659222660431207e-02 5.331595685791264659e-03 -1.198263604766357238e-02 6.117823222602544742e-02 3.755215471008794409e-02 -2.600797220892402811e-02 2.683171406363817763e-02 2.986212058285504269e-03 -2.741878750344807145e-02 6.785984397522445630e-03 -2.406732087975175377e-02 -2.927934206358931077e-02 -2.303665910133437592e-02 -1.443062768295730047e-01 -6.937226355034574465e-02 -1.167500149469134904e-03 -1.599159625320942593e-02 -5.540216826338654338e-02 -7.683968300193191880e-02 5.727822515913975204e-02 5.547958773039783631e-02 -4.615453469714766999e-02 7.109441524835355929e-03 7.248873936999549209e-04 -4.950663019588970315e-02 3.262279767787802653e-02 2.787274370588556371e-02 -1.178186097129906289e-04 -1.757629157590654551e-02 3.617901931890483980e-02 4.953720732129469201e-02 3.772010498203178658e-02 -1.818190306113892304e-02 -1.993099437216650296e-02 -1.072181561491557765e-02 1.889046384493795611e-02 -1.629734435875352869e-02 -5.819233266706567986e-02 -2.059025623454344492e-02 5.214490063100100936e-02 -7.885579502294662313e-02 3.757067827193640019e-02 -6.330725759765955252e-02 -3.725362084109683225e-02 4.092130155332070196e-02 1.791749853693113889e-02 -1.566014852726442877e-02 1.132984402429750848e-01 3.481398950710695717e-02 -2.206264212515274617e-02 -8.928414050215216502e-02 -2.031185180153975006e-02 1.437441452476916418e-02 -1.934189053633141725e-02 -2.966675903273311397e-03 -6.718833034116728983e-03 8.119677274735040418e-02 1.015898178185220720e-02 -6.714466052585926770e-02 5.930147712031242496e-02 -3.058994280589280926e-02 9.660430818723395041e-02 -2.298427257713420435e-01 -1.665127245679949575e-02 9.369146724194490905e-02 4.253842861524113894e-02 1.448757335593932882e-01 7.911258748192859236e-02 1.428059568049330763e-02 1.092027076768656707e-01 -1.683499931549733708e-01 -7.247989002707615203e-03 -2.192254376533776458e-02 4.979166876316405872e-03 -1.205763588356196098e-01 -1.776635275720359342e-01 1.125793291679407643e-01 7.980910884138954497e-02 2.697948117946849175e-02 1.086395588261345191e-01 4.620863890038416633e-02 -1.067933155537306583e-01 1.883357811793171313e-02 2.446739698005168800e-02 8.189652374791674128e-02 -1.656846494858487395e-01 -1.284116381342399749e-01 1.710536951470436329e-01 1.273575549248599260e-02 -1.736092357111426732e-01 1.837403784060394341e-02 -1.886280108605635497e-02 -8.364598853851233640e-02 -1.003520079356220313e-02 -1.030220255334880486e-01 1.798194773731120744e-01 5.651386123126719840e-02 -5.226458451054881611e-03 3.858239250122652564e-02 -7.398120835554895802e-02 -1.336692519738555684e-01 -2.425060818841683410e-02 -1.004562511988386225e-01 2.748283046782594094e-02 4.511956738171292447e-02 -4.927144456675241341e-02 1.378122280233845809e-01 -1.409218774449002842e-01 1.341290860538698893e-01 -2.035054200738459912e-02 -7.650920600995955723e-02 2.864076945530389870e-02 6.312323122603624714e-02 -1.660976156791179603e-01 9.643139657872888681e-02 3.450406542567199808e-02 7.964879344249783943e-02 -1.273878943195216606e-01 1.762696329227770586e-01 1.011864505226631739e-01 -5.853735881895194559e-02 5.797851710165332489e-02 1.173901247229115624e-01 -7.705980367939392617e-02 1.074149911240463058e-02 1.057845546952233262e-01 -6.259869400553767782e-02 -1.059347908364047797e-01 -1.467737975667690042e-01 5.725633871310341350e-02 -2.018168559858881383e-01 6.836653795765414154e-02 -3.543370696259941222e-02 -1.334633826075716234e-01 -1.334633826075716234e-01 -3.588078095853423910e-02 5.404177048315569193e-02 -1.762270315852715319e-01 -1.924364954911199632e-01 -3.742289624113715601e-02 4.096466701147385980e-02 -1.443375389483106223e-02 -1.732218214385764232e-01 8.156139568223869096e-02 9.976656172229364516e-02 3.287864611408526649e-02 -3.736649347668843935e-02
2.571428571428571175e+00 -2.141864789058761653e-02 4.763194478145609673e-02 5.553583312153021270e-03 -1.247002088847702986e-02 6.277186259369113563e-02 3.773809082539768267e-02 -2.317371119119486164e-02 2.360804914012180206e-02 1.153139665692243590e-02 -5.071436269458001050e-02 1.224330982576818556e-02 -7.414104862028907811e-03 -2.034037889429563331e-02 -6.262777359958839052e-02 -5.408032606679126497e-02 -4.080948542363912329e-02 -1.688914744677415605e-02 -2.458968836754757414e-02 1.010621810803629013e-02 -5.768962591241629662e-02 9.827543717153000569e-02 5.512916698017607253e-02 5.627623302299940983e-02 7.568262035873181415e-02 -1.965811636964683376e-02 -3.813950423023791322e-03 -2.414026797544551600e-02 8.095806211207498201e-03 -6.820802167674206926e-03 -4.116671620452224539e-02 1.822834117455246830e-02 -5.875120469768140355e-04 1.171827880965840667e-02 -5.621319408844272295e-03 -1.467032957233651083e-02 1.177950543883018487e-02 5.443143118360086602e-02 -4.717965390105234580e-02 -7.094293976281591807e-02 -1.323297219147168829e-02 1.202471447405968272e-02 -3.074186999480497604e-02 4.604348112863887454e-02 8.882933807685121017e-03 1.025233138418681425e-02 3.421056430752007077e-02 -7.415532735992642899e-02 3.780544563406611214e-02 5.410838544827188679e-02 3.283980640744643686e-02 5.195001877714647276e-02 -7.491280163365346412e-02 1.049071463836088146e-02 6.148875992920264238e-02 1.008616412443876925e-01 -4.047021958567777189e-02 -1.426694349240373305e-01 2.831425688823234824e-02 -1.430861480288523994e-02 3.101468423391200852e-02 -1.297586071119773143e-01 -3.413763393711486543e-02 2.775568269823213211e-02 -4.524395960788882981e-02 -8.560912211610803568e-02 -8.136568499211202510e-02 -4.000109945375182607e-03 1.160912824116834691e-01 9.022729839511729744e-02 -4.649376983798107071e-02 -1.177927456341611306e-01 1.221095752565187903e-01 8.578446125310411341e-02 -8.622938160008514208e-02 -6.164274556672862289e-03 -1.932360679543768459e-02 6.766024846237962687e-02 -2.087043324326165461e-01 -5.759119929116351261e-02 -7.024138807586136068e-02 -5.175873965866083920e-02 4.157843107616355366e-02 5.087881934834703745e-02 -2.173334929501149343e-02 1.940222465213078396e-01 -5.526651249860003827e-03 9.834861794563685977e-02 -2.022442294399554030e-02 -1.415077678233480664e-02 -1.414575995026601252e-01 1.112743234492288152e-01 -3.655229958015086128e-02 -4.066612103840994835e-02 6.880531483850083063e-02 -4.909671277126727990e-02 1.096841006850434869e-01 3.404645631097668462e-02 8.024807131723011092e-03 1.557998173652688223e-01 2.049144562661454616e-01 1.091995884650545298e-02 5.520338820915716288e-02 9.090873494566798288e-03 -4.874133936377565701e-02 1.047193627001023579e-02 -3.742759301320901927e-02 1.174519301670705340e-01 1.911990969756595105e-01 2.912916066131723478e-02 -1.477041653942141319e-01 8.213570385203883273e-02 -2.363737275248437020e-02 -1.577809690615419314e-01 2.251450230394881069e-01 1.552845657143502034e-02 1.029703538385808442e-01 1.671898873310454503e-01 5.071939775820986235e-02 1.225596730596732603e-01 -3.658455281197704051e-02 1.670333277719025789e-01 4.011707300277014832e-02 5.768740367290507015e-02 1.085661782155141475e-01 7.957984272042537000e-02 1.221136725485407609e-01 1.321500324739416088e-01 -1.616442423085054370e-01 6.892384222438525943e-02 2.989250572802184050e-02 -1.658290305562447886e-01 -1.245445275507326699e-01 -9.396213577586566557e-02 -8.767128168827797996e-02 -1.691187801307404148e-01 -1.691187801307404148e-01 1.249372627634370847e-01 1.061112837571319689e-01 -9.803912205090696552e-02 1.333766341088585272e-02 1.266139534378332432e-01 1.811772033499404674e-02 -1.827010463811362950e-01 1.412141204316275656e-01 3.917094065845820963e-04 -1.060513788828509191e-01 4.823994005422585496e-02 4.654359652344261522e-02
2.714285714285714413e+00 -2.092677617552523781e-02 4.646600267883661123e-02 5.231821130161243109e-03 -1.205503579894804701e-02 6.143885537470049341e-02 3.731554259129803153e-02 -2.253315055460343441e-02 2.463694224958657905e-02 1.150417555975740032e-02 -5.011792098152235975e-02 8.947645699596638164e-03 -1.284200068565506149e-02 -1.687718693811449469e-02 -5.304990648833418643e-02 7.005108938324966505e-02 -1.291297965555560923e-01 -2.323828839745150851e-02 -3.153225562726642145e-03 -1.026901779403262549e-01 9.466049639471735277e-02 -2.112575966407950062e-02 -9.604309921930169469e-03 -6.020217907947265218e-02 3.605977235796765240e-02 -3.943821239216476621e-02 -5.217217065651946067e-02 -2.057850457775595165e-02 1.699979772053180835e-02 1.122944496460384460e-02 -3.981451772953675805e-02 3.077446521959921813e-02 1.563023869744501609e-02 -8.350109974661204049e-04 -1.723923972216951945e-03 -7.064409728837137137e-02 5.253418218894205863e-03 -2.898712390526810706e-02 -1.328860247272351490e-02 6.058529133597351062e-03 -3.168722093872427398e-02 9.142157926785898781e-02 -6.487108966835746990e-03 4.545502052136105725e-02 -1.147948813901019695e-02 -3.066463412242757466e-02 -7.796520289861301987e-03 1.315795219594049700e-02 1.333817723454774028e-02 1.118450151619260063e-01 -5.411406606251885354e-02 4.584987217831608397e-02 -1.983862930816258224e-02 -8.569075522763285047e-02 -4.193493197088626195e-02 -5.118849291731901452e-02 -1.930471280237317996e-02 -5.927084601692757249e-02 1.497918557379847304e-02 2.116440850048212363e-02 -9.769312016125272780e-02 -1.206900538677165707e-02 -1.491373153284629993e-01 2.765320682961149718e-02 -1.097326240737104830e-01 4.216884628007502162e-02 7.599259928941438924e-02 5.407873365294280088e-02 -3.345728665348393638e-02 3.711319330653026216e-02 -7.611536388619763449e-02 -7.592109028144199134e-02 -5.533576617233146311e-02 1.047866647118855660e-01 -5.046467210284490135e-02 -1.955794746182190069e-01 2.829283157084859848e-02 6.960737543934761642e-03 1.348528529430173539e-01 1.228842237355789735e-01 1.523450832018086454e-01 -1.788331932700926510e-02 3.376072335791656387e-02 -1.219140375423724727e-02 -4.951912604961153375e-03 9.539436774578283207e-02 1.238212625809986256e-01 4.927755715110569007e-02 2.457920800710176878e-02 -7.952927011238934696e-02 -1.457269970861055919e-01 8.375890707552006986e-02 -2.198000964445623664e-02 1.082587338994716458e-01 -1.095904241275417502e-02 1.799612707779433274e-01 -5.404087206961468576e-02 6.013774007094954688e-02 -1.175374652897088756e-01 -9.273131588037752948e-02 -2.407561083229129428e-01 -4.700339085425411095e-02 1.575367724555624127e-01 2.565694762232312992e-02 6.979465906477699821e-02 7.268718069065123466e-02 1.443095260107905009e-01 4.125279703560802425e-02 -1.108578060712709507e-01 3.407398343598332796e-02 -5.032327697309520870e-02 -3.565868261511511567e-02 -2.811888254868025738e-01 1.523668704851634248e-01 1.201799596383506530e-01 2.059709744947179136e-02 9.406775524322812110e-02 -1.493581027096446689e-01 -6.799351238411094345e-02 1.684042861141996639e-01 -2.005200786180119932e-01 1.223648153062338421e-02 -1.965478113864067497e-02 1.446831334467943431e-01 -5.769307772830611220e-02 -7.725319524667337290e-02 -2.208314191553342187e-01 -4.871208539903804785e-02 5.728546443136327271e-02 -5.755433329390582248e-02 8.418725963028056425e-02 -1.166308205222333083e-01 -4.818863263014545872e-02 1.203940705078679688e-02 -2.401681998307387059e-02 -7.882220337939457866e-02 -7.882220337939457866e-02 -3.205345356352338332e-02 -5.873836287191147587e-02 8.923293982440791807e-04 -2.706606068070609508e-02 -5.430571282195151284e-02 -1.049536112032641369e-02 -1.068643101526633027e-01 3.922295866565157774e-02 -2.063864268613100628e-01 6.868687976385171035e-02 -3.983575080751371178e-02 -2.341642767836749767e-02
2.857142857142856762e+00 -2.167735006696420649e-02 4.810227237678541684e-02 5.424796304750144349e-03 -1.250143112631436904e-02 6.333801804584467121e-02 3.807104642055427618e-02 -2.341836487459793281e-02 2.375352255410054583e-02 1.057934981928971944e-02 -4.769648478050051571e-02 1.327383898044970194e-02 -4.323258975823251159e-03 -2.465056135414703947e-02 -7.032651873863941805e-02 -1.857045603158454516e-01 4.277743506649193256e-02 -1.263259354827133904e-02 -3.390208883959237862e-02 5.928596925663435352e-02 -1.278460222271359144e-02 8.357872325627992149e-02 4.393300114270195372e-02 4.642264276431979503e-02 5.849033207467416173e-02 -4.210336456670107225e-02 5.654610798535562616e-05 3.610026829442579410e-03 5.241812986577210759e-03 -2.070598809494801282e-02 -3.787076052013892136e-02 9.254720558873922101e-03 -2.868601737937300378e-03 1.167333778675384154e-02 2.901115640137846147e-02 -1.036446161984649027e-02 2.183581208758302375e-02 -4.698112811026541012e-03 6.847862600391461073e-03 -5.013702492450919368e-02 2.341905317730738623e-02 1.803897805714515037e-02 -4.828442736276143676e-02 2.996465993814542011e-02 -2.406821222831204837e-02 -3.355667491334912017e-02 3.203726378841489919e-02 5.341495903827104402e-02 -4.360598667523358368e-02 -3.204888380897182726e-02 -3.272759046003964611e-02 -6.917002172052520714e-02 8.734228606174862172e-03 -8.576617882591112962e-03 -2.540866335079581748e-02 3.689049059967193338e-03 6.276318640418900030e-02 1.416998226040531716e-01 2.180301224038721022e-02 -1.438132922191391605e-01 -8.577960760633730752e-02 -7.890201365152893498e-02 -8.222938003336940915e-02 -5.223906069471043190e-02 -1.830435005567512124e-02 7.574769437156272933e-02 4.769289315101039178e-02 2.073868434133386077e-02 2.291763630533309726e-02 7.826095765838782248e-02 -3.169798024553227567e-02 -6.970035799237130070e-02 1.017267718333653009e-01 -6.197621228232356311e-02 2.379556613214684965e-02 -6.069440671451711844e-02 -1.607039912125240444e-01 7.766457706547212625e-02 8.484401831359716928e-02 1.111594754548542868e-01 4.185264765447651398e-04 -3.327058296831133383e-02 -1.390532977438324047e-01 1.051040132055825749e-01 -8.843103452976061596e-02 2.967774992475860629e-02 1.129983546382004080e-02 1.003638998962386314e-01 -7.517144430340695627e-02 1.275473533367386392e-01 1.344770201366616846e-01 1.110420091939911180e-03 1.253132699917946513e-01 -9.499778076262710425e-02 5.494678978870585345e-02 1.165750107222523757e-01 -9.146354933309018553e-02 5.123075871906251910e-02 1.272967452003474220e-01 -7.545114180895265421e-02 -2.293740374578507879e-01 -5.863253939910081924e-02 -2.478495223938511488e-02 -1.031906831146905124e-01 -1.295991074333482096e-01 1.790168177672485372e-02 -8.332638966796632185e-02 1.125074391914167582e-01 1.652428370985060957e-01 2.261861020682490730e-01 -3.236132338364612875e-03 1.403186841447675269e-02 2.663168192481614113e-02 -1.135696173018375665e-01 4.067695610534306783e-03 1.330908798167824425e-01 -2.957804524430994730e-01 1.308711071145356175e-01 9.799710569089112311e-03 -6.021873800505715690e-02 -2.819442768446687314e-02 1.715429104378464811e-02 2.409525291813016667e-01 -3.662982442497805802e-02 -5.251499091056263668e-02 -9.530809247453030097e-02 2.804300423017738915e-03 -1.611402954625540118e-01 -5.149212557207785701e-02 5.157896008081416794e-02 9.503415248467227128e-02 -3.037144061027669331e-02 -3.830770847333161977e-02 -6.811429897132743883e-02 -6.742022903678715484e-02 -1.073512841860454863e-02 -1.073512841860454863e-02 7.869021194129580121e-02 -1.536052792451736981e-01 -9.554487819816374905e-03 2.591505974569849324e-02 -1.574353088514715560e-01 -4.742024176245361600e-02 -1.800204750836128034e-02 -1.428004837975252461e-01 1.846056595741987424e-02 9.709889007186563170e-02 1.074541796696651813e-01 7.165623785533888068e-02
3.000000000000000000e+00 -2.121839825833674725e-02 4.696064995754267030e-02 5.020510170477499035e-03 -1.202217233813146144e-02 6.211030738751417007e-02 3.768201290424552652e-02 -2.298346353566838376e-02 2.438538668845451410e-02 8.985061838467251275e-03 -4.354142868780468828e-02 1.082291967503001481e-02 -9.696582964273458422e-03 -2.401470732104336869e-02 -5.726850180773854909e-02 -1.302432025340506394e-01 -1.058245189364980486e-02 -1.163721872086725950e-02 -2.548928787276533159e-02 8.985271324674836899e-03 -1.466984434946208213e-02 6.579998866398396873e-02 3.773277177582212705e-02 1.492660564621330066e-02 4.670739364660508181e-02 -3.021175627691918830e-02 -1.933733126265247543e-02 3.133162153040046447e-03 6.971921650208154526e-03 -1.156529303908550646e-02 -4.088749375104216294e-02 1.208616438425532021e-02 1.271125290105457051e-02 7.288731342805747013e-03 -2.181939739380580473e-02 -8.433213288624428344e-03 -1.506703421041683671e-02 -1.871401851070574052e-02 -2.230967410871272441e-02 1.429456624360945366e-02 -5.988271588746036170e-03 4.837572646381994163e-02 -9.546750479715308824e-02 -3.684295661172685282e-02 -5.733361416604645933e-02 2.792309393929952657e-02 -4.520715826830550010e-02 -1.108282525650577388e-01 1.335494805646033345e-01 1.317855001589396044e-02 -9.489080316888370836e-02 6.715223201135518682e-02 1.338634382402977560e-03 -4.624993195503176308e-02 -3.295909535429572546e-02 -1.099706102636497057e-04 -1.338692514050556226e-01 -5.536529166016549569e-02 -4.032925073167033247e-02 -1.936300992341467506e-02 1.556012348387114386e-01 -4.447989418826983621e-02 1.666321198975530271e-01 6.588687335603962691e-02 3.998522914896321390e-02 -3.803954866810489721e-02 -4.860475534555695754e-02 -1.924917786613786902e-02 -1.424342597960287157e-02 -1.131640926641782757e-01 -1.350515362087732242e-02 1.017002106846956327e-01 -1.096711138866897223e-01 -8.015839278131639545e-03 1.819249009587413923e-01 -3.966263321908132349e-03 -1.331342855405268366e-01 -1.285819680044220370e-01 5.221804365212166094e-02 -2.789624561659716923e-02 1.169315525252175719e-01 -1.733812446116128267e-02 6.519559544392580785e-02 -3.921084948731378556e-02 -1.273245039178358406e-02 5.876674872608283334e-02 2.847961341297889845e-02 -2.102012406670002442e-01 5.607526159990175452e-02 -3.624965553325464745e-02 1.243477874287172436e-01 1.578587315817662207e-01 3.727921868368112845e-02 1.014036743474842212e-01 1.270994932471525285e-02 2.235098694252976928e-02 -1.873566475681179289e-02 8.155794608531589940e-02 1.535964687512629372e-02 2.084331847088067013e-01 -1.108629674486628081e-01 1.617982014408208269e-01 5.285841385302417206e-02 2.916196114456358623e-01 -9.360456326131391669e-02 8.755384951947707550e-02 -5.094065978916174214e-02 1.659802201971299213e-02 1.151105043821506156e-02 -1.706352446750883378e-01 -9.002710231851124290e-02 -6.442746371477538203e-02 -1.024519121735748273e-01 3.067413873592528609e-02 1.152344395266860361e-01 2.457243772475067312e-01 -6.692639177844300624e-02 1.485999113541489752e-02 1.718079360403088410e-02 -9.572413491424359641e-03 -9.354702509031539992e-02 -4.515723112379951831e-02 -6.153058136822427138e-02 -1.906905281637002736e-01 1.632168359596834206e-01 3.818959265099201861e-02 1.340180219076112234e-01 -1.043111667184252467e-01 8.720529337542197446e-02 5.606771365805335999e-02 9.054343090453239803e-03 -4.109699065540441815e-02 -9.733098197955925013e-02 -2.210432287250385305e-02 -1.148525088940853256e-01 6.962162664315682536e-02 6.962162664315682536e-02 -1.083224888569455334e-02 -1.040584525934200727e-01 2.406013100364489954e-01 6.182120192514858198e-02 4.027209729238123009e-02 -4.425338016460133445e-02 1.787145222309900056e-02 -7.510777858009892727e-02 8.092414435149750118e-02 1.126691483263690501e-02 -1.032250830758422132e-02 3.354574824727456217e-02
3.142857142857142794e+00 -2.079238522456813495e-02 4.586453062708027023e-02 4.544350412446947207e-03 -1.154052342301077790e-02 6.076614452692449125e-02 3.693179303183723866e-02 -2.021502030022212515e-02 2.317250811035449429e-02 1.263980738055671404e-02 -5.366909923222987905e-02 1.054054916661787550e-02 -6.729661043770814727e-03 -1.626433539974200468e-02 -6.496100983194492973e-02 3.826758894719729104e-02 -8.428055434008259461e-02 -2.314907867498521704e-02 -1.479563491517355521e-02 -3.927305620416275678e-02 2.955637671076024806e-02 4.250687985994042184e-02 1.569035212211295632e-02 2.020539982546843902e-02 6.919691379821844845e-02 -3.079061205611700533e-02 -2.778009371416345283e-02 -3.337755965044371387e-02 7.258865230233544664e-03 4.218268802767679432e-03 -4.133443225761149198e-02 1.072920532910335255e-02 9.135927854170869736e-03 -3.447377627498027924e-02 1.473973097329278961e-02 -3.300097017990707982e-02 3.401097928584587149e-02 -2.096764118987175674e-03 -3.199569642067530851e-03 -3.195544604703952352e-02 1.247345769657488661e-02 3.486081156393334296e-02 -2.213852944651522811e-02 4.317549334024551461e-02 -1.246573536701241630e-01 5.010087750169137620e-03 4.699970289176798321e-02 3.046359415064582576e-02 -4.520589580599070761e-02 3.867785621153318337e-02 6.217411169202740305e-03 4.112424769269153874e-02 1.263217010378236138e-01 -6.003383827679002055e-02 5.616977560228757216e-02 5.570371428549518444e-02 -4.564155849475668575e-02 -1.069735143791752524e-01 -1.265599290236891494e-01 5.481754893155867808e-02 -2.141841230381546016e-02 -9.381548056518981826e-02 1.746076535721999582e-03 -5.833975069172971095e-02 6.175310218937696272e-02 -2.989908813689904840e-03 -2.409361752581548610e-02 -1.598520914100198531e-01 -1.443401819949103049e-01 1.243982032227419210e-01 -7.894502668874105178e-02 2.337771881280489275e-04 7.489260826807916591e-03 8.262287814590874024e-02 -7.284293308536114731e-02 9.042494637453592221e-02 -8.286497872158220257e-02 -5.938146961956707048e-02 5.472903654073265484e-02 2.243051734176193246e-01 -1.483657278046296712e-01 -3.129959718362276822e-02 9.477476722749796079e-02 1.068965478768751781e-01 -2.282292559090231751e-02 -6.776509307005332619e-03 -1.817490081794626566e-01 6.947058883175379063e-02 1.137714689225289982e-01 2.187830092920196590e-01 -9.690691162332995545e-03 6.295469540759579541e-02 -2.390472635808096602e-01 -5.157357085321702395e-02 -6.735583216473395307e-02 7.230840885387535000e-02 -1.103666172979110988e-01 -1.298091916235573628e-01 -1.803157445556641536e-01 4.901135309450567641e-03 8.476416780995184308e-02 7.153356352848072586e-02 -1.184277322019354206e-01 -1.088870978743212009e-01 -1.464679338306545953e-01 1.166774837032107104e-01 -1.000968189198743613e-01 -1.845962286053568768e-01 -9.118798763598723323e-02 -2.427023383893764721e-02 1.049976321348417702e-02 1.162574691022675716e-01 -2.476600678279581788e-02 -1.890783841572225800e-03 -1.169796162684986623e-01 6.338600318650108867e-02 6.900727502869774543e-02 6.752381740529173060e-02 1.389064318044975488e-01 6.907822776799886488e-02 3.483720400618620788e-02 -1.586531468856269833e-02 3.169695201582063693e-02 -1.697809384091196749e-01 7.520616214301220799e-03 -1.214119102227660951e-01 -8.606003641040216312e-02 -1.189959470873686725e-01 -3.194501386720139616e-03 -1.420995614755590497e-01 6.011400801022503265e-02 -6.777244542529953231e-02 -4.051211931779965386e-02 9.362332174300339038e-04 6.363006839796206404e-02 4.539365284984397259e-03 4.539365284984397259e-03 -9.811615850085822488e-02 5.094879516687044613e-02 -3.779896267952628786e-02 -8.129478325901884350e-03 -1.855829116019085210e-03 -2.518859037057201156e-01 1.372062015061838169e-01 1.244810269168069791e-02 8.681398694111502543e-04 -2.079554397172966862e-02 -1.699455602854628433e-01 -8.096733435358531572e-02
3.285714285714285587e+00 -2.160073792326710346e-02 4.751620912495804760e-02 4.532148867849967837e-03 -1.188191633861744589e-02 6.276405441178815880e-02 3.791325397506974809e-02 -2.098946456873251529e-02 2.327331522104153852e-02 1.186053783919983722e-02 -5.087240984990638870e-02 1.263240576831890435e-02 -1.516946505651578037e-03 -2.229865230399062995e-02 -7.874204054051278656e-02 -1.564340909461084395e-01 4.204296251009782132e-02 -1.712049180577358137e-02 -2.925210258987932105e-02 4.192945085974810610e-02 8.452322289663963262e-02 3.257670341000099695e-02 4.698025069766104990e-03 1.420776981063652869e-02 5.260287890328498722e-02 -6.163757169973955313e-02 -1.174775080659791644e-02 4.305704994228150805e-03 3.159801746038694206e-03 -1.595825021995097431e-02 -4.219784635649721782e-02 -3.724785543016637720e-03 -1.034315762085861665e-02 2.951095884829689833e-02 -7.585558842235054543e-04 -2.424449209004834668e-03 -3.779150778344983735e-03 -1.605827501894484949e-02 -4.536795925692919951e-02 -4.605778503212493158e-02 2.993523168230850448e-02 -7.489071847575311074e-03 -1.070217124124537948e-03 -7.692228186109791380e-03 5.754198537141670677e-02 -2.056073734505959802e-02 5.123668322567057065e-02 -3.791383502895138459e-03 -1.051814040670969418e-02 -1.065660562865599209e-01 5.620636766709329046e-02 5.601442481262486339e-02 -9.161563446199127991e-02 9.088931036055092338e-02 -1.191645219454375570e-01 -1.182219340670745134e-01 -4.357924335387840242e-02 7.392193630720252095e-03 -2.439107359570429415e-02 -1.973149136897932032e-01 -2.697591111427492111e-02 -2.552004963318271064e-02 2.853475179982396109e-02 -8.301280051710292762e-02 -3.446954476874700829e-02 -9.228785394462839242e-02 -1.589904727511874394e-01 -5.106516031395336164e-02 1.131290857175700215e-01 1.436516056337524272e-01 7.063993941434912327e-02 4.756623831257284635e-02 1.108287870059321834e-01 -9.851245339006561852e-02 4.869054363179521616e-02 1.628220809294427252e-01 -1.335075411592939049e-02 1.092120291463279450e-02 2.239117870211730903e-03 -1.023796176140841924e-01 2.920132027019080034e-01 9.874768883216518411e-02 1.650906213734866790e-01 -7.049577296297718232e-02 -2.637717246620824296e-02 -8.562325262895552347e-02 -2.338575685313240213e-02 1.596413575681815689e-01 -6.779747858298469654e-02 1.442398571341509395e-01 -9.069407490169230368e-02 -1.013553426362072407e-01 7.036513307653403937e-02 -9.644050981091847885e-02 1.040352327062382676e-01 -1.662146282738500014e-01 -1.331461350436501101e-01 8.463034677455992527e-02 -7.556562368060142088e-02 -4.080087852303447560e-02 5.314816259045181124e-02 -1.227215477084328682e-01 1.421726648669525417e-01 -2.975618056711584747e-02 -1.536365095303868743e-02 -6.020297462425663187e-02 2.057257200092665189e-02 7.132480675336250187e-02 -3.879466264344296617e-02 1.101488084056386450e-02 -3.101905194370068938e-02 8.413643239997913026e-02 -1.571694079031287772e-01 1.678170223206977563e-02 -8.862331814241643235e-02 7.637424182077581780e-02 1.437266200252838577e-01 5.467626425533723272e-02 -1.375507558551292316e-02 1.525732270428301583e-02 -1.291117304700779844e-01 -1.792003789768266964e-01 -5.170769883834797076e-02 8.109602131552007612e-03 -4.330605695519266704e-03 5.863853399947337175e-02 2.928765947507605896e-02 -1.697591345316415146e-01 5.868250405213023407e-02 -3.654553087695284683e-03 3.597984859222827514e-02 7.619566652913695171e-02 1.386582633208893467e-01 1.820157977614114964e-01 1.588829537997270558e-01 1.167148823249016150e-02 1.167148823249016150e-02 -1.031342410976959501e-01 6.917303420623241439e-02 3.631211124413656621e-02 5.831169092552782734e-02 2.357330240710487843e-02 -8.462439622098845426e-02 -1.123648759020390436e-01 4.984862965873952667e-02 4.471249884886524528e-02 -2.766290823037285702e-03 5.040729640892447488e-02 -4.339190915637450296e-02
3.428571428571428381e+00 -2.123046959458629868e-02 4.641247455911826775e-02 3.841304085822397612e-03 -1.124347468799051161e-02 6.169224577535968590e-02 3.759718637201009406e-02 -1.964774277800267546e-02 2.358741207948927138e-02 1.112392871402276100e-02 -4.876425121998459455e-02 9.508739105147143156e-03 -7.956460443070197119e-03 -1.938288381968089266e-02 -6.375027246322148566e-02 -4.248639121173838906e-02 -4.364771750763481867e-02 -1.813029219081844362e-02 -1.912360128782270366e-02 -1.952254206920766080e-02 4.199466933451106998e-02 3.682500221460896506e-02 1.538001697594423844e-02 9.817966557580560735e-03 5.630585776570258549e-02 -4.054087901751498441e-02 -2.326765231153912761e-02 -2.021733996192802765e-02 2.651557659276768727e-03 -5.416471474905554945e-04 -6.425489174075263432e-02 1.539958848169168532e-02 -4.876635560213045048e-03 1.244156488196017851e-04 2.430929773200295966e-03 -2.447457816161010408e-02 1.297108147873509386e-02 -1.825749625660319161e-02 1.448207252848583877e-02 -2.082548684792650401e-02 2.370391850442553350e-02 8.398152320372423776e-03 -1.191440107198788942e-02 1.913081946426622906e-03 1.300690059180641903e-03 1.367677521639219622e-02 2.823409687194602252e-02 6.089524935517611620e-02 2.012289492405429803e-03 -5.756676956664338179e-02 -9.023582498920078299e-02 4.560829996614577941e-02 5.766299293136350340e-02 1.909187152198822679e-02 -2.191500546949202641e-02 7.460467973400038665e-03 -1.641177581206141461e-02 2.049715295999814113e-02 2.256782611461282881e-02 -1.352179925532606512e-02 -6.261182791436413486e-02 -1.742714328028028767e-02 3.527980177050849681e-02 1.850911689779785319e-01 3.376903742346051927e-03 3.762554676436776629e-02 -1.491107312431900755e-01 -4.588908743604923346e-02 -4.464674941929636098e-02 1.007687621472523054e-01 -1.491337998230128636e-01 1.086737127007886272e-01 1.051559183384138257e-01 7.986247367313238643e-02 1.354110966108370562e-01 -7.521435966582283583e-02 6.386653336537653769e-02 3.686319655111399557e-02 -9.120913562800767038e-02 3.561865979310235852e-02 1.197712952273280625e-02 2.445563669730805023e-01 -3.648022135776993191e-02 -3.013915455947412808e-02 5.937125010628650779e-02 5.800672401476827944e-02 -1.388005791004066347e-01 -5.650225811441438734e-02 1.585930661685273080e-01 6.432388914667117041e-02 1.155759071972438518e-01 1.922103406096257461e-01 -1.422873923039024574e-02 -3.338970087565809554e-04 3.392833195912236394e-02 9.383513614795772895e-02 7.586322159743064120e-02 -5.997617042546353472e-02 1.181696346397310277e-01 9.482253082881880735e-02 5.614046315483321725e-02 -1.012499992428420731e-01 3.928258794710721979e-02 -1.467054723449571774e-01 3.172260711052009574e-01 -1.028437549403617562e-01 8.091791858665778325e-02 -1.328434994399645651e-02 8.450267182338963567e-02 -1.751393562046491825e-01 -1.673207672557250614e-01 -5.741413781214605577e-02 2.237828188034896026e-02 1.354530364662367287e-02 -6.679323869993232521e-02 -4.918153721425500696e-02 -1.641108869585764796e-01 6.838042908863099789e-02 -2.139237889063559939e-01 4.122070347615351682e-02 8.325900579532195811e-02 -3.501350049439446322e-03 1.578430101728103552e-01 4.321639636721259434e-03 4.628715808620514904e-02 -1.438439966343386112e-01 -3.658504967998323781e-02 3.805366134693464325e-02 3.171260614220734048e-02 -1.969134589517830825e-01 -1.458237226683967436e-01 8.195222391480773416e-02 -1.375234289924515130e-02 7.106853471432658664e-02 5.935894965048928162e-02 1.534872382785315006e-03 1.534872382785315006e-03 -6.215449391876805979e-02 -1.768708017615479994e-02 1.308334671539962586e-02 2.676990395792361310e-02 2.946355100565031457e-02 1.700660595733846370e-01 -1.054484721153261112e-01 4.206985012905611887e-02 -1.771875795477086818e-02 1.040683405594490657e-01 -1.000088787219223924e-01 -1.501569438699620063e-01
3.571428571428571175e+00 -2.212397495555539981e-02 4.806949032056627436e-02 3.537378912026697530e-03 -1.137814513548318814e-02 6.400272172740048560e-02 3.880850010373086689e-02 -1.988862246812282339e-02 2.426816677881659876e-02 1.098869120771117994e-02 -4.746456876959660037e-02 7.260566111505420764e-03 -1.462517139364717840e-02 -1.745456836109066448e-02 -5.295200147314286371e-02 3.663102589018885080e-02 -1.130625880923780968e-01 -1.860071868875132206e-02 -1.042700706239009512e-02 -7.698773971230728208e-02 3.915679391375751633e-02 2.162683736769271253e-02 1.130793829537614890e-02 -1.702384243655194820e-02 5.383225322654753425e-02 -2.813104313054950664e-02 -4.847305323690075107e-02 -2.203980417994607158e-02 2.167087536993916874e-02 1.919694609146599265e-03 -4.278149378017959137e-02 1.066432644278432658e-02 1.447040554381725207e-02 -2.703017405937179103e-03 -1.330536510226293205e-02 -4.023073183165901817e-02 3.297180849834605021e-02 1.616532937051974594e-02 -1.118648456813364778e-02 5.190862579630142141e-04 2.183169333979715406e-03 7.280166079978367399e-02 -5.249597133912660418e-02 4.918074885410157054e-02 1.992340165044049344e-02 -2.222616213416717112e-02 1.055095452338813689e-01 1.121533598818946487e-01 -2.663739427621181904e-02 7.303045262506549506e-02 3.931385706760021775e-02 -8.953829716474689948e-02 7.942004938942810732e-02 8.330336154058643264e-03 -2.865653689252120953e-02 6.808876885387162015e-02 4.406530387079034966e-02 5.224378815553608335e-02 9.738147515585102165e-02 -8.479100271714221093e-02 -5.754346063197508798e-02 -6.510903569335207974e-02 -5.673954728132023229e-02 1.008071415173270730e-01 -1.411472815758244292e-01 5.522298917001239316e-02 1.912929473106639577e-01 -1.054885206102579159e-01 5.675652741444566635e-02 -2.177365411599243572e-01 2.325229260848509730e-03 -7.479059545174721046e-03 -8.535116902649474147e-02 1.217942611869943063e-02 2.023322760084600158e-01 -3.157827802860319055e-02 -2.748528143851590444e-03 4.900170669958989894e-02 -9.638371498831868611e-02 -1.928067936600486587e-01 -3.088066381562088944e-02 8.253108245396374720e-02 -3.890725093838635906e-02 -3.585250395814057467e-02 -6.107657025189901917e-02 -4.291750685844891028e-02 -1.095766789552422987e-01 -2.732934060834929513e-02 -2.197321302986211256e-01 1.389309910805755499e-01 -1.188781617088643591e-02 9.746724059923318750e-02 -5.226636738566774187e-02 8.717827408157395597e-02 6.162544113814888425e-02 1.512323197936441856e-02 8.706635783371764747e-02 -2.634378579847800328e-01 -1.957808666706916945e-01 -1.376525272823288931e-02 1.364581234336261217e-01 2.954180381443143044e-02 -2.341700523121960711e-02 7.822230533435634015e-02 3.626643447449909297e-02 -1.268614696938882846e-01 2.176247412088857386e-02 -3.190465267149515949e-01 -1.264997371659420111e-01 1.256452845842857824e-01 -7.275082495985873456e-03 8.244427524106540117e-02 -1.524302617154389694e-02 1.159435500309132366e-01 1.707663596634155382e-03 1.022529167586707644e-01 1.654140089990616819e-02 3.072457699548299115e-02 8.355762058640868462e-02 -1.062616479613498477e-01 -4.657193884399272316e-02 -1.462746806290132241e-02 -1.444792820523030374e-01 1.324654300029923758e-02 -4.368513723574528329e-02 2.946094919808727591e-02 1.147132236790538301e-01 -1.313693671463147250e-01 -4.396725298563754214e-02 -5.850646671093596637e-03 -6.929221749822421506e-02 -8.959147692589061740e-02 1.279219523240671674e-01 4.222591713941304661e-04 3.702030896273049432e-02 -4.086278125104921000e-02 -4.086278125104921000e-02 1.051812955542437422e-01 -1.222563291209735892e-01 -7.618696708605632306e-02 1.239965041995707007e-01 -1.083664989276784812e-01 1.116600708576692275e-01 -1.221419226361225435e-01 -6.681036683936966702e-02 2.256224447663893184e-02 -1.489198885360169637e-02 8.385581953808453337e-02 1.119612146494052968e-01
3.714285714285713969e+00 -2.184514133122068130e-02 4.694621667038956225e-02 2.393587776354393938e-03 -1.055348176154345154e-02 6.292325794640876713e-02 3.849040430222850501e-02 -1.761149324281268899e-02 2.378234616433165527e-02 9.834925198436822100e-03 -4.363247151805951796e-02 7.632475144559957431e-03 -9.748219759336216109e-03 -2.137789071838682928e-02 -6.240045682245652647e-02 -1.107256721558243645e-01 -1.165310196276115630e-02 -1.312467940814623056e-02 -2.156284523163439978e-02 -1.680216455655741958e-02 9.391764105370328797e-02 6.458062993308804657e-03 -1.886904063474833908e-03 -2.785541303480499123e-02 3.342011666069298614e-02 -5.323652889362605334e-02 -3.981174014702565378e-02 9.698683016186201294e-03 1.708753980942793278e-03 -5.561832817648393497e-03 -5.758698892515407702e-02 2.143456096006587843e-03 -1.401103942444769518e-02 1.965396290090011544e-02 7.098254152888111047e-03 -4.411042157366240613e-02 2.206681418766854100e-02 -3.529359327715351352e-02 2.339025889452198137e-02 -5.172463695300538733e-02 4.677680109719967866e-02 2.829842459616582068e-02 1.388547477084965849e-02 2.143070458788428126e-02 -1.956034660537346939e-02 3.684101252896744300e-03 -5.154283434229133681e-02 -2.443459040884473146e-02 1.029054006605953225e-01 4.010403502692593686e-02 -1.305820990292660688e-01 1.592362832132051820e-01 -1.131532939125166198e-01 -8.986782679954055317e-03 -1.136264894774885320e-01 -1.678371485756391737e-02 -9.834921513995346226e-03 -1.467927773607543597e-02 -9.328368894050149962e-02 -4.768343233105756807e-02 5.715764326362935722e-03 -8.290381450156970866e-02 -2.982292964310828665e-04 2.105340256902080431e-01 1.534174645243934487e-01 1.127843648623448741e-01 2.272817302380259613e-02 7.930030189459583156e-02 4.565282952593606447e-02 5.993502507423317804e-02 -9.926897422421138151e-02 -8.116780487315236603e-02 -6.475520375956318742e-02 -6.855294653902747892e-02 -9.496480831214550167e-02 -1.790851266012849540e-03 8.836484871069488767e-02 9.710972763536444841e-02 1.272390847322373564e-01 1.983798942591546988e-02 7.056782947556445793e-03 -2.007077845484154799e-01 4.383272480170276320e-02 1.236922798613571545e-01 7.996616099033773684e-02 -1.535292251174574518e-01 -6.946400314696470069e-02 -2.358863532314974532e-01 1.620973605318528632e-01 -1.025616062490528474e-01 -4.890703288864007431e-02 -8.680393899288758874e-02 3.868145644816989304e-02 5.309865530171810344e-02 -2.140485822382540496e-02 -3.970304621192320693e-02 1.198458363673474969e-01 4.357556317993450251e-02 -8.198862358755450164e-02 1.320265635447937513e-01 3.076822372668645833e-02 3.295969835942263310e-02 -3.048041855403878578e-02 -2.978511071159828938e-01 4.044342308036241729e-02 -3.023208786210029864e-02 6.315801308230822864e-02 2.153662660830098566e-02 -3.138072588618398551e-02 6.206749786895647547e-02 5.916292885998116619e-02 3.285057157611677436e-02 4.903766520744811536e-02 -1.333864503120300027e-01 1.338312848899916585e-01 5.755081389673628173e-02 1.571645636148680594e-02 -5.707876756351333569e-02 1.506480266992089034e-01 -2.944440628872232665e-02 1.356458160651407563e-01 2.689644435829768865e-02 -1.542118049732152940e-01 -8.928364296753060758e-02 -1.649056063250510240e-01 4.109510088610763938e-03 -4.421561594376537119e-02 -3.348434624754922928e-02 -1.055313245000693984e-01 -1.257612212175514832e-01 -6.153866165797080429e-02 1.383036972413369536e-01 1.908464148695891149e-01 -7.758433728980856925e-02 1.642816795671019590e-03 -4.006430357520509439e-02 -4.006430357520509439e-02 2.149991357318152205e-02 -6.737321041166947910e-02 7.395105985159651507e-02 7.726892538923728522e-03 -8.225543634680060334e-02 1.205118719511406172e-02 -9.371555997226797829e-02 -6.317218633288596008e-02 7.068692655492749000e-02 -3.899557589892300308e-02 2.150111960473619355e-01 3.153774484934434436e-02
3.857142857142856762e+00 -2.164924953261787924e-02 4.579404996211106776e-02 9.025982309611434466e-04 -9.513781362626073934e-03 6.218713647568666764e-02 3.847916562133082974e-02 -1.574809622854677835e-02 2.452061458729401511e-02 6.995761104876198518e-03 -3.544938489333026438e-02 3.079730037373441288e-03 -1.890967011827271449e-02 -2.116750282206690190e-02 -4.419481721206315605e-02 -6.030894500620353343e-02 -7.289011240850111484e-02 -9.874244752330714123e-03 -1.311345670826117096e-02 -7.267865897217794247e-02 5.918871181252042396e-02 1.537442662408728972e-03 1.217494911036136329e-02 -6.455505711972882310e-02 1.640678828612001511e-02 -2.423849247322571593e-02 -6.611434525185974631e-02 1.738353594741894395e-02 1.776478381157827954e-02 1.932131458998458118e-02 -3.423241784728517367e-02 2.819914210499128993e-02 -1.007733047845199570e-02 1.383806013566278104e-03 -3.309832478903787512e-02 -2.462265679913498012e-02 -1.474480946634030946e-02 -4.727172311998019405e-02 2.727326287303960973e-03 -5.311155954551542019e-02 3.236833889890265020e-02 -1.200680962744980762e-02 6.481699784763319920e-03 -3.810692796538893423e-02 7.317839817384362566e-02 -1.302948939290431629e-03 2.116282222674659153e-02 1.983667815265552359e-02 2.574707332649995954e-04 -4.409263766696348841e-03 4.118866531085523322e-03 -6.053783026874553011e-03 -1.295593794832014811e-01 5.449580190341045405e-02 7.098553260138222576e-02 -1.003290830035289821e-01 -3.377770744850427248e-02 -2.023468307997677764e-03 -5.506858169992357582e-02 -1.158454442464531414e-01 -2.721891232824234438e-02 -5.169764967908155318e-02 -1.005888732758202786e-01 -3.241318235400614950e-02 -2.880466277525975741e-02 -8.337423598146098680e-02 2.460131642871740687e-02 9.261706258655631741e-02 5.386077668949953295e-02 5.729735374769800299e-02 1.480264749601955532e-01 -1.290876811681086755e-01 -5.494288819446437044e-02 -1.560692381181610355e-01 -1.448813881132256509e-01 -8.884566765419370238e-02 2.018718540714266874e-01 6.027705984513385962e-02 -8.444980609675353800e-02 -8.979472039696841101e-02 -5.238043825277704374e-02 1.798807938470297629e-01 -1.716894582484178033e-01 -3.033582047721298386e-02 -1.148340379186526226e-02 -6.103456284575426750e-03 1.822698153400771973e-02 -9.278186019702035214e-02 2.094603272769869351e-01 7.372754104972854827e-02 9.547978584770000499e-02 3.230589469286555653e-03 -1.972565093913995204e-01 -1.453736701991232561e-01 -1.689647759894895990e-02 1.606161574903783307e-02 -1.885214860907882539e-01 -4.966497125572386095e-02 9.101364424155489186e-02 6.236087083960912408e-02 -3.550025105288171032e-03 1.619647422984079807e-02 1.387934155783859813e-01 1.262746717731636492e-01 3.727382733189853886e-02 1.803454522455347486e-01 -1.107892479316419515e-01 -1.286742387917704789e-01 9.997093149431075798e-02 -2.150014172952944003e-01 1.868025442029814243e-01 2.226713735622898038e-01 5.241572021735035197e-02 2.397890207721775982e-02 -7.142098846834482899e-04 -1.017216206344479651e-02 -4.478862183456967100e-02 -1.572539903695103491e-01 8.499420363878254503e-02 -6.008858104571895842e-02 -1.012402527379486911e-01 6.697968049196799389e-02 3.893937921286356107e-04 -1.246164779865023380e-02 -6.458650954172100167e-02 -3.083332291099290245e-02 5.375239348988696680e-02 1.067866450377545767e-01 8.811902208258344527e-02 1.141040658267855334e-01 1.179746961838778058e-01 -2.141829846178591214e-03 8.345989440434550821e-02 -9.778524345762307224e-02 1.304457518862109887e-02 1.872637224381479282e-02 1.872637224381479282e-02 -5.191409915492815191e-02 -3.791059141779935110e-02 7.145684432380995654e-02 -7.272436150053594728e-02 -1.406471162415731668e-01 8.846649353248814407e-02 6.100763720314789952e-03 1.497173641330677152e-01 5.540911364125967326e-02 -2.926223247827594749e-03 -1.246525564372385000e-02 -2.475540013698295308e-02
4.000000000000000000e+00 -2.274249805124480689e-02 4.729370093621221294e-02 -5.139654940694817408e-04 -9.092279685036992395e-03 6.475942448361501902e-02 3.960842661464356040e-02 -1.293103477560444275e-02 2.326256950514388883e-02 8.830235488639797542e-03 -3.883861897855946793e-02 1.546794745518658299e-03 -2.003651108166112221e-02 -1.708187105674663711e-02 -4.615851944702895754e-02 -1.190488713352727546e-02 -9.204388410153969968e-02 -1.070560368902433515e-02 -1.687515990083334957e-02 -6.126319205792181422e-02 -2.501949492685181381e-02 6.244114305683278604e-02 5.322768119354580330e-02 -1.153015498722912043e-02 4.372731743421675449e-02 -5.900250341578564157e-03 -5.018579224004778710e-02 -1.026341028741736133e-02 4.918248865923770252e-03 2.088486480703445267e-02 -4.948293123557718359e-02 2.966428934332204434e-02 -8.048609880685257331e-03 -2.392122048068439505e-02 -8.595836017785887795e-02 -4.108058510865884860e-02 2.764022773830410434e-03 3.661805493801225243e-04 6.911176825411215717e-03 -2.875509600638707572e-02 -4.268267360956168321e-02 4.704105611971218931e-02 -8.899855824619638811e-02 4.632318338053979193e-04 -1.939968017725953939e-02 1.080134194354984145e-01 -3.091102391344912464e-02 -1.619330385799345184e-01 6.605401544027875160e-02 1.022335360214165906e-01 9.206669963525662692e-03 5.851477297664502836e-02 9.097625981106834472e-03 1.054085250352757540e-02 -9.698163373892779160e-02 1.236028069644808103e-01 -1.943707911259816290e-02 -8.839887782570321484e-02 9.654229336676241856e-04 -5.580981050232963064e-02 6.456144864273063999e-02 -1.498870605592441396e-01 2.292794311126264851e-03 -1.308341547199189658e-01 2.021765102964203364e-01 2.431917069931983227e-02 1.138583202579270537e-01 -8.592730672695894634e-02 -2.348922689491628538e-02 -3.722345701451140049e-02 5.798331394760831287e-02 8.630794455695746381e-02 -7.806868661189055036e-02 4.582750177740897018e-02 -1.195869063019532885e-01 -1.166301437393792440e-01 4.439376080255763579e-02 1.605784744399547381e-01 -8.041806914253551986e-02 -1.451058560901120342e-01 -7.311942187426259676e-02 -1.182231072722651766e-02 4.476474088368458115e-02 1.428636776008388419e-02 2.954808157040474809e-02 -7.893496751828397995e-02 6.053487164766174766e-02 1.551434303244376978e-01 -1.965557512917265881e-01 -1.753582858885972540e-01 4.759725753414909000e-02 -1.764742953579143681e-01 -3.579796765836774225e-02 -9.403385578066865425e-02 -8.259342384205106344e-03 2.339452249587358756e-01 -2.005680319717681806e-02 1.066329094276652206e-01 1.468270373443742727e-01 -3.008623960134984912e-02 4.202882477033893782e-02 7.147601298673085524e-02 5.148956399541617518e-02 -7.369811113471244624e-02 -6.501887542366419082e-02 -1.129485845860350585e-01 -1.415549342668240562e-01 -6.197722214856495049e-02 -1.204074315022777980e-01 -1.256472710568915518e-01 -8.949159236892974267e-02 -1.482373883694117211e-02 -2.555626067060855489e-01 -1.728938693943241067e-01 -2.341705721771518145e-01 -9.808013581672789249e-02 -1.008315122352073656e-01 -4.106664579870693971e-02 -3.415834162515114791e-02 -3.640473003402489027e-02 1.056329618718361979e-01 -1.489206556285526534e-02 3.962013255580904003e-03 1.487747980428643924e-01 6.245948258189747831e-02 -1.034429062930337928e-01 -6.951332126470657685e-04 -6.058366637176394037e-03 1.284575167296951592e-02 9.234586300721497887e-02 -8.309232215760621598e-02 3.700950043762830238e-02 3.920809032923051884e-02 -4.103998287105394341e-03 3.527759690425436110e-03 3.195394735160287519e-02 3.195394735160287519e-02 -8.234330517768789770e-02 -6.350665397450772076e-02 5.371321542403879185e-02 -3.661012304844927026e-03 1.077021287493455937e-01 3.777092805633981698e-02 -1.312504199345967786e-02 -8.252863736648649584e-02 -7.578277743318478921e-02 -3.521352116519239212e-02 -9.227939048930561966e-03 4.302326978998246426e-02
4.142857142857142350e+00 -2.271890792645287274e-02 4.589568846735470747e-02 -3.205749782451340190e-03 -7.487155900447002230e-03 6.407360882697368809e-02 3.935379244404722809e-02 -6.109446970289544171e-03 2.105666391766796916e-02 1.210762425178673468e-02 -4.585062566508610327e-02 -6.638925264422536332e-04 -1.558314721584034071e-02 -1.057150668262281726e-02 -5.928244673303017381e-02 5.316283168115693014e-02 -9.275266169675339123e-02 -1.651002254480275766e-02 -1.818020041676967485e-02 -5.358342763145992893e-02 -1.094615117949267712e-02 7.268015560687950127e-02 6.961008962760349694e-02 -6.018752188226324761e-03 4.697011935729138860e-02 -8.126880230524414616e-04 -4.817457388237814109e-02 -3.129857254192338484e-02 -1.269056921280296152e-02 4.282547113770319297e-02 -4.536365170531820451e-02 4.266391254779480779e-02 -2.871654474468767620e-02 -4.925071188325083615e-02 -4.466652495458994093e-02 -2.237429400741658761e-02 -4.178839389305698954e-02 -2.325327833611630368e-02 1.275438976221344826e-02 8.099363087478444675e-03 -2.605146647664331738e-02 -2.204556913370153692e-02 3.517512827386931606e-02 4.271164913511458355e-02 -1.443708214710399777e-02 -1.030471385647836746e-02 3.243174893266335262e-02 4.390963936413253693e-02 1.002032858261663745e-02 6.460265544170108731e-02 -1.845672761109581417e-03 -5.111899350202183528e-02 1.352919707441204433e-01 3.721263604726757906e-02 1.225462106823633213e-01 1.955096906789243610e-02 -9.778371124544357751e-02 -1.293609624682435892e-02 -9.146916446551607918e-03 1.346290915362756968e-01 -2.441201768925724616e-02 3.077137886324596977e-02 4.472959602326893880e-02 4.012713298651699595e-02 6.742429627732228481e-03 2.301517104197889352e-02 5.323718474308225534e-02 -1.168874190163167112e-02 -1.416717445886805093e-01 -4.659467947662770254e-02 5.136369447324490300e-02 7.999182450863127902e-02 1.474944619308471982e-01 -1.062265321145854230e-01 6.810702190650776144e-02 1.971360245967405597e-02 -8.686318423247904597e-02 -1.037005406667748514e-01 -9.703666378974512563e-02 -1.421290905638055574e-02 2.120953282540821369e-02 1.182482079563355465e-01 -6.886577890434382107e-03 -3.762983128548069017e-02 1.135216029271235993e-01 -1.923218031554107393e-02 9.184064623041479636e-02 -1.972349748160993899e-01 1.075772476882450590e-01 -1.353250425601160156e-01 6.696829458095739096e-02 -8.275856596174986646e-02 1.870623908087426079e-03 -8.609353091804201885e-02 -4.668431118275476882e-02 -1.062031856094660387e-01 3.744433774041020652e-02 5.190794458815693041e-02 -2.695692440053298541e-02 5.570660647122634840e-02 3.162765040641318109e-02 -1.211808444762863951e-01 3.571216992183195993e-02 -5.183607729946795167e-02 -2.717572310178570372e-01 -1.014410974995036407e-01 1.478297719515771491e-01 1.639244577200400510e-01 -1.392652156565044597e-01 1.049064779016332383e-01 6.401783777125438779e-02 1.623910574087798764e-01 1.101177231195131917e-01 -1.196603496479109185e-01 -7.758705551556381586e-02 -9.571440135616586520e-02 3.590904896436771659e-02 -9.736391886739192980e-02 7.400802654937843270e-03 1.043354403023329796e-01 -1.201755464112667232e-01 -5.072256369860442954e-02 8.628239728378415963e-02 -6.856113899865048933e-02 -3.389748017072152092e-02 -8.362735854700015237e-02 1.490915392094545044e-01 -8.195389789727294816e-02 -1.671730857509820187e-02 1.083515145142233960e-01 -1.510882555986091114e-01 -1.658867335510512686e-01 -6.775560378263498565e-03 -4.932562478125573219e-02 5.810441514703713894e-02 1.704951020747109691e-01 1.704951020747109691e-01 -1.112104208841365599e-01 1.307338528427374746e-01 -7.181698077424597537e-02 -2.119651087777287002e-02 -5.375517449280117765e-02 5.595800492039710444e-02 -1.504040460616408725e-01 -9.306938134207620728e-02 -1.729583664767720685e-01 9.420776062943557981e-04 9.789798657420194228e-02 -1.334194802366529264e-01
4.285714285714285587e+00 -2.402169070814330967e-02 4.701669983105954964e-02 -6.150646029482551014e-03 -6.248481839417598972e-03 6.680581780043964857e-02 4.080398661640366464e-02 -8.936837538248673706e-04 1.962280406052785073e-02 1.318653417768527597e-02 -4.328581074387179844e-02 -2.974661438523745500e-03 -1.078977519435818204e-02 -1.233967375773284934e-02 -7.415785007782609017e-02 -1.507975511645552602e-01 5.140559504684402703e-02 -7.860135876540741764e-03 -3.718696886953740816e-02 3.163008596340363687e-02 5.818452031230254146e-02 6.051945987906497820e-02 8.051193877327778026e-02 -5.038312453619469417e-02 3.082214586717642573e-03 -2.375884925398369374e-02 -5.071983006422813717e-02 1.894336969701397241e-02 -3.048274094559545386e-02 4.644803697562063793e-02 -1.530405658001149707e-02 5.319161198226463744e-02 -1.146914580074590156e-01 -3.354183021653862201e-02 -1.806519190371983982e-02 2.365352886663063103e-03 -2.807253181700193612e-02 6.594157351363504060e-02 -2.041416276326672025e-02 -2.000337223374311010e-02 5.621482602690681257e-02 -1.506816334577166516e-01 1.180207717259229711e-01 -2.648277929170485961e-02 1.032535035449992783e-01 -1.657314776705057571e-02 -1.020108810445821169e-02 -1.286153537810654779e-01 5.029915213026774773e-02 3.406328129789425868e-02 1.576032652309038717e-01 -3.860952036597532083e-02 -3.243373405861093781e-03 3.063012368019232129e-02 1.133938120711744518e-01 3.972492701462836118e-02 1.532204942347326765e-02 3.274926776824694380e-02 2.059338618599824977e-01 1.514494436875352124e-01 1.051451772458393413e-01 -6.173128950476571702e-02 9.153033942051117325e-03 -6.299983440017303815e-02 -8.979817749458553211e-02 -1.771552602557699696e-01 1.938284104864078650e-01 -1.532417190769378712e-01 3.326555566436377454e-02 -1.180527415855579104e-02 -1.930541795287382401e-01 1.329505469487851921e-01 1.689819351766071176e-01 -1.210438635105186150e-01 -1.081024767259315157e-02 3.328237623979533877e-02 -4.111182928154748228e-02 -6.059710584565675129e-02 1.619683095801597358e-03 8.865516539998545553e-02 2.878392802966805303e-02 -9.873417067495833532e-02 -6.852721381878179585e-02 -1.124076365185148474e-01 -5.961646555813210346e-02 7.167752507822912345e-02 1.242462498654780256e-01 4.409487424921496555e-03 -3.027756710393004688e-02 -1.089492433635521063e-01 5.867510433058102659e-03 1.075641436648027971e-01 -5.220759276745530475e-02 -6.184714191423082430e-02 -1.176494571342104611e-01 3.873149034266141566e-04 -6.516806810700670471e-02 -1.168356836308575980e-01 -1.854032199963064412e-02 -3.309525441710092775e-02 -3.144598180987756564e-02 9.221292234884279071e-02 2.534927619645055419e-01 -1.599070170575055405e-01 1.081323013901437924e-01 -8.207754117001253569e-03 7.773040213818917243e-02 5.542778343784530298e-02 -5.852731463969400999e-03 -7.172558600114194161e-02 2.748173931398147779e-02 -1.064747148144315342e-01 -1.864324876988610394e-02 -1.822958761119802991e-03 -4.339384556598860354e-02 1.749285376094678046e-01 2.939491271136450076e-02 -4.195897309394232971e-03 9.066117877152810034e-02 5.876971384268427773e-02 9.684389437782665866e-02 7.612146758918174327e-02 -4.298837859309993098e-02 1.262019119824444799e-02 -1.476878351814552015e-01 9.768662166821254211e-02 7.770942146587532517e-02 2.626645110196097407e-02 -1.276562567164772144e-03 -1.355876336332565435e-01 -2.294762540244245363e-02 8.902158175766955450e-02 5.417682874769676887e-02 8.527978501158019198e-02 3.091454622901240387e-02 9.111763295496137782e-02 9.111763295496137782e-02 -3.932834553446195452e-02 -1.174354843110664154e-01 -1.361280710379480785e-01 -6.542361867911249129e-02 -1.500450876913484929e-02 1.513193627883312360e-02 1.664585922848615673e-01 2.526834473442380116e-02 5.119963811012688548e-02 -4.545329269511513837e-02 -4.554527314892711787e-02 1.033984654389760310e-01
4.428571428571428825e+00 -2.413728290663307019e-02 4.502596544600771106e-02 -1.047846299914272084e-02 -3.486853690762310026e-03 6.626990070877719630e-02 4.126893172801616994e-02 6.772854726782037357e-03 1.897366629303229302e-02 1.257263575709403197e-02 -3.807876873232241000e-02 -1.247295265007304817e-02 -2.406404260882861329e-02 -3.282173416505927178e-03 -5.106411479212902976e-02 7.958636879940721165e-02 -1.149568901124255194e-01 -9.984629199300397440e-03 -2.219370141256082896e-02 -8.301826417597878149e-02 -2.646859604167620811e-02 8.270162043542325647e-02 1.065584151963806930e-01 -6.817008356089949983e-02 1.296421093672612407e-02 4.098624702266374931e-02 -7.779717208974322451e-02 -1.311837116787878399e-02 -1.515704481115547064e-02 5.088448939419457778e-02 -1.278259701699658614e-02 7.473822614784754459e-02 -4.265966286913114996e-02 -8.880564661180989638e-02 -6.412510528445115876e-02 3.631101657309818848e-02 -7.373818705635057369e-02 3.750739463888565217e-02 -5.927603818895248525e-03 8.816084623784495311e-02 -4.468567512420574400e-03 -9.275954264511591940e-02 1.162927960698227903e-01 1.319028957843359218e-01 6.116116613690450454e-03 -7.249306647290690298e-02 -3.449400335658373007e-02 -2.604156009787789161e-02 -5.530401014395061599e-02 -1.191703865317614340e-03 4.082410249624905674e-03 -3.995415604009171229e-03 8.395764504919431270e-02 7.810073796490354936e-02 9.049066810994901150e-03 4.836650239900518872e-02 6.768537597790347249e-02 6.854331107110973875e-02 1.374455742245418721e-01 7.051832498062473274e-03 1.287857408596682907e-01 -5.124332366627928903e-02 1.541637713799025589e-01 -8.749230837853021192e-02 5.019846487640633459e-02 1.381418412223994752e-01 -1.712315488485997572e-01 1.155220290651041842e-01 -1.381152766004056787e-02 5.961267214824281235e-02 1.594844282311571604e-01 -2.115387042392511893e-02 -5.087373958413678177e-02 1.460131078445283392e-01 -4.187086876454029077e-02 -1.917904075867687130e-01 -7.330935947619332538e-02 -6.287500424457055648e-02 -5.656124094708651906e-02 -1.403831934929817560e-01 -5.478388942558663072e-02 -1.045852925489634995e-02 -6.938899104635050386e-02 2.682322345604854982e-02 -9.613513622472720510e-02 -1.635379401529351295e-01 -9.798619280336351087e-03 -1.353920955075952059e-01 -2.040586267158230396e-02 5.916181019197882390e-02 -5.885465793159442432e-02 8.761685060549441462e-02 -7.434535714068254975e-02 7.558933626488063785e-04 2.192497038745566673e-01 -1.029991613321220162e-01 -3.493308320286278579e-02 -4.539117809968216954e-02 -2.645613664843052965e-02 5.485736703480263363e-03 -2.456935025569454145e-01 -4.283289042680898939e-02 -1.166209341154623123e-02 -1.587915057465921487e-01 2.697065245490818178e-02 1.226947156833384650e-01 6.481217843009123847e-02 1.207373203226882186e-01 -6.140214873400445111e-02 2.315389912144836387e-03 9.520806677253154313e-03 3.097348635355124617e-03 6.694380910909818183e-02 7.242388637584368238e-02 -1.906854194087913013e-01 1.707538692392562285e-01 1.928253524693260557e-01 9.711366626113761280e-02 2.028892778080087014e-02 -9.611456975883499176e-02 9.466996933173495166e-02 2.703429318334666168e-02 6.354936022093929382e-03 1.547597690689547223e-01 9.149900486146737844e-02 1.160848447274898249e-01 -3.190583530287980502e-02 -3.202253993253883352e-02 9.211906758408572315e-02 2.664901269048021177e-03 5.573490952763271444e-02 4.384009296973302716e-02 -1.176557787842702832e-02 -1.762268973941940042e-01 -8.477769544742073948e-02 -9.502686753441262624e-02 -9.502686753441262624e-02 -4.489576693666319160e-03 5.536149580778387813e-02 -2.849409123024917740e-03 -1.725199291928739692e-02 5.205398288881333407e-02 2.312676564551212344e-02 4.836764586431467096e-03 -2.349358993375583529e-02 7.574570888054958651e-02 1.030191963414613249e-01 -2.148197564048002009e-03 -3.370011657482015893e-02
4.571428571428571175e+00 -2.430845225132138854e-02 4.260465766082827815e-02 -1.596960605201159025e-02 2.904721043653691638e-04 6.520580963483257886e-02 4.171491599554778135e-02 1.563199815444226218e-02 1.854243830378986269e-02 8.252389592953010208e-03 -1.987303185864586555e-02 -1.859153894609898161e-02 -2.449848164459786024e-02 -9.388750004343389757e-03 -5.300110773994778229e-02 -1.732108065387160944e-01 2.630048656991606712e-02 6.995185977095230365e-03 -4.266485685628084584e-02 -2.813188962706904533e-03 1.127730335167572047e-02 8.070590894156312589e-02 9.967405708844817580e-02 -9.681682963820217869e-02 -3.231502847510051707e-02 3.855890815736791322e-02 -6.649453363422005991e-02 5.863631580816566075e-02 -3.418144039924848193e-02 2.200534455418230034e-02 -2.243647256378633256e-02 8.301007865807666364e-02 -3.097892313623747118e-02 -5.034052714144429674e-02 -3.754787015201564021e-02 4.145028047477979788e-02 -4.044327851162000942e-02 2.937957572531947614e-02 -1.503673049293999080e-02 1.806737007344019069e-02 4.101685752066231566e-02 -1.565364660420514864e-01 1.354006414791013857e-01 1.260221910070156992e-01 2.943948004498127269e-02 3.332327041208595769e-02 -2.204001340962674638e-02 5.108138235044099029e-02 -1.386043110587581277e-02 -2.084879914422367239e-02 -1.772946427166868788e-02 4.859307141602477870e-02 2.609580487968857568e-02 2.835585278684171415e-02 4.775152444615044650e-02 -5.999890531643233688e-02 -7.252492879192918261e-03 -1.013190666607887910e-02 -6.040322578356641797e-02 2.233367222130558105e-01 -5.176512346121060759e-02 9.710833821482987849e-02 7.321775377326815437e-02 2.368077930561564293e-01 8.750518551628232167e-02 7.548487257479932766e-02 1.082846409689232486e-01 7.470290018170346047e-02 1.417721462396938359e-01 1.342873294191027078e-01 1.807305671877526831e-01 -3.583752242489112588e-02 -1.519008322577866665e-01 -3.592647279716186873e-03 6.581099961003993026e-02 3.587806691706903889e-02 -8.195767028526167175e-02 -6.498081009351854009e-02 1.186927632829884588e-01 -2.592083753132976703e-02 1.883082297097921076e-02 3.166774161926359799e-02 1.416136406307202666e-01 -5.071021163828474954e-02 8.568898641970262853e-02 4.324962375833256434e-02 2.877779381004291759e-02 2.854580265452438467e-02 -1.121215134731671503e-01 -2.251758251000585409e-01 -6.803561038794641615e-03 -4.908977578554002408e-02 -1.812924267304510395e-01 9.211293795130336137e-02 5.479653286236409182e-02 3.975636168031682766e-02 -7.119460780012915567e-03 -1.942925293545736537e-02 1.224001411551527835e-01 -1.906129601228897796e-01 1.739402323905461512e-01 -1.085378605715061895e-01 1.970807100587227897e-02 1.603794613201562497e-02 1.071461379687010385e-01 1.856032724900759656e-01 -5.060383246927743078e-02 -1.092388228521249949e-01 6.411762052555770863e-02 1.301041847268455121e-01 -7.232198389678994033e-02 -8.769730479198468986e-02 7.383580168514335129e-02 -1.065956364088849473e-01 7.125692791702131247e-03 5.116750076858784385e-02 1.332480519135606934e-03 -3.195051994309127535e-02 -5.608554895192872924e-02 -1.062944830660051722e-02 -8.909399167251196017e-02 -7.117716023040662754e-02 7.971475518773860069e-02 -4.712188738268355964e-02 7.925886025614170549e-03 -2.014731521626355881e-01 -8.848813032442315318e-02 -1.056333735043550742e-01 -7.199078196850637601e-02 6.598037271289183825e-02 9.826397872266924571e-02 -9.005789412730377808e-02 5.250241578625253203e-02 4.728821663329401542e-02 2.709222500660671620e-02 9.398005882541788855e-03 9.398005882541788855e-03 1.330046791950951213e-01 5.047329483469370492e-02 2.616803728558586215e-02 5.118788153711460037e-02 6.604076689873897288e-02 3.311654138466185032e-02 7.312156282533624485e-02 8.448175021009519947e-02 4.635942377886571875e-02 -7.565118207839920117e-02 -8.713551777127126474e-02 5.667289833323743004e-02
4.714285714285713524e+00 -2.574974709612854948e-02 4.230386344354251232e-02 -2.222295570616547242e-02 4.588687073077171198e-03 6.690235355964777031e-02 4.264902872689661090e-02 2.862936831678702249e-02 1.648238593526206094e-02 1.381185598977269571e-02 -2.378936836722295167e-02 -2.581308591450347245e-02 -2.207438263345760932e-02 3.014970647427088566e-03 -6.122188677386967287e-02 -1.813323100715761790e-02 -4.441150796603734324e-02 4.988556557049545273e-03 -4.592941434430690417e-02 -2.767332953570517118e-02 3.608229451161575063e-02 9.182890865355068655e-02 6.187091196218855865e-02 -3.855205732575998911e-02 2.320522049775355922e-02 5.630666675182151998e-02 -3.292302779377359601e-02 2.916005862611431923e-02 -4.010892008707953732e-02 -2.561608351469427461e-02 -5.272682404304464970e-02 3.627894767652449504e-02 -3.902845907844643050e-03 -1.596587533342659279e-02 -2.727131095392643090e-02 1.872284168321355165e-04 -9.776277614135924290e-03 6.922752462311559940e-02 3.854392363240839031e-02 6.105011023345496834e-02 9.075732869953893889e-02 -1.399875300809909906e-01 6.006166656595449127e-02 1.212199221092910562e-01 -3.061539095591297999e-02 3.389985765395491651e-02 9.379150817794541795e-02 -1.675547227054055219e-02 -1.208802650336282120e-01 -1.754447907813715957e-01 -1.497812675302312713e-01 -1.461549153214371233e-01 2.131213524746421450e-01 4.285914854675227335e-03 -4.600248945849691462e-02 8.417762344693437496e-03 1.762701432924334288e-01 1.370918115242681645e-01 5.007669977593668525e-02 -1.145051632893857585e-01 1.039774367694250579e-01 5.586054049920947950e-02 6.268932188975484543e-02 -5.311902655899423953e-02 2.861294204040508785e-02 3.104859354085504411e-02 1.607965868627644068e-01 9.469822661336554925e-02 -1.046141082517567517e-01 -1.507750146545381031e-01 1.454522833752977251e-01 -1.618781027361357594e-01 7.608954046256283243e-02 -5.912518291444309598e-02 -1.517192831496672889e-01 1.166756092817556600e-01 6.972560728927264251e-02 8.483212587957683626e-02 1.694633074916813975e-01 2.211199791060117770e-01 -7.312937464461786996e-02 4.600720712646022559e-02 1.588592738801125892e-01 1.609934237934865231e-01 -3.008337170731373647e-02 2.544490289313593862e-02 5.240065464191237532e-02 4.511643055888338999e-02 6.089377766633998629e-02 7.168511627892611149e-02 3.745990153287086233e-02 -8.650409670789165062e-02 -1.398565665165984184e-01 1.087042091976262448e-01 8.593100027077976363e-03 6.833693384192322806e-02 2.118715373425999332e-02 -1.567569241756554960e-02 3.635929506814291473e-02 8.724860537467872545e-02 1.513808362776234984e-01 -3.382723350655294364e-02 -1.093092866045830731e-02 1.290992614405266636e-01 -2.969976432275678313e-02 -2.310946224851189723e-01 -1.322232653563905867e-02 2.023001976697788862e-01 5.289937977396658858e-02 -2.033418290350634539e-01 -1.625881114865579099e-03 -1.111765284250950531e-01 -1.026470232497891655e-01 1.018481220095575762e-01 1.137669322756673235e-01 -1.697176217481598595e-02 5.980121662336159577e-02 1.712511584596080119e-02 -4.415261923540166750e-02 -1.773073958100576664e-02 -7.248602694993606932e-02 -5.187500020701906606e-02 -4.591082000068287539e-02 -1.340896366689138183e-02 -5.892556310656871937e-03 5.317571788564689345e-02 7.207935072147529654e-02 2.654167545299054853e-02 3.107843621218053017e-03 -9.647534500385174239e-02 -6.146365715188705642e-02 -1.732551987978746613e-02 1.490686070234962558e-02 1.029917910508288542e-02 -1.210647054232877849e-02 -6.960644481877471812e-02 -6.960644481877471812e-02 -1.871000113539119172e-02 -4.011793586112298582e-02 1.513785350318727716e-03 -2.226711626642856323e-02 4.655338899442790224e-02 -1.701782366454847664e-02 -6.985225588553534322e-03 2.711159668228128525e-02 3.218647056801455381e-02 3.316654941642958876e-02 9.959759161624111290e-02 2.548678909400633325e-02
4.857142857142856762e+00 -2.585469340230735213e-02 3.869676333548440622e-02 -3.017694999744645681e-02 1.169703268210837976e-02 6.434138268086726786e-02 4.071867998592147708e-02 4.581909004180428902e-02 1.437645096332568380e-02 1.639736960125205006e-02 -1.698970515698359704e-02 -3.104996797572455100e-02 -1.301426347998417034e-02 9.112040632014090438e-03 -7.661392434022802622e-02 -1.489089533502221084e-02 -1.562466505284160895e-02 9.758235122699304362e-03 -5.934438608266871112e-02 1.852383158194676957e-02 8.925689881692278060e-02 1.039000052926151302e-01 -9.044826965341964953e-03 6.789418555946036271e-02 7.641593319389637651e-02 5.848393156595509818e-02 3.582443046273005305e-02 1.956961151234527102e-02 -6.528577874339096254e-02 -5.813603153280939850e-02 -9.783985416750627662e-02 -1.525995841273711110e-03 1.592331541857475163e-02 3.982134876332600604e-02 -1.972085419367503381e-02 -8.715273574174800530e-02 9.668668418011309995e-02 2.482602094938612253e-02 -1.146021985658977060e-01 8.539526544506663430e-02 1.657005406398760206e-01 -4.314118478355905006e-02 9.332878248127700338e-02 4.418518207992226665e-02 -1.433756605111733418e-01 -5.176517291198728943e-02 -3.605215638233512745e-04 -1.267389956430818865e-01 -8.328112652211570877e-02 7.966085239543453655e-02 -1.251122706443500432e-01 -4.428274984644497286e-02 -7.167405456132869279e-02 -2.225620092364996583e-02 -8.736605010361848944e-02 -2.112954827244708372e-02 -4.571744222178655837e-02 -1.425234611240961402e-01 -2.040644646948486934e-02 1.898102945614742187e-01 -1.671145425433525622e-01 6.705985971746836194e-02 -2.481001525915522699e-01 -2.004926021722502061e-01 -5.820029302293704826e-02 4.099350349142780181e-02 -6.682424458698851821e-02 2.004121604634621218e-02 -9.412332921388436024e-02 -1.566099363155074309e-01 -1.532122570045463816e-01 -1.367950285788341325e-01 -1.208422186613205829e-01 -1.668057866027489178e-01 -1.536746153608558318e-01 2.271603767025953333e-02 -4.447708491938937719e-02 -1.332470288110101930e-01 2.624465937225892165e-02 -2.508617569932904828e-02 7.635760210067116249e-02 1.105317504147430019e-01 9.827069513161731940e-02 -5.061991251055586449e-02 1.209192949207923834e-01 -1.067108709673596501e-01 -3.563449152794392893e-02 4.058063685764605466e-02 -1.705640843378168972e-02 8.643534039886839604e-02 -2.298758806842199354e-02 2.507931873094041419e-01 7.034132505393655976e-02 -3.717732955534628486e-02 8.714319057264793833e-02 -3.325388715163778847e-02 3.819184353329591053e-02 -4.762197508312858950e-03 1.109567095505290535e-01 -8.195755264063522838e-02 -1.027891657128613724e-02 1.297647056533291210e-01 -1.287678360989389370e-01 2.219642571452843868e-02 1.697072558546013077e-02 -3.542053394585311515e-02 -5.561229598673739227e-02 7.312314910256327571e-02 9.047929164122213430e-02 9.142484311390110252e-02 -5.835865302922780412e-02 -4.347899808484054218e-02 8.042555074247345615e-02 -1.629361968602202337e-01 -1.546864003572970443e-02 -2.802200480611171524e-02 -3.588517526544664584e-04 -1.012235103212109494e-01 -4.650288242126136146e-02 8.895554214892567244e-03 3.400998268087521842e-02 -1.453231981534367639e-02 -1.227592788897083759e-01 6.637696551825045255e-02 9.484708950483891621e-02 7.478451607380239008e-02 2.799292141816959664e-02 -2.872237949090009068e-02 1.106866323512363942e-01 1.545168634115066421e-02 -5.507504795310681767e-02 5.864799563020914319e-02 5.422282910913365367e-02 -5.243628794624177053e-02 5.177639173670717937e-03 1.160364105876818680e-01 1.160364105876818680e-01 -3.934129766013824692e-02 5.792649510370082022e-02 -1.894014508478581577e-02 -1.451196395034512650e-02 -6.920572985186397574e-02 8.014712725177132457e-02 -7.571031379027096803e-03 3.291247871537780756e-02 4.119979601236046368e-02 -1.024207691034829254e-02 -6.348445294661177185e-02 9.938432355417542441e-02
5.000000000000000000e+00 -2.711910323319206145e-02 3.709397053157719587e-02 -3.860225433289456859e-02 1.964890113146542175e-02 6.506466557176047993e-02 3.967887069732335681e-02 5.789456784163266034e-02 1.834453048970588473e-02 1.144708005112871595e-02 2.187195206619550400e-02 -4.769057402090618597e-02 -3.364086181720935681e-02 6.654061823565958662e-03 -2.304079680209166620e-02 -3.227917384141189977e-02 -1.109795741562260435e-01 3.657351001743406466e-02 -4.799689304918131061e-02 -1.061731920348719244e-01 1.524711033223652978e-01 -4.019142784573062730e-04 -5.163237632759081625e-02 -8.704754418229088131e-02 -2.722736065834297295e-02 9.173647592740039047e-02 2.244187115980665267e-02 7.217836245824658936e-02 -7.905425567083086691e-02 -3.668622551382096780e-02 -3.567871037808675871e-02 2.207901318838857187e-03 3.257174055374826432e-02 3.353723055410622045e-02 -3.791631340014962100e-03 4.137231454820574500e-02 -3.540059204225499967e-02 1.094849037939120548e-03 -1.198521318917432077e-01 4.797853846721965299e-02 -6.623009361554846319e-02 -1.309768515431094515e-01 9.776312653417552900e-02 1.258085236361097987e-02 -7.068944728010666256e-02 1.634948209537224681e-02 4.837711567555239706e-02 6.111197271891571914e-02 -1.146156620469495138e-02 -3.309994741628472653e-02 1.749889021874545536e-01 -9.696766388679295412e-02 6.876692092293577863e-02 8.151329191379311223e-02 4.736013369294100189e-02 -8.428680398232812898e-02 -1.750071111170921345e-01 -6.656212035454384113e-02 1.885094585173910653e-01 -2.080267932226242400e-01 -6.485555511778025306e-02 1.031740114744014447e-01 8.707304946461277839e-02 -2.230845908587622550e-01 2.719234749593086881e-03 -4.558469140592141811e-02 8.507017462236010630e-02 9.649181455774979987e-02 4.281273218699779143e-02 -1.357051277905566844e-01 -5.876495695575501520e-03 1.317351480546446740e-01 1.613641276916863432e-01 6.251781139290386868e-02 4.946839562633067316e-02 4.376271996138005570e-03 -3.883255378634106053e-02 7.372198405970381563e-02 1.061180131861284674e-02 -2.317449313405540653e-02 1.177564981174130249e-01 -6.363264910094354465e-02 -4.728732293489171234e-02 1.839134693777629836e-01 2.107408574607792517e-01 -5.895497736436071390e-02 -1.042380971127582351e-01 4.753235878460161656e-02 4.273632223547816494e-02 -3.705608812950168807e-02 -6.884093665664439698e-02 1.116717943774589161e-01 -1.675113471050898237e-02 2.038449066907609686e-01 -1.026623338167347299e-01 -7.404692692472947257e-02 -2.436630437447833211e-02 9.226251061230986150e-02 -3.574420260093830182e-02 2.209385712124380396e-01 -6.418388518407537949e-03 9.705912035226211404e-03 -3.244574935365367174e-02 -2.242481352034211839e-02 9.142720763002940010e-02 1.472436859078911919e-01 -8.410977807461667011e-02 -1.344242318577183459e-01 6.253643105490390430e-02 1.030768065100998165e-01 3.306874490238416453e-02 5.539424267316454126e-02 -7.130991351828461222e-02 -7.555472833307627645e-02 6.993064445429944542e-02 -5.104948276393511675e-02 2.773294049554615552e-03 -8.114607677965374188e-02 -3.349545723716536999e-02 -2.642135733066204931e-02 1.658284907627690929e-01 -6.930191277744067457e-02 1.421071438127368136e-01 1.531337153168495745e-02 4.518411968862661929e-03 -1.107340635391073913e-01 -8.021822796436217651e-02 1.335386131248699482e-01 -7.553189456314459392e-03 7.065515435970233515e-02 1.623820635527025574e-02 8.067634845110886396e-03 -4.254287142513563102e-02 2.971107469505331403e-02 3.145679295858846980e-02 7.163012761940149714e-03 7.163012761940149714e-03 4.813537208745088253e-02 1.573501338679689221e-02 4.252760737785236250e-02 2.422854238924213206e-03 -7.414722104221792114e-03 -4.432301423763862491e-02 -5.019923329890454283e-03 -1.015085312128807815e-01 -4.259759000778043370e-02 -2.536820338924528420e-02 3.778523401683391708e-02 3.978788653414937204e-02
5.142857142857142350e+00 -2.676622953036049760e-02 3.259850150418269754e-02 -4.745523352498261238e-02 3.004117182739115058e-02 6.157230076849998929e-02 3.253971628784408515e-02 7.715980423635268592e-02 1.312257623717484264e-02 1.495087049410320952e-02 4.142417725666864420e-02 -5.346647804218289390e-02 -2.974539989809980509e-02 1.181873611407269209e-02 -1.299162138984949998e-02 -5.229120349549094826e-02 -8.182492018406961609e-02 5.207678360877746743e-02 -6.258543065477711886e-02 -4.216973356141810042e-02 7.156338131843149875e-02 6.266016848758530766e-02 -2.573718547845930266e-02 -7.618568368721216795e-03 -2.075269063391447719e-02 1.175454371501461204e-01 1.013562988000397680e-01 5.460978629966874165e-02 -1.120539311374688374e-01 -1.288731073150491818e-02 -3.939095946608588833e-02 5.623043061244609175e-02 4.396564898791453964e-03 4.320914093107296530e-03 3.416115642588501977e-02 4.799309181483559644e-02 -2.347771213798791057e-02 -2.606083188178474203e-02 -4.687906391371681955e-03 4.073150166941527650e-02 -5.021749393851559357e-02 -5.475917160447064946e-02 -6.469762772294068535e-03 3.220870830696681390e-03 -7.493212536830402837e-02 3.331245704891159370e-02 -1.992983587822126645e-01 -2.105513438377403304e-02 1.441047880894346378e-01 -3.421917629922710362e-03 6.666611459819569985e-02 -5.660695961977195434e-02 -3.486682295422197098e-02 4.068431015160111491e-02 3.626021367456914307e-02 -2.198536270787341540e-01 -1.346701164074538826e-01 -9.260177637321748145e-02 -4.447692801180801875e-03 1.964958547908660091e-01 -7.777548408362235099e-02 -8.037901458041632474e-02 -7.567386019930459617e-02 -4.476094793586298665e-02 -1.017311273531690818e-01 -7.971098986418784574e-03 1.473494986825781006e-01 1.221034947316406022e-01 -6.995181795292311488e-02 5.992869045944780593e-02 -3.975741086549793024e-02 -2.078150534492801405e-01 2.843733947516134328e-02 1.492344948379650815e-01 2.439849197798332481e-01 -4.547839710270610430e-02 1.040389749080947515e-02 3.325322595049968327e-02 -3.384469110038437062e-02 -9.284052899812331172e-02 -4.256709116373103008e-02 9.165316676662951800e-02 2.970553341603847375e-02 -5.625321300461057217e-02 -3.048376381394100609e-01 -1.262168733914179053e-01 -1.612711260924845624e-01 1.466444009724169606e-01 1.592087779875653586e-01 -4.929103533045177399e-02 1.473273726255808214e-01 -1.374053197104191382e-01 2.441248147962255671e-02 -1.295869526084023893e-01 -7.271889883087265249e-02 -5.396546343123062583e-02 1.513434003425652707e-01 3.745029780672783082e-02 1.579085098982294447e-02 3.317735219548711978e-02 -6.525101932601632369e-03 -9.788169062112722640e-02 -7.511896556134355085e-02 4.812373834014363472e-02 -4.058927114109232154e-02 -3.371455129541148926e-02 -1.814063396102977288e-01 7.317370200746149689e-02 -1.368594658931934771e-01 -4.815738448241949771e-02 -2.071881072442760888e-02 -1.346252208775593207e-01 -7.745164525296405200e-02 1.046840575176822830e-01 5.719633653492635014e-03 1.235414416676249537e-02 -1.807754024722385772e-03 8.082400220596787366e-02 2.179996159669440534e-02 3.905615551359728575e-03 -6.230046454487354370e-03 1.261123555855659384e-01 1.795335810740412638e-02 -5.742890694601578833e-02 -1.381719049577589675e-01 5.940283071677862625e-02 -2.079274446908720847e-02 -4.226209036877982828e-02 1.065713379141736139e-02 1.987005105170378937e-03 -3.883536405574811862e-02 6.280148898696397142e-02 -4.255400622987766390e-02 1.114832413353701156e-03 -1.307321432654756643e-02 -2.639491445840307093e-02 -2.639491445840307093e-02 6.542362163748613457e-02 -2.600774837592923633e-02 -4.884133071534497994e-02 -2.983316376496130545e-02 -1.944055897521509979e-02 -3.530560539087137378e-02 -2.605592253019762064e-02 -3.830062863821330835e-03 3.330961987720982426e-02 5.657927812322697050e-03 6.709500673579099628e-02 -5.308725472601250744e-02
5.285714285714285587e+00 -2.601928042086271500e-02 2.813295871922176505e-02 -5.529290328186756837e-02 4.062047838341401734e-02 5.822722261686500561e-02 2.273020503538085088e-02 9.313853366654098465e-02 4.713251318597766124e-03 1.645036925073992129e-02 6.826056103203656522e-02 -6.102644323470936272e-02 -4.202196863794307319e-02 2.146195356620952954e-02 2.928060504672973935e-02 8.370461770126411127e-02 -1.858386702708970384e-01 6.636945413914602243e-02 -5.374795933984756469e-02 -9.388401393063450229e-02 1.207140754426490998e-04 7.505413990302166327e-02 -3.090021206253097327e-02 7.458854264436831812e-03 -1.827363499781690936e-02 1.462235334209689153e-01 9.239496410249509184e-02 3.031889505818082670e-02 -1.110182362159084224e-01 1.753726450092536401e-02 -1.521417183040365932e-02 4.388672774144491973e-02 -1.553347949314895851e-02 8.198712638884810000e-02 1.759513529146253599e-02 1.126081975100509253e-01 4.778349530281773838e-02 -1.535414736468568644e-02 -1.211906658177149543e-01 -2.015897405355589200e-01 -7.329657985743090465e-02 -1.717892725824208822e-01 2.755414679703164713e-02 -1.275944250636110722e-01 -1.621903938722644156e-01 1.053844078608285190e-01 4.583840263905048645e-02 1.133547635789030339e-01 5.273002249074174030e-02 -1.537005378405644255e-04 2.500334315812314245e-01 -5.584470889023324114e-02 -2.557253030570602048e-01 -4.530852346369187988e-02 8.278911869928445855e-02 5.559355524162230139e-02 -5.062516906235984410e-02 7.989431045367782758e-02 -2.457470780517625186e-01 -5.047832923809735667e-02 1.673786327262508922e-01 -6.246467291083655782e-03 6.652528835358868797e-02 4.835131113657222673e-02 -3.554416513313460313e-02 -5.546215668597149345e-02 -8.871111411015973613e-02 2.582160381278800904e-02 1.738159145569840580e-01 7.228485314389361538e-02 -2.988625457997642551e-02 5.786803696080422554e-02 -4.603528939333025732e-02 -4.272945477078041870e-02 3.096613498513956907e-03 -3.957625748986501324e-02 -4.317115443375636741e-02 9.803942419752029527e-03 2.333183489205782613e-01 7.057979760454012597e-02 -1.601115607279471886e-01 9.518557328498773729e-02 -6.107467736429276345e-02 1.152153936079170632e-01 1.176331546328864552e-01 -1.239722337993709039e-01 -2.182429610766633069e-02 -6.138451374364398833e-02 9.322668226000129302e-03 1.440217415767292052e-04 -8.621844324305920348e-02 5.791497072897026227e-02 8.715437052929286832e-02 -6.202679988248496756e-02 -9.894365269663604398e-03 4.115118976334273398e-02 3.778710661463455245e-02 -6.659740724497147102e-02 3.741734238996376888e-02 -1.547349359264350577e-01 -6.889323636649256899e-02 1.240466253386067752e-01 5.390191094828854224e-02 2.874149849794978978e-02 -6.504393950275526304e-02 -2.035643059317334136e-01 6.257603089378412087e-02 1.676152370801322830e-02 -7.677000160154280606e-02 -2.456787850542846430e-02 1.793600956193742990e-02 -6.190617422624972860e-02 -4.095780111607333004e-03 -4.009412631972598950e-02 5.307602913342706827e-03 1.869499614828778675e-02 -8.561288077563265070e-03 7.068952243789289325e-02 -4.537809914500748332e-02 1.805546645920185975e-02 -7.195759029688203468e-02 -4.618145097982252062e-02 -1.296584559992173917e-02 4.415495833945215498e-02 5.178240840178724436e-02 4.384580880261611940e-02 6.974586016689400536e-02 -3.810810890124381733e-02 -1.181626794404277633e-02 -7.693988585973499106e-02 1.892125939809301272e-02 -9.104245587337748968e-02 2.996258599633244354e-02 1.676473792480862035e-02 2.261993836449477727e-02 -7.856918241570187700e-02 -7.856918241570187700e-02 -3.374370353208699935e-02 -1.752728631988460101e-02 -2.543547026827258466e-03 5.940644388317522367e-02 3.572537181533438910e-02 4.284756714873749067e-02 -8.530936400318050875e-04 8.102177991032089022e-02 -1.969753421895903758e-02 1.863923150828718581e-02 -4.312121046664734586e-02 1.133580062692094272e-03
5.428571428571427937e+00 -2.613333539087945787e-02 2.565263200408795727e-02 -6.235729590021810848e-02 4.998922504557320318e-02 5.749853389605243115e-02 1.355609867587445443e-02 1.074446892790557467e-01 -7.504584660237970106e-03 2.007509467195077793e-02 8.731483334276093911e-02 -6.106802437265701489e-02 -3.709204442339326252e-02 2.626247953091715923e-02 3.748475054453342253e-02 -6.175556656677815004e-02 -7.254535509665910320e-02 8.434791801297583658e-02 -8.292201216513508943e-02 4.382232006770484661e-02 -7.903612503330036121e-02 1.520496115868246734e-01 -7.736828187285402962e-04 8.814813510749903991e-02 1.128182692050532301e-02 1.307687580963939888e-01 1.216037172687823853e-01 4.908226353413971954e-02 -9.384417213828318005e-02 -1.431955415213385929e-02 3.527763444237389228e-03 7.327878924758009227e-02 7.333035839539178702e-02 2.146847757694919992e-02 2.323071204134649625e-03 9.950185877504845455e-02 -2.225412217528829895e-02 -1.077136496873443428e-01 1.239967673335290177e-01 5.693743216727653600e-02 -3.926053520792564810e-02 6.364210193258192094e-02 -1.167767615895851652e-01 -1.246017544338114819e-01 1.093410366506680081e-02 1.156205478478703752e-01 -2.161784419383382949e-01 -7.092151929108651831e-02 6.362433017993522621e-02 1.674293928466670175e-02 1.166400666717048590e-01 2.076061312582949334e-02 2.464647710643570466e-01 5.272716942756539016e-02 2.301982817442967469e-02 -2.617237403189206502e-01 9.604964278100258657e-02 2.869666497962257770e-02 2.795138313243276940e-02 -7.210794371060691432e-02 -1.271773713522215965e-01 1.121840582746846116e-01 -1.644841610767920070e-01 -1.127527714055198173e-02 1.610672647415796466e-01 -1.536976563361159426e-02 -1.199502313773598283e-01 -1.380636325014959476e-01 -1.050227646904640377e-01 -5.151993949862326144e-02 5.898187458499931646e-02 -1.561594459403779745e-04 -2.514906204953150717e-02 1.396462061974244329e-01 -1.900985636500170800e-02 4.029861042750296912e-02 -1.294492390013665117e-01 1.094599513510311622e-01 8.100207980991191992e-02 -9.175200843807876372e-02 -3.222299478063460863e-03 8.143243639797711868e-04 5.872298554440875951e-02 8.022716784794146905e-02 -1.436766100320052697e-01 1.307404697252727566e-01 1.088639428998161157e-01 -2.755505595026730425e-01 -2.516210305098175518e-02 1.106664784354392250e-01 -1.845745758633361155e-01 3.004735202260521224e-02 6.240962665435478146e-02 -1.976593532206016857e-02 7.889879465820162641e-03 7.931220910891755016e-02 -1.566593647258400501e-01 -6.955189145238001303e-02 9.622340333807091837e-04 2.100215101834221332e-02 5.387300247745278881e-02 -1.401825811286139256e-02 1.354242347697028337e-01 -4.603159591912143328e-02 3.899886233714890127e-02 -1.378031296811147235e-02 1.034629612202845328e-01 -9.928620832257442630e-03 7.978259474250627703e-02 -3.758451573894715063e-03 -1.956997962515055409e-02 9.412203916986003338e-02 6.972296099640580558e-02 -6.704268507942372224e-02 -6.334500356906512552e-05 -7.059344345382313757e-02 -2.376756687663158021e-03 -6.241205163740523587e-02 1.142766749097271764e-03 3.168833027448671180e-02 -5.400682112386386187e-03 7.227856497996308638e-02 -9.607757132659226762e-02 -3.073823758114124262e-03 -1.255981095755280379e-02 -2.489276484378612903e-02 -1.033084257244659514e-02 -5.389530585596589290e-02 -4.948381796175931047e-02 -3.254301937158538688e-02 2.171636627866677452e-02 5.289714731373577851e-04 9.603327884681333443e-03 6.342546000478188790e-03 3.994614957386048021e-02 1.699681336245131846e-02 1.699681336245131846e-02 7.825483226429954045e-03 -7.458448002498542506e-03 -2.249948701629229247e-02 1.736659489162546005e-02 3.057981704940924278e-02 4.365511627894790025e-02 5.152069129255121283e-02 2.721632474592128662e-02 1.765920735275978591e-03 -3.288683716589552164e-02 -1.396622256178096412e-02 8.172631407689033567e-02
5.571428571428571175e+00 -2.435179602627942502e-02 2.161944578204648068e-02 -6.591260049921614239e-02 5.688418955400074972e-02 5.273070435818507512e-02 6.263140213206853371e-04 1.213310427692186888e-01 -2.807978123657336317e-02 3.345268799723218056e-02 7.198866641540462019e-02 -5.257275718824899746e-02 -1.922900243494637951e-02 4.849234547771691384e-02 1.768277693894248874e-03 2.052664989406855281e-02 2.240579238927928665e-02 6.897726644342799807e-02 -9.207759499378589951e-02 1.359147377282552693e-01 1.320505191422514657e-01 9.335116388190012326e-02 -6.515118419658996740e-02 6.195679982461039376e-02 4.613924872024224161e-02 4.849594306305501229e-02 5.379051055143196231e-02 4.688625537015390227e-02 -7.249700376970029392e-02 -4.575656306719001754e-02 7.803092502476929870e-02 5.357146487712003552e-02 5.178014852536529100e-02 -1.612548175551210133e-02 6.903516682801659476e-02 9.442285066726467668e-02 4.292759542076676239e-03 -1.107539951731457105e-02 2.609807147912435177e-02 3.285892119637321557e-02 -1.047533148368221673e-01 2.980099206867265968e-02 -6.399202290481546818e-02 6.108931271104054567e-02 -6.184395520703431237e-02 -4.523573368549384244e-02 -1.219191079502931520e-02 1.961654851802894506e-01 1.577617643500716926e-01 6.930089450478031654e-02 -5.777430489967160659e-02 -5.888336445281988629e-02 2.432604821731828293e-01 -1.191430469806514514e-01 -8.303995425231942840e-02 -8.236944321473414765e-02 2.184319719994479159e-01 -9.812013364136805416e-02 -4.568625957276103988e-02 -2.027603469505655578e-02 6.843365223785871643e-02 -1.941730704892351000e-01 -1.480950801310160492e-01 -5.574374881025209033e-02 -2.133997663445656723e-01 1.027903418299328520e-01 -4.338935609210337746e-02 -2.503275720135481053e-02 1.498564487815450263e-01 -3.688782005345327131e-02 4.833903093112525834e-02 1.623928048142779246e-01 -2.489448791159999501e-03 8.545394104855020059e-03 -4.560456411501032092e-03 5.643640950617667684e-02 2.436197765958762473e-01 -2.948027103673035443e-01 -1.554132588019336014e-01 1.262315046960344189e-01 -3.428713576417918851e-02 -1.054404940142946168e-01 -1.562044413013044253e-01 -4.460403526295994570e-02 1.051648696310618220e-01 -1.082366496388986049e-01 5.846922324837704188e-02 9.103271579767795857e-03 -7.748682026557712418e-03 -1.013015961870004644e-01 4.569719896984412305e-02 -1.369908652413666938e-01 -6.215842244808654493e-02 -1.712837065880528850e-02 9.196354250151106413e-02 6.318602033257562922e-02 1.541977066638055248e-02 3.649410858641546213e-02 2.139081281066148796e-02 1.252638608546312489e-02 4.001512118149593705e-02 2.499690474004721136e-02 1.139111999662904690e-01 -1.659160140453880272e-02 5.527901979464875520e-02 6.405480392999146622e-02 -5.458558756628745234e-02 3.970204304265245038e-02 -1.218061281881467096e-02 7.845844881465943721e-02 -4.350535533693467710e-02 7.134852602181850079e-02 -3.677666431008481951e-02 -6.966447854376624227e-02 3.824947511467616940e-02 9.544670214505134032e-02 -4.324371966829530095e-02 -4.802706868165518977e-02 -7.394336316330394655e-03 -1.555369200447162710e-02 -3.054419108997591392e-02 -8.303765829372031226e-02 1.543718930397826490e-02 -1.026040366313613929e-02 6.273787515297477024e-02 4.725308401271739733e-02 3.278504165331241199e-02 2.367847089828952964e-02 3.260244352183743616e-02 -1.051389796850752678e-01 5.826612471602837622e-03 -8.950149451033720047e-03 4.225782909327195982e-03 2.387834728369337203e-02 -3.294045407403248249e-02 -3.824085429925339757e-02 -3.824085429925339757e-02 -3.592180762889178591e-02 7.523265250018749961e-02 2.849647091620515979e-02 -2.665485707002159671e-02 3.314872122160509443e-02 2.522704270328500649e-03 -2.945378320128621066e-02 -9.526718173579615950e-03 1.049990866822194807e-01 -8.441622688315586140e-03 1.241574306282706985e-02 -1.643224836422972276e-02
5.714285714285714413e+00 -2.332406059584814229e-02 1.925397310148949104e-02 -6.825394104296990394e-02 6.168009479773506332e-02 5.061833760057831560e-02 -7.289939575100654219e-03 1.227177100127632703e-01 -3.946705539790378720e-02 2.790089410374376605e-02 1.020368716573928081e-01 -5.212726349714461721e-02 -4.052039298824934577e-02 5.342695785601048880e-02 4.311843837139098246e-02 -3.015739684947581212e-03 -1.545216243409829916e-02 8.053619549158690105e-02 -8.797604341018012974e-02 1.264868793609329745e-01 -1.132590738194030801e-03 1.364285606967960141e-01 -4.081487505520742937e-02 4.292314276742908302e-02 4.310313757375063004e-02 7.596987427117316005e-02 -9.631039157306484771e-03 6.377788494173373957e-02 -2.630416722305126478e-02 -4.054561182573840350e-02 9.532760793580732916e-02 8.488991551544372571e-02 7.354369814521415083e-02 -2.829862336945407342e-02 3.373321988947557137e-02 8.026753501293794335e-02 5.824958214896158032e-02 7.031044468705217876e-02 1.553354626635502448e-03 -1.641526612297963261e-01 -6.923054781878364150e-02 -3.588793165743379282e-02 -3.562084652381124206e-02 1.133609535121773634e-02 -1.606877349840822311e-01 -1.918327595281061476e-02 1.337105174596872614e-01 2.114192885440269263e-03 3.689819820238413040e-02 -1.664126574897730609e-02 2.242029759100641964e-02 2.614897506792597803e-01 -1.270016174758649419e-01 -4.089890205482558591e-03 -2.009430343905967420e-01 2.783110207719943219e-01 1.808734732314600802e-01 2.377547814886732738e-02 -9.605688820510568937e-02 3.416873400005079886e-02 1.378345578737535104e-01 1.130655355326250222e-01 -1.411507999620581211e-01 -4.341931850634217493e-02 1.154218466303676971e-01 9.686092879770948072e-02 6.328792282991319018e-02 6.243853540738156932e-02 -1.451304762400827952e-01 7.382568469976606186e-03 4.074385210157361464e-02 -3.921275935428960441e-02 9.427417056805338647e-02 -8.122145919056478203e-02 -5.200532372544066501e-02 1.450401173102538188e-01 -9.739652588592953575e-03 -3.078059982686902341e-02 -7.469568093895538607e-02 -1.623596028855051332e-01 7.150592800394686699e-02 1.983629944986949056e-01 -3.669544528684293844e-02 -7.964708686934694748e-02 -9.256152822984867190e-02 2.217525771672171353e-01 -4.407851894153236305e-02 4.312691123572032909e-02 -2.805190781052903717e-02 -1.189305379596965750e-01 8.132370033116421981e-02 6.372570159317550442e-02 -7.820102265249904983e-02 6.656053239078763006e-02 -7.436790728119287153e-02 -6.852606560250454337e-02 -9.886406287790203140e-02 -6.032719354976365939e-02 -2.036545877807768024e-01 7.003634359750841865e-02 -1.416430582256847648e-01 -9.709926315855761658e-02 -3.809953127319309907e-02 -2.675670392852307761e-02 5.333637205039526430e-02 6.548157840797043383e-02 3.654733760790958991e-02 -6.672272304404261445e-02 -1.432067296161611270e-02 -4.136149696322799496e-02 8.081886634928005242e-02 -7.747305025665909839e-02 2.014096357596688314e-02 -3.067477815476500006e-03 4.620663423974353395e-02 2.759125457220867536e-02 5.964972363601119681e-02 1.363884577072782024e-02 6.008986947556857472e-02 -3.430039953242166456e-02 7.332064166543644790e-02 -4.228642242029363035e-03 8.298806991258203536e-02 3.880539145925783733e-03 -1.457870532303585237e-02 -6.912517428474639070e-02 -7.906784583735426697e-02 4.932846342239936323e-03 1.230746412105731234e-02 8.703617711941062651e-02 -8.744142532932112910e-02 -1.532881002175428241e-02 -1.015663038014888962e-02 3.455004514238053936e-02 1.490678316423743079e-02 1.697376671383666810e-02 1.697376671383666810e-02 1.030897482808717895e-02 -6.672244328307615213e-02 -5.448111632103583291e-02 1.852256953576700282e-02 -2.040231109722377006e-02 -1.395927669324957890e-02 -6.151664842364775419e-03 -4.666973867338794794e-04 -4.479110334093994172e-02 5.986773882032159905e-02 6.797404416568005037e-02 1.182631988648608426e-02
5.857142857142856762e+00 -2.056674110718621079e-02 1.598310220078122054e-02 -6.543193101332346606e-02 6.166937923797883442e-02 4.337517255013990936e-02 -1.323596977648267524e-02 1.189712080983049286e-01 -5.917170546470029713e-02 4.021609255696548951e-02 9.875954511212080289e-02 -3.020416553017104405e-02 -3.717678621799701960e-02 7.960164231282380876e-02 2.323492667941985321e-02 7.564365117337519540e-02 -1.856794316354818189e-02 5.244524951420319325e-02 -6.843984458331299481e-02 1.015012977780259257e-01 1.546843022542017110e-01 3.061902129814968176e-02 -1.180200843316723536e-01 -2.719422536372552782e-02 5.653743383410871071e-02 1.170757071358377761e-02 -7.865273333944085288e-02 1.078645032133930017e-02 -3.163095650052205957e-03 -9.761037262442488760e-02 5.605818961141283141e-02 9.841004891148083522e-02 5.917333790796360654e-02 -5.777615944597704056e-02 4.004623027447094807e-02 6.214045893219586475e-02 -3.025359079063052667e-02 -1.416270727452948082e-02 2.969215287387474284e-02 -1.111151376036275257e-01 -1.035066938253102753e-02 -7.682303007224965119e-02 -7.971148010876730888e-03 1.017639415742579712e-01 3.298183790044707797e-02 2.326808184167331213e-04 -1.505741410377064472e-02 1.373280019635900184e-01 6.495375393033115015e-03 -2.246517831628771222e-01 -9.800980818875110190e-02 2.325392127419059207e-01 -1.426425911133217816e-01 -1.669111443093281716e-02 1.388333688513516224e-03 -1.122322871192450860e-01 -1.523890822660365907e-01 -1.030232322362112096e-01 1.977693874684120223e-01 -1.406674066945938217e-01 -8.605872255991039999e-02 -6.217418847749286298e-02 7.065626159233438786e-02 3.997426059844604723e-02 7.454392767816830911e-02 -1.813209068629410559e-01 7.215523003536823687e-02 -1.317608599488882537e-01 -1.730269352097080493e-01 7.118382894328126320e-02 -3.915852516691843005e-03 -1.941829386348203207e-02 1.266384865543626961e-02 -7.361461762457703617e-02 7.728171087643713466e-02 -5.335922895821739592e-02 -9.203883018511690994e-02 1.242848752307958160e-01 2.274591563751408169e-02 7.173792216338636951e-02 -2.746362839720081772e-01 -1.264803510999217007e-01 2.361507000414152929e-02 -2.796601960824478539e-01 1.157809148580913466e-01 4.714916651585786267e-02 7.470073606120623821e-02 -2.481528132553463550e-02 -7.920560143254529173e-02 7.962542939086741933e-02 1.035293726542771964e-01 -1.357731286897226851e-02 -8.177301267724755574e-02 9.716374339237563232e-03 2.038751937220074084e-01 -5.117086331681782591e-02 9.514111161045898934e-02 4.491245788517335413e-02 2.715120334683940317e-02 -1.680206991158368288e-02 7.565135201784770058e-03 1.105895112637966526e-01 -1.087717334049425749e-01 7.178517458995014450e-03 -5.713290553716886960e-02 5.232747722342950131e-02 1.430488428302810755e-01 4.075859914629211683e-02 4.434099993618813990e-02 2.281052919074388896e-02 -1.023518443938323252e-02 2.322092775752104127e-02 -5.884175924762020948e-02 4.807730562800975604e-02 -1.734067919941148506e-02 5.960655800303408212e-04 -1.237830538120879113e-02 -5.786493504519933662e-02 -7.202785333296228554e-02 -3.776713324019562168e-02 -6.859419152028271849e-02 -1.698446860607463402e-02 -6.568203970292794958e-02 5.313490928792138912e-02 3.939618982102853495e-02 1.043981923310174052e-02 3.613703343664925738e-03 2.552727742246597986e-02 3.394617758516530609e-02 -5.997353625819358547e-03 2.032239929143478743e-02 4.643490863210428254e-02 1.349307964874684601e-02 -4.661085454266400419e-02 -4.920581728266561032e-03 -1.572700912699779435e-02 -1.572700912699779435e-02 9.024535775676424329e-03 3.059143114878583661e-02 -6.045455584365979490e-02 -4.302071058274709731e-02 -5.534916146772157763e-02 -1.414226077948332232e-03 9.100700938439421420e-03 -5.252647153075484798e-02 -6.578765232304442656e-02 -1.440760400608180440e-02 -2.530869849109363551e-02 3.846683991093378940e-02
6.000000000000000000e+00 -1.763554940496805945e-02 1.358976533018367919e-02 -5.931870122516364613e-02 6.029349645864546386e-02 2.960480610057009826e-02 -5.985039866326660740e-03 9.425955154979138995e-02 -9.874346390393769213e-02 7.040227231180726242e-02 1.213080455922699308e-01 1.494866023645653741e-02 -3.249489890616032856e-02 9.686828537883253321e-02 -1.097488260995060916e-02 1.791099653380326950e-01 -1.103413326758672097e-01 -5.231007739025468400e-04 -4.920717834777395272e-02 4.703389256052559197e-02 8.293469875137415154e-03 4.568877932388989982e-02 -8.544519892864874122e-02 -5.860175441478447655e-02 5.574076783480814284e-02 5.162751654343533669e-02 -1.196838275507084576e-01 -6.029642932108845305e-02 8.760893199844525803e-02 -1.256292060486706441e-01 9.117110402150643833e-02 1.094012252064703317e-01 1.059756233721059621e-01 -9.186181375665307403e-02 2.954759297207677424e-02 4.018713285037073951e-02 5.586423891438808964e-02 6.379008392588762788e-02 2.011865635759749193e-02 -1.864916221186322179e-02 1.024509264941488723e-01 -8.442262647511612761e-02 -5.234437524628859223e-02 1.147715811336991326e-01 1.576608871089628383e-02 -2.726447660950516091e-02 6.284527405994522198e-02 1.928988238439260927e-02 -1.422504838050906925e-02 5.111317514533048750e-03 -1.099862699998470916e-01 1.426083919301738279e-01 6.001282901994645091e-02 6.212518078154316559e-02 1.211562852224331611e-02 2.559131133658282264e-02 2.012425096282677642e-02 2.764660470413813145e-02 1.436984357551688019e-01 -7.408029383039745064e-02 -3.437798977934489880e-02 1.432095300228090340e-01 2.679754238184410275e-01 1.143848962004830466e-01 -3.199864234010964259e-02 4.644381116562113637e-02 5.851584075199622870e-02 -1.345033699074365541e-01 1.231426398574697600e-01 4.151144716002517360e-02 -5.005491710683936807e-02 -1.716652607235698569e-01 7.752049583943126931e-02 1.034748507424554098e-01 -1.100024417045239178e-01 -1.186659541812053326e-01 8.429847633009526775e-02 -1.352375224083115224e-01 7.146111982671170260e-02 5.700305568172048254e-02 3.073591515197570123e-01 -5.910327241948357818e-02 -8.262193367230014074e-02 5.547526294531123642e-02 -7.462566564925017520e-02 -8.008449054991098603e-02 -2.179816888203616257e-02 -1.929022779214835392e-02 1.685039740062732258e-02 -4.721643839260085233e-03 -7.056071180862069636e-02 4.287372401470155442e-02 2.364673102247077385e-01 -2.472606167610786609e-01 -1.924357342430276507e-01 1.058801553288141357e-02 -9.340119971201902779e-03 -5.705257534133054836e-02 4.818898390961327827e-02 -9.886585928924832012e-02 5.457926321621447280e-02 4.351377541670610472e-02 5.802098718564760102e-03 2.680931818635121089e-02 -1.714334635644520696e-02 3.731601264556239084e-02 -1.692129158727095350e-01 -1.188893978821743171e-02 2.099831326897561024e-02 -3.200392039414163420e-02 -4.685309406691346747e-03 1.525602537746749768e-02 -4.317012977879753494e-02 6.664179349439202510e-03 -4.657771116354823826e-02 -4.291705221419261224e-02 -4.767703284704643413e-02 2.752447444004251648e-03 2.774115411974592896e-02 2.285805620764183935e-02 5.532552713047587251e-02 1.204996686691001545e-01 -1.009837316463225027e-01 -4.454106839399158552e-02 1.897524864209272633e-02 -1.827578772216631453e-02 9.439983145999819580e-02 -5.023429822177205573e-02 -6.221005093773041700e-02 6.794569136604236559e-02 -2.304194577452553863e-02 -4.736494381019182992e-02 8.140232128938279825e-04 2.076727155289522300e-02 -9.005694491256915207e-03 7.288069882013388512e-02 7.288069882013388512e-02 1.099043460603030958e-02 1.646521349886316717e-03 4.907456666148347912e-02 5.224894112757067638e-02 3.506440881751520314e-03 -9.909572900750349481e-03 -9.389527446532394336e-03 5.674211340088664013e-02 -3.638765876342048983e-02 -3.071650332339780770e-02 -2.774889683452732431e-02 -7.904217811806046878e-02
6.142857142857142350e+00 -1.577802876498207371e-02 1.429043628627649914e-02 -5.194421915158557029e-02 6.591683386488161878e-02 6.826915471688964820e-04 2.390504784343195147e-02 5.331652163684584556e-02 -1.753473315914122199e-01 1.160771408896022344e-01 1.504322172698929760e-01 4.753217941261890511e-02 2.090567108056884393e-02 6.122942648562514772e-02 -7.470729307772346062e-02 -5.352203762081354788e-02 3.482473504675762804e-02 -7.441435963176259993e-02 -7.315341440498181191e-02 1.115241751175485435e-01 2.830847932652311508e-02 -3.166550211069459834e-03 -1.131449827049074014e-01 -8.532837929640675612e-02 9.012753710128369386e-03 7.770471071403527337e-03 -1.006028478060184139e-01 -7.373946440009651604e-02 1.192788103249912829e-01 -1.772482781794373630e-01 7.463238645014796946e-02 9.839265480533350428e-02 8.647451453680092548e-02 -8.841004901508342506e-02 4.842586156393417079e-02 -3.453832566628729783e-02 9.533490574446001897e-02 -4.910843481513967046e-02 -5.310071914977038815e-02 -3.931968179906436545e-02 -4.491652122049975826e-02 -9.247297013203603644e-02 -1.077132831641734040e-02 -8.595966223761747349e-02 1.964988569342281197e-03 6.783285558383350677e-02 -1.388863068851394628e-02 -5.258873857237304772e-02 8.584454685124295881e-03 1.427419005615265801e-01 -4.806261443099487524e-02 -8.111824031528089285e-02 -6.345725713527898548e-02 1.235641974244651164e-01 -2.251012145130717734e-01 8.872569963982955554e-02 -7.232549455678458084e-02 -5.677512256459078116e-02 -5.420783459980173247e-02 1.760315784715566489e-01 -2.605881663899822093e-02 -2.300863730937828186e-02 -2.162239186632630011e-02 9.772030525667818601e-02 -1.481897157199342785e-01 2.226047233111067003e-02 1.679463442772946846e-01 -3.198962773973852702e-02 8.081433198607750057e-02 -1.055187080594219701e-01 7.111937046174690580e-02 1.531984762514349563e-01 -1.957665956010910258e-01 1.435414207575253301e-03 4.112074381338479134e-02 5.166069923631801813e-02 -1.155949288560653293e-01 2.348708146976116740e-01 -1.345953516606000766e-01 -4.449521921010471392e-02 5.041664303035520156e-02 -9.210333818055597976e-02 8.023548976432463842e-02 2.242403072005711429e-01 -2.632084772340286156e-03 -1.738272434247087328e-02 1.247635016448040146e-01 6.031577133868393920e-02 1.749331513194551935e-01 1.314714502295134813e-01 -5.494123470244389323e-02 5.592969393381717891e-02 -4.739093193384143199e-02 4.227253449976407090e-02 1.186966456454459883e-02 -2.702931415065727878e-03 -4.332511740006242396e-02 3.874276912497929409e-02 1.018837293554790968e-01 8.159644666644372268e-02 4.341257839987528594e-02 -5.727025651953097929e-02 3.343174751004685669e-02 -2.519547167711915989e-02 -5.735428776597870093e-02 -2.680931433576878159e-02 7.731463687193310119e-02 5.956725458095069037e-02 -3.330744979121677551e-02 -1.856961443132375267e-02 -9.219226663832192845e-03 8.501392715805672351e-02 1.440703225044444313e-01 1.195394107883805679e-01 -1.094318297249713828e-01 -3.896238917730893841e-02 1.214426175988298634e-02 1.202921687828869823e-01 -8.115763024115778181e-04 2.521166944665166262e-02 -3.157107522283240930e-02 -4.903006658424371306e-02 1.384796703836052301e-01 8.199442888122208950e-02 -6.530482974657965400e-02 6.285745677279606924e-02 1.379106100230042924e-02 1.055083199495491196e-02 4.019238146962599012e-02 -4.550602519236881388e-02 1.056857772594602257e-01 4.814046383363643211e-02 5.256953500258638307e-03 -1.439148878729581277e-02 -2.871507057104714239e-02 -2.226472069347722876e-02 -2.226472069347722876e-02 -1.383816731341469541e-02 3.519462714846924994e-02 8.113349794587508546e-02 -5.942206825305922091e-02 2.933250502671358104e-02 -4.395906644056387855e-03 5.340945831493730533e-02 -1.208405479183835736e-02 -8.410633918735718403e-03 6.571987053051940586e-02 -3.473742092794766811e-02 -2.714329995851610597e-02
6.285714285714285587e+00 -1.455477366258166490e-02 2.506409800569094765e-02 -3.224548282369204405e-02 9.491101983100178052e-02 -7.674736965962382362e-02 8.663884777937037873e-02 3.426474409553536150e-03 -2.655651065620166507e-01 9.480859066199633090e-02 1.370261747491143822e-01 -1.128415617467079871e-02 7.700173984590456822e-02 4.375502506648151768e-02 -7.788379778812688781e-02 -9.046341833581750258e-02 -2.199277855228688391e-02 -1.155942080498762320e-01 6.616327531333432953e-03 6.298272936414932299e-02 -4.136661318103698054e-02 -5.163481966498831288e-02 -6.710871344703819852e-02 -1.100397949300734174e-01 2.309452705672452102e-02 -1.876158072033207169e-02 -8.923640157821609298e-02 -7.174754685099525575e-02 1.326534994664559652e-01 -1.451663697065869452e-01 -2.262839507862211136e-02 3.026574875755722732e-02 -3.071549352978134809e-03 5.100273993384755317e-02 6.395018239022911416e-03 -3.072980968717127503e-02 1.337810009290144042e-01 -4.540627542757067620e-02 -6.111738583761513327e-02 -5.341598450100538964e-02 -1.537566501083894102e-02 1.214767948124883569e-02 6.594893238047867812e-02 -1.966383908280331955e-03 5.620483221215055725e-03 -4.782891176693262331e-02 -2.718449449216825409e-02 -2.861704744900904485e-02 -5.734255262840963485e-02 -4.933771618860157554e-02 4.061134152651976054e-02 -2.247474537771550762e-01 -1.427893452379563888e-01 -6.478676532033628144e-02 1.801074978923490333e-01 -1.272885945650462647e-01 -6.823994716407580374e-02 -8.347155858415650220e-02 1.112041082752402224e-02 3.144792281605607309e-02 4.593023601827360956e-04 -9.117204716931119612e-02 -2.107673515353682137e-01 2.688134490783912825e-02 1.337291576563986173e-01 3.069745553436931118e-02 -5.247190648449508860e-02 1.539518816110662935e-01 -6.192112474169014433e-03 -4.269192340362663873e-02 1.449063734784685753e-01 7.220632341307908764e-02 2.328981556162756372e-01 1.618152495031056903e-01 -8.979661655031195844e-02 -1.659544820495806594e-01 -1.918177188936743063e-02 -1.365599874498046595e-01 -1.853941541709277011e-02 1.499305915548098389e-01 7.205507684307167759e-02 9.158191741376201303e-03 6.448303022520150696e-02 1.324980452782670813e-02 -1.784467322015716173e-02 1.669150961236882114e-01 -7.009296652976440556e-02 -1.383216067675603900e-01 -1.664821965423817218e-01 -6.612477237825602205e-02 2.944287448557058109e-02 -7.140855671990804787e-02 -2.713504097911479535e-02 -2.116375780054951389e-02 1.321301169406494946e-01 -5.614823920513046379e-02 7.815802759105155983e-02 -3.947647774501275575e-02 -1.462307882086235356e-01 -3.370495505397422958e-02 -1.548866880873836852e-02 -5.764572988034712825e-02 -7.473114372209800627e-02 1.563604240097557843e-02 3.453163956236213195e-02 -1.526677075890436885e-01 -2.762349698936360579e-02 -4.218882749998930509e-02 -6.836864281737763116e-03 -7.866524182765058382e-02 -2.732079138367567162e-02 -1.510610181761510608e-02 4.739331209515174753e-02 -3.375878437731237580e-02 -3.075475394499567819e-02 5.803051186331226879e-02 -7.131640820747668641e-02 -1.953887263948273292e-02 7.520078851264584696e-02 -6.058904634159832658e-02 9.604337333603434057e-02 -4.197192194865968090e-02 -8.146296475521300207e-02 -2.431669620396951365e-02 2.474576628404902799e-03 -5.562421902787044459e-02 9.672705649397723288e-03 9.758777061249616219e-03 -9.720705852298312929e-04 3.781049951222676536e-02 2.511546006626239405e-02 -2.624227297746709736e-02 5.041167627972370502e-02 2.325395918304767190e-02 1.746114001640902344e-02 2.784881478153462125e-02 2.784881478153462125e-02 -9.612344839921943551e-02 -1.446289637274512652e-01 5.729621113413501526e-02 2.420627630815986794e-02 6.009769886996583349e-02 -6.535077190447327600e-02 -1.322408402864508337e-02 4.868894479268455477e-02 -5.874779493588500913e-03 4.915180266143173368e-03 -1.637965198237292461e-02 2.783250278942904152e-02
6.428571428571427937e+00 -1.729199773902023382e-02 5.368302168523755163e-02 -1.628556418327876216e-03 1.463622306757079994e-01 -1.556265770126577241e-01 9.677908392850263775e-02 2.981429231397136545e-02 -2.037592420021768491e-01 -2.725964425014651069e-02 6.074050149594800024e-02 -1.571542589673427179e-02 1.978013273351519191e-02 1.988621491068577607e-01 -1.495711673846482903e-01 -4.769679378662859681e-02 -5.085830763464088689e-02 -2.229038018788036604e-02 6.767382491049032944e-02 9.586389323639959992e-02 -5.962736641658075015e-02 -9.071567851989806308e-02 1.672276388949092349e-02 -8.584043802410201707e-02 7.821265499805744870e-02 -6.247057082930142224e-02 -5.703080347540533807e-02 -6.759449428390312820e-02 5.376868089487183561e-02 -2.941055884127193043e-02 -1.123576638599119992e-01 4.453996934946774511e-02 -1.565257416428975784e-02 8.712812245784803955e-02 -1.362623914386376645e-01 8.544337928980891284e-04 1.057553251519020576e-01 4.896521265438269922e-05 9.203104377210125087e-02 -2.790221898809158024e-02 -1.509125767232962212e-01 1.369217355618030374e-01 7.166993290986500842e-02 1.182684465344943821e-02 4.722061032156849719e-02 -7.247478745721928559e-03 -8.148845822237697767e-02 -1.153582992528545681e-01 1.584554759278655467e-01 -1.383612232410271481e-01 -1.042001798404151337e-02 3.912854330196016001e-02 1.165705937022293581e-01 4.598024603055200776e-02 1.216865893977578522e-01 6.239059571645201585e-03 -1.057561352531647542e-01 -5.061214062074485126e-02 -1.604791892998257488e-02 7.826881003565051842e-03 -2.187234228870893818e-02 -1.509524630131424579e-02 2.633649719039263259e-02 3.277513325021357005e-02 1.100822568111416988e-01 5.175360341328828079e-02 -6.925509113494403290e-02 3.495307287137817964e-02 8.112232724554714614e-02 -1.189001843876576758e-01 -5.579593138449429751e-02 5.493507095679988489e-02 1.630469686943314053e-02 -1.773846318697799573e-01 -2.713705369154690433e-02 2.106890394957630919e-01 1.341681338016919023e-01 -4.337389556472857205e-02 2.109766868123027217e-01 1.479569832349279628e-02 -1.536476008187478426e-01 1.544813640996511028e-01 -3.566663125557562042e-02 1.275306833948508800e-01 -5.801379997167678548e-02 -5.563821833425115770e-02 9.382650276989237511e-05 1.166635965918210310e-01 -1.136223286057452403e-01 1.711106541687610130e-02 6.663887713090960174e-02 4.542186432770325272e-02 4.924444436131895919e-02 2.865799603652392086e-02 -4.903156705678259064e-02 -7.830783470617309894e-03 2.802559206777332362e-02 -4.712866280253839163e-02 9.042847423585342881e-02 3.146534240034356417e-02 -8.666820094498987881e-02 9.849727792726485631e-02 1.087772759359454527e-01 -2.107073110505038385e-03 5.108190374359199148e-02 2.050905320177424940e-01 -3.660191581195642446e-02 -1.872558851152088255e-02 2.053422782951260656e-02 3.985924087351284256e-02 2.974826757489431109e-02 -1.330997085092515061e-02 -3.035344522695423292e-02 5.138704846151834899e-02 -4.380252419925088903e-02 -2.393019708148253974e-02 1.036459041919910451e-01 4.704505458771961190e-02 -3.966838580565456261e-03 7.129260354409058809e-02 -1.175871520382720248e-01 7.394967919579746585e-02 1.069116195035644222e-02 8.976610167631010606e-02 -4.669038171094538198e-03 4.367406078962159099e-02 -4.300299639060430057e-02 -4.036747644565612941e-02 -7.369948648104039483e-03 -3.244804258378438527e-02 -1.104186268673731514e-01 -4.712673444504678760e-02 -3.758601439493235857e-02 -7.111133290034057919e-03 1.655724561950717641e-02 -5.756585531424034119e-02 -5.756585531424034119e-02 4.996441290626627701e-02 1.242147126352102920e-01 -1.035084293631593211e-01 4.261302415236623703e-02 -5.272095221189862513e-02 5.340720874245487998e-02 -5.620416089235821117e-02 -1.382240253282368270e-01 -1.016310471254218461e-03 6.381367181004959921e-02 8.025778702142735699e-02 -6.532704263755712004e-02
6.571428571428571175e+00 -2.806425847426404288e-02 1.158648827341215437e-01 5.250559587757045593e-02 1.902197087680170262e-01 -1.430725933147408424e-01 -5.011999469027111215e-02 1.008249183469662608e-01 7.614208141247247319e-02 -7.205749870415623093e-02 8.021984903848283777e-02 1.963313429816811728e-01 -6.594283385697853606e-02 2.657738039975065525e-01 -1.229820495435530320e-01 4.013278466358479509e-04 4.026362846841632231e-02 -9.394046981969707277e-02 -6.865757227042050548e-02 -1.317489780455711745e-01 1.008761064675435387e-01 -9.145352304607988828e-03 2.993272267002680675e-02 -1.079697322031378942e-02 -5.894028299523388498e-02 3.391297787622259141e-02 3.985617827398049012e-02 -2.044488875361586133e-01 7.073306291773194532e-02 1.569207959717521528e-01 -4.044450043012978030e-02 1.036727142274278118e-01 5.709965831305467004e-02 6.686101509606933758e-03 -1.923176505443186315e-02 5.854274644002632755e-02 -3.259586770995620292e-03 -6.684163930196782358e-03 2.023448976269958191e-02 -1.733487997526102775e-01 -1.572345984785768758e-01 9.130426274122005470e-02 -3.030678701683421281e-02 4.013431665838905482e-02 -1.266990759176229824e-02 -1.089660135460136237e-01 -7.698886959086938264e-02 -1.154874674238143446e-02 -1.717286543329396287e-01 6.901903004223777609e-03 9.463171338009873645e-02 -1.040328712244791703e-01 1.776148573409657566e-02 -3.599748163100008336e-02 1.669585787993007331e-01 1.750639172376075303e-01 -6.360703828882620370e-02 -6.542798374856467758e-02 1.323531603953930769e-01 -1.311015383969954540e-01 -1.828873480864658466e-02 -3.429226386825238310e-02 -1.193864472807293006e-02 -7.639893675073068657e-02 6.903948828122072334e-02 1.303051301813695773e-01 6.468785682935446202e-02 -7.444169359284549814e-02 -5.619977721012719973e-02 1.021460232847615501e-01 -2.005426477157048679e-02 -3.173797460406449500e-02 -1.487196856780852450e-01 -1.485427866179753024e-02 -4.506684627958411349e-02 7.555488029593331045e-02 6.289275041045135073e-02 9.843572491997245114e-03 -5.775878756740639858e-02 -1.070230645671738368e-01 7.997731189920610773e-02 3.453916055295288418e-02 2.013759170506248738e-02 -1.221887877493205432e-01 -7.509066876558195824e-02 -8.102190556169125424e-02 9.420127703814791531e-02 -7.284162674605075549e-02 1.304040197713447480e-01 1.402767501005578420e-02 -2.335735304710456067e-02 2.267497966669002052e-02 4.178104292511612694e-02 4.571420736915229183e-02 -2.162681160100741670e-02 8.323035756375457561e-02 -3.121475228410718408e-02 6.834875329655887288e-02 4.169319060270715305e-02 -1.688887862466659229e-02 3.272692311650461650e-02 -1.123674046028600298e-01 -7.875191674573406297e-02 7.985487596508867789e-03 -2.369038873565799605e-02 -1.129835541764911966e-01 -2.022949163126881028e-02 3.584674964367119687e-02 -3.467896927043200017e-02 5.760497792896963898e-02 -7.154028954104138570e-04 -4.310934580024632090e-02 2.252325480405547448e-02 -5.694357718873598734e-02 1.632208474511823715e-01 1.259933162583891653e-01 -2.766457870204154165e-02 -5.627791043264594208e-03 -6.773754444164774291e-02 6.518579431955624955e-03 -6.410194172785679129e-03 -1.757120328631222028e-01 6.823484583004025585e-03 -1.089793498030157959e-01 2.079558085325625486e-02 -7.536337829897334605e-03 -4.933010707621972996e-02 2.198255763882889929e-02 -3.972190485311549724e-02 -4.516015619230794725e-02 3.508856514737444159e-04 1.015686038245789541e-01 -2.044167439117624066e-02 -2.131318662066224515e-02 -1.505064200089141144e-02 -1.503701942016361266e-03 -1.503701942016361266e-03 2.584758638447588047e-02 -1.073450187799396965e-02 -4.592377662550047035e-02 -6.093578290219109350e-02 2.438296144316675837e-02 2.564862087962802017e-02 4.834950205309119370e-02 1.178098934241229440e-01 8.120669363142968278e-02 -9.497271013119285010e-02 -7.150016714422627317e-02 2.106104743790772338e-02
6.714285714285713524e+00 -4.893897697469585389e-02 1.887791422613552261e-01 1.034126915375327416e-01 1.317650692194822504e-01 4.485098118755900809e-02 -2.446004721427460782e-01 2.818157498322416965e-02 1.435400192278144249e-01 1.300359310474144825e-01 1.590506908021371846e-01 1.555481552852616689e-01 5.393120945856075960e-02 8.361573567242046312e-02 1.838877436247969011e-01 -1.669898230071399994e-02 -2.962556841767888943e-02 -4.029540969328051503e-01 1.386039089514190352e-02 -1.968302403347817284e-03 1.288242552315125022e-01 -6.647666945869432076e-02 5.928555383855096950e-02 -2.826712140461173917e-02 -1.025632830876580109e-01 1.484004086692597979e-01 7.663481357351026313e-02 8.420068885226100752e-02 -2.985055428472480413e-02 5.015039088520183846e-02 -7.397580763089904587e-02 -1.579476436398085867e-02 -1.290861547912645034e-02 -3.508104311931364155e-02 2.175427783332574763e-02 -1.323336366167159224e-02 -1.757665732495566069e-01 -1.177195335081757067e-03 -1.086865506752668076e-01 -1.457794777851959857e-02 8.241571062403146852e-02 9.641401219882594908e-02 3.543700620881539646e-03 1.207079539262989089e-02 -1.207835923177005000e-01 1.874066511249004030e-01 1.033518265364189448e-01 -3.574706626859699282e-02 8.757994547937600349e-02 1.357522423289641011e-01 -8.342046934316003914e-02 4.190538997098826324e-02 2.837880604438326390e-02 -3.161409705315827712e-02 -3.843944797543369374e-02 -1.699267819420995085e-01 -1.989757498194584528e-02 5.988719617599352896e-02 2.528324544091046719e-02 -6.787623050571979511e-02 5.825608463057727060e-02 -6.550628404597025334e-02 -4.116498959253733075e-02 1.268574324798674158e-01 1.286846969407741403e-01 7.156262114081458903e-02 5.525168759302576810e-02 6.067195240767549874e-02 6.012902809178152785e-02 -4.623357599210881075e-02 -1.084952344787410705e-01 1.142996945722432774e-02 7.434250187210164618e-02 -3.073491017639074646e-02 -8.691059171088351409e-02 2.611895978162019627e-02 7.249338334716151633e-04 -6.379150987192527822e-02 -8.055806050466900181e-02 -2.620230771017127355e-02 -6.779890791285708707e-02 -1.653758246956229519e-03 5.891274395577509454e-02 -1.328690293241851193e-02 5.397436926971856813e-02 7.603284647706029520e-02 -1.574848511427733577e-01 -2.782282985797670388e-02 -1.435832658277267637e-01 3.127265624510711800e-02 3.665848619396358532e-02 2.547902477392856302e-02 -5.460002620136168369e-03 5.678769863798624473e-02 -1.206854541941265457e-01 -6.368029659323361236e-02 -1.322818708194183242e-02 -1.843928936245756503e-02 4.329601165002131685e-02 -8.603471432957530973e-02 -1.616880794923879899e-02 -5.308003216365661525e-02 8.561426310830333453e-02 -5.680935297662335556e-03 -2.201009259631888509e-02 2.470950086281329273e-03 -1.888909144632078957e-02 9.473890774741114407e-02 8.158376407881504089e-02 2.385598131230430227e-02 -2.130710688972004083e-03 3.492590169294125524e-02 -1.991192039014212569e-03 1.372482766695337086e-01 -1.173798993811313585e-01 1.066017618595785019e-02 4.137393908419223498e-02 6.963797851753765478e-02 -2.089716659598684495e-02 3.899873130529986354e-02 -6.377413275758590794e-02 3.220677481592976871e-02 4.335698521582696113e-03 6.679727778699730452e-03 9.953262362045561112e-03 2.382303822362719439e-02 5.271233676574170468e-02 4.977863328439534329e-02 3.219290839465433623e-02 6.818437027267341966e-02 4.744881124662744115e-02 5.860232287223071657e-02 -1.488909911896346477e-03 -4.363937173043083706e-02 3.084217764740776555e-03 -7.111456767337326866e-03 -7.111456767337326866e-03 -2.217798042208165427e-02 2.688159093763534124e-02 -1.792527440419109178e-02 -1.473625894632226048e-03 -4.543047272983505303e-02 -4.454726904958475342e-02 4.089068412750056919e-02 -1.485342719229335896e-02 -2.627585807765651926e-02 1.443133347229831956e-02 -2.030944739113582642e-02 -1.169397572718288043e-02
6.857142857142856762e+00 -7.238874950031529143e-02 2.313115270704459159e-01 1.236464883386861197e-01 -5.329382104429607019e-03 2.095819900457169815e-01 -2.424924665409748659e-01 -6.790796790146913509e-02 -1.040651788942884848e-01 1.574971964923517764e-01 4.389462416446961862e-02 -1.864907128523365376e-01 -6.096416258467367288e-02 1.390875786113935919e-01 1.781169448072581485e-01 3.358449942037900621e-02 -5.692269401007934992e-02 -3.632032612055499099e-01 5.390655701396585703e-02 2.804871350241257000e-01 -1.724880862548031635e-01 -5.252192418548541630e-02 -1.289962692643454589e-01 -8.432064181335700848e-02 1.124635417045333902e-01 -6.891729156525935873e-02 -6.403136471059028834e-02 8.033610624251030785e-02 -2.691576614858425809e-01 6.611530498406328893e-02 -7.027005330303842667e-02 2.804171495433081460e-02 4.796121107619656654e-02 8.048195096587751340e-02 -1.605836471837038815e-01 -1.230142279655601634e-01 1.099178959370561842e-01 -4.203011061726110538e-04 1.922633517343419474e-02 9.369275842740902582e-02 5.778273194023424153e-02 -5.064309857122389902e-02 1.907124175748197564e-02 4.263315051717462417e-02 9.560964115299158683e-02 -8.679971606843835119e-02 -7.554229673114308541e-02 -3.630434569220178029e-03 -2.078507394395435331e-02 -4.905027624555158283e-02 1.098982673217792916e-01 -6.871610357084143028e-02 5.626618057326210343e-02 -5.112538865036262564e-02 5.941499983714634142e-02 1.020068342709618131e-01 7.462106333042470285e-02 4.393187929459140689e-02 -5.502797892075088348e-02 -1.043193425909263485e-02 2.788174897090555174e-02 3.832730887316253277e-02 3.758442057768661242e-03 -6.095006859407170463e-02 -8.615796285826575474e-02 -6.689794749175699551e-02 -5.237608171422906272e-02 -3.488774066345469958e-03 -4.584013947191577232e-02 1.350151713316911362e-01 -1.256505063011090911e-02 -1.046085669057730642e-02 -7.147684508824053706e-02 -1.933212842256958400e-02 8.496497751116981190e-02 -3.373793198923565745e-02 -2.910712353142459047e-02 7.778036150468291277e-02 2.446564936273235707e-02 -3.468961983972983221e-02 3.813143595270697406e-02 -1.677844516294165617e-02 -2.300838555730414653e-02 -2.626870404081647556e-02 2.734431612374423753e-02 -6.858503025521987817e-02 1.096492318477706729e-01 3.832670932194301439e-02 8.111998399278348704e-02 -1.205727975820838904e-02 -3.207810446649146229e-03 1.118773555863919640e-02 -1.996406419504186125e-02 -5.899510369447849567e-02 3.359123348682013788e-02 5.912251455543016815e-02 1.085721799471481806e-02 3.890750875489654148e-02 -5.023424369295215186e-02 8.190238696997395595e-02 1.935805936280707643e-02 5.280113503986905502e-03 -9.647646048598422508e-02 1.885279524119432004e-02 3.676176896809549288e-02 2.225930986122256691e-02 1.035153896964145087e-02 -5.126005377653795186e-02 -5.633883409651585517e-02 -2.408040581670957761e-02 1.854671488846585878e-02 -2.548240608976672095e-02 -6.591612192395889316e-03 -7.199467392906791496e-02 8.927427085745957835e-02 -1.377481458796205385e-02 -1.511996519448283692e-02 -1.847762866919704788e-02 5.365585487474061090e-03 -2.138726518355521175e-02 1.719061953343985205e-02 -2.174861488391650541e-02 -8.262659580609663101e-03 -9.413123817770227206e-03 -2.339973012058471809e-03 -1.669037640789079388e-02 -2.552643454304871079e-02 -2.664021525682565630e-02 -3.590658911762168587e-02 -9.031300782509564876e-03 -1.263526266811020558e-02 -1.843325006401370578e-02 9.049218521910047663e-03 1.894795581677881369e-02 8.889770557897528486e-03 -8.402995334553431308e-04 -8.402995334553431308e-04 1.404029092302406558e-02 -1.222208564744513802e-02 6.614758678807402745e-03 6.170430390288795391e-03 1.280291927065840309e-02 2.122931629510949741e-02 -2.367249026471567042e-02 -1.826122236437976304e-02 4.431512063077765531e-03 -2.682193713219538020e-02 1.075228234075021119e-02 -7.836944075919933736e-03
7.000000000000000000e+00 -1.014320402324026260e-01 2.340241453605095834e-01 1.094832555566550986e-01 -1.890318665899630990e-01 2.216062469182962791e-01 -4.013317513053425017e-02 -1.438746452049949418e-03 -2.954013822577747916e-01 -1.397769247564768502e-01 -8.052741174085656373e-02 -3.695175209930883775e-01 -2.842081992675824509e-01 2.520568780890073968e-01 -7.858154045647325336e-03 6.345130580785238172e-02 2.800182230478814871e-01 -2.062038825996742944e-02 -6.680767332447548612e-02 -2.282224143853853193e-01 -1.239687993284655371e-01 2.785706189946868597e-02 -8.716701499981747980e-02 3.659906159242677648e-02 -6.830538301266424195e-02 -4.557402740005738612e-02 4.445812436524514827e-02 -9.620186558750615236e-02 2.473869391068372892e-01 9.643642352269393703e-02 -5.106182241210827089e-02 -1.907545493271844417e-01 4.827192085719905768e-02 -3.909726773455958482e-02 2.003382992548215780e-01 7.316623620909348813e-02 -1.741679582885629352e-01 -1.432905344642050431e-02 -7.303297196506086664e-02 -1.287540154017069172e-01 2.335455989661689574e-02 2.920731395076940629e-02 1.540675823433442816e-02 -3.256620924306004999e-02 -1.955013824222379126e-02 -2.996754800599400921e-03 2.894036374897092367e-02 -2.663800810710727218e-02 2.759328802550919946e-02 -4.415107497152798675e-03 -3.552675308187955294e-02 4.106339383176534769e-02 1.722257957352535396e-02 1.079759991741827303e-02 -2.012226799464991028e-02 -6.938578391862820771e-02 2.815049378532985189e-02 -7.852504896792587841e-02 -1.639323546774457824e-02 7.568323318875264799e-03 -7.869257405181200385e-03 -7.772970037224948957e-04 2.377316414290252949e-02 9.035859707212446842e-03 -2.414818973833762067e-02 3.499869164287359828e-03 3.790113270751852004e-02 4.027522517134802388e-02 -1.426692756854328926e-02 -6.583939622811441073e-02 2.576928193397520425e-02 -1.646189142612987724e-02 3.361784226177925300e-02 3.610410814797203761e-03 9.094038618338509336e-03 6.980010002911962372e-03 -5.780528225921365872e-03 -1.132081541492372875e-02 1.135967727016823706e-02 1.307753630635347455e-02 -2.183052368688252060e-02 1.592275438678727008e-03 2.704372335890636945e-03 2.117745601546061271e-02 -2.022639553824602879e-02 -1.575567575343688603e-02 -5.189965724995820873e-02 -9.366361255224667920e-03 -2.441179677402087814e-02 -1.019096048267345914e-02 -2.191252927634720557e-02 1.089583192719017872e-02 4.112017946706887292e-03 3.003730613715912059e-02 -2.209052564023527079e-03 -1.125416159081959327e-02 -2.134641252614171564e-02 -1.346478401248069577e-02 2.385721660553202089e-02 -3.365581956631585880e-02 -5.993569303876158418e-03 -9.505416942284565464e-05 4.459495454793446084e-02 -7.623749237984892187e-03 -1.886653863619945377e-03 -1.594901089739043584e-02 -2.248321768597725189e-04 1.023319275490827511e-02 9.164828226869059860e-03 3.159740510106652956e-03 -3.904832447819224853e-03 -2.753134017199257823e-04 1.672610403874835695e-04 -8.143709819088918930e-03 -3.610010508686654906e-02 -4.296253255171627629e-03 3.233719311662219820e-03 -1.251707378265588463e-02 2.118610247377523785e-03 3.419480309489857702e-03 8.875783786593757080e-03 5.876150892675257621e-03 1.444559064806224570e-02 1.540037190703941877e-02 4.853087986827827206e-04 2.022952249052715253e-03 -1.879510113018135196e-04 4.023472497212517845e-03 2.123519265762570385e-02 -5.678049691612484413e-03 4.801823733029869645e-03 4.127441031714551914e-03 -1.296712973875257385e-02 -7.320145067340614979e-03 -6.082650199408362428e-03 6.186534861729104350e-03 6.186534861729104350e-03 -4.389886347377140903e-03 3.038637587160707056e-03 -9.844709806462572169e-03 -8.965261397277985225e-03 -3.114597961981061848e-03 1.549439945025487229e-02 1.015711713628565660e-02 6.594052540654574482e-03 7.481768103095204001e-03 -5.492906455453211260e-03 -3.323201226558251346e-03 9.193457578522582635e-03
7.142857142857142350e+00 -1.241800910503798872e-01 1.940729155685291529e-01 7.301405869980313879e-02 -2.711164764879374078e-01 5.712544446128429987e-02 1.007073922706259728e-01 1.376988475665500145e-01 -3.287344086275706401e-02 -2.975445172435144392e-01 -8.893822672979662461e-03 -1.524074254587730048e-01 9.944621573240228218e-02 3.836807531574219776e-02 5.944294719254492043e-02 3.000006829303798056e-02 1.086956314087230702e-01 2.778056744600052030e-02 -1.128145994803280913e-02 -9.450501964612882666e-02 6.925229053647895261e-02 -2.997997427188457409e-01 6.930141738535869345e-02 1.449654977522408794e-01 -1.278700147192884384e-01 -9.236570715888732519e-02 2.438563584214049895e-02 -2.974488552580235867e-02 -1.055169968163314764e-01 -1.128141970323454923e-01 1.223135294404112533e-01 3.373880368216352066e-01 3.515020118362083973e-02 -3.773512494393637534e-02 -2.010675736803918812e-01 2.463255015046240601e-02 2.445471026124781122e-01 9.841436635458017390e-02 1.078421225485691054e-01 1.425040169594145312e-01 -5.503003688968487878e-02 -1.071903512734586478e-01 -5.485329065286044525e-02 7.909522204216362651e-02 -4.939370791697297175e-02 2.150499163379899492e-01 5.772198515068769492e-02 4.153385298809998682e-02 -3.735689368745463007e-02 1.193945722009352034e-01 -2.350747958536001173e-02 -5.849680338187533690e-02 -5.630276073766284084e-02 5.715759282511601036e-02 -1.527882747926884166e-02 -3.644647555875019790e-02 -1.111470176020663003e-01 1.741915753591487814e-01 6.339066266950865725e-02 1.645610804379820519e-02 5.719654320598415234e-03 -4.822116436349645902e-02 -9.918761328736476479e-02 -2.792440472976692300e-03 1.128483643380121249e-01 3.905522057138474668e-02 -3.338609225915949164e-02 -6.695909120781835810e-02 7.486298531982660265e-02 4.929766549007640747e-02 -6.489447518589552821e-02 4.199357129402934985e-02 7.614128117763104345e-03 2.908667882172167804e-02 -6.315209710976356361e-02 1.984813643529938568e-02 2.563885086401172450e-02 -6.007910799101702504e-02 -2.614859266255224399e-02 -4.352189292254102920e-02 -4.446966430790753010e-03 1.934513668117991345e-02 4.462446298400594286e-02 -4.493960171915854090e-02 3.724534299864631914e-02 3.905129000655509219e-02 3.274096609583267842e-02 -9.414301546381927469e-03 6.681180105836655517e-03 4.749510369248367142e-02 5.038032339473533239e-02 -1.197738801765429670e-02 9.434023703820328122e-03 -2.873765577794723872e-02 -6.091812567887580111e-03 1.342180115717577296e-02 7.704290856978294674e-03 9.300300303566835791e-03 -2.420831800021430030e-02 3.754299760973763000e-02 -1.281808831400887451e-02 2.124281399692030774e-03 -2.158901784239214763e-02 1.553786706148845356e-02 -7.124138118820466832e-03 2.135056723055088652e-03 2.749176835512251709e-03 2.038047736545938252e-02 1.976438558570275950e-02 1.112281549069746994e-02 4.283775918613871685e-03 3.501008653712738786e-04 6.241905266615600106e-04 5.257816100876642335e-02 2.850217369383738555e-02 2.376280488985548292e-02 7.485242348071674372e-03 3.061378166944461396e-02 -8.532461909713628511e-04 8.245817058573225167e-03 -5.958169188294636098e-03 3.969686052235586564e-03 -9.276855214539142178e-03 -3.285309217426804484e-02 -4.352201516862730553e-03 7.862332094202792790e-03 3.508182308156573923e-03 1.458650089967639639e-02 -2.146402738577886729e-02 1.780255214877434974e-02 1.056383218710426133e-02 -4.760161990634113535e-03 8.874395902172725614e-03 -1.385129177020659810e-02 3.934803816704126808e-03 -4.258243174694600897e-03 -4.258243174694600897e-03 1.164685489774784644e-02 -1.563242386376694371e-03 2.300749218291527412e-02 1.445704413187000673e-02 4.490575185203113384e-03 -3.435301704474245238e-02 -6.459317856869424383e-03 4.339358513614989706e-03 -2.119294514797938692e-02 1.051672994867094632e-02 1.506589669038303422e-02 -8.516161539841412415e-03
7.285714285714285587e+00 -1.446020645028206764e-01 1.272040473691218587e-01 2.184096271870035119e-02 -2.667941605756781742e-01 -1.115563702132899709e-01 1.365716082724887093e-01 1.690004185329298247e-01 2.067819473685631182e-01 -3.119906661143420079e-01 6.391321268253223609e-02 5.756098145159772861e-02 2.467262761741345345e-01 -6.445474250450368425e-02 1.065622981567659472e-01 -6.012088886167706731e-02 -1.573913491779103113e-01 -1.298118456081827909e-01 -3.852388431345407649e-02 8.335673184279242254e-02 -1.182917061948712545e-01 -3.897820671816786681e-02 -2.030076211820894816e-01 7.235926719569264753e-02 1.452804396090843220e-01 4.244162027140676446e-02 -9.652165658089102707e-02 -2.465832886043402283e-01 -6.995319792821866334e-02 2.558881746011250000e-02 1.376638442768078341e-01 -6.502179043437462946e-02 -2.977766245132896367e-02 2.029081429542064219e-01 2.767216552210098879e-01 -1.999312215956250693e-01 1.241928688461475328e-03 -2.152007068543733970e-01 -4.015296109225147819e-02 -1.654152467128650605e-01 1.155767991493565627e-01 -4.430606205293329686e-02 -1.674854746333288283e-03 5.276593104951114027e-02 -6.003681016412720090e-02 -7.927345488136021412e-02 1.924886674025801797e-02 -1.644966767916074615e-02 1.576500551375292214e-01 -6.604219826961500728e-02 6.172319389108606169e-02 3.557493518325428481e-04 7.780930576730013537e-02 2.718311995784265106e-02 5.439236919177412033e-02 -2.639575767032758050e-02 6.128931679793622744e-02 -8.062269086988470279e-02 7.336891280129848036e-02 2.873999497838330974e-02 3.979529786660666868e-02 1.010243004431285799e-02 7.932291781156469712e-02 3.578216698584672090e-02 -9.206322193286947501e-04 3.042937202929309193e-02 6.817429484612146096e-02 5.593566030258038946e-02 -6.102287359822070739e-02 -2.523177903736006922e-02 6.868409121380668336e-02 -2.321409756076276212e-02 -1.714314360242720492e-02 -2.825873751860391581e-02 -1.239976447637566523e-02 2.038337716074870368e-02 -1.204513662167156635e-02 1.914748884093637679e-02 -4.140927647644824031e-03 -3.785908182305874545e-03 1.116377939079615800e-02 -2.135218076050170426e-03 -7.585657054434602649e-04 2.633331379052567325e-02 -2.507342158060569051e-02 -2.558077216085327329e-02 -2.609026196242523934e-03 1.209200823437669471e-02 -2.261161428296257214e-02 -2.359637742589913018e-02 -1.497931504611771381e-02 1.031463501209454493e-02 -5.950925286306564749e-04 2.602133878070643155e-02 2.749979605257510742e-02 -1.884213082540477091e-02 -2.734076138370027109e-02 -1.173684058783314079e-03 3.800091728465582186e-02 -2.690567073030458375e-02 5.107339563720400023e-03 -7.225164910928095173e-03 2.376077568520898117e-02 -3.065196828983310449e-03 2.840366038425018794e-02 2.289970475366813127e-02 -6.372590448379215075e-04 1.791493268983349041e-02 -4.380069540465436617e-03 -1.459899666125376826e-03 -1.804402378071942332e-03 -9.873036657834935795e-03 8.498915189156078936e-03 -1.177848030696556497e-02 -2.514528881940060467e-02 2.413675649168590086e-03 1.735117823679271226e-02 -3.003671387754689587e-02 2.130573241606958587e-03 -1.281661510783648102e-02 6.934389104142006655e-03 -3.481585696192580296e-03 3.015511009676529602e-02 3.192816419123661875e-02 1.390752327537157253e-02 -1.656232851533499199e-03 -9.597499196823908521e-03 -7.696245907990775445e-03 3.188681091196621242e-02 -1.418205728028497717e-02 8.018659737408107696e-03 4.773889663871534045e-03 -7.158355142699819769e-03 8.253857238908576810e-03 -4.840780134953696912e-03 2.922302301835949783e-03 2.922302301835949783e-03 -5.505727415303423786e-03 1.322112913098110430e-02 -1.466572504219144403e-02 -1.097965030366407878e-02 9.118743348762075110e-03 1.655130330025291266e-02 1.001037155318800116e-02 2.024262419552092917e-03 1.518806805620449320e-02 -1.020559481223836176e-02 -8.838751914958715289e-03 1.130967825605248833e-02
7.428571428571427937e+00 -1.577606066294872378e-01 6.368407079691006112e-02 -3.059549371740988982e-02 -1.680524701963551359e-01 -1.080884422873442802e-01 6.754396312226615406e-02 7.826431371579412044e-02 1.195066141251446140e-01 -1.801796570857217838e-01 6.050433304876193935e-02 1.070090777960481382e-01 1.040247964711840528e-01 -1.478274364174638270e-02 8.819439183782615266e-02 -7.827553969859506189e-02 -1.539350369022511877e-01 -1.098796225266436832e-01 -2.121835803388466210e-02 1.413262154384844344e-02 -4.952601558463948922e-02 1.006078981448175341e-01 -2.956266455916172209e-01 -6.489478647111301957e-02 1.746032083881706998e-01 -1.530477240287879959e-01 8.069306682483083637e-02 2.862982481271791890e-01 2.716003843839848164e-01 7.331019303253879724e-03 7.577934099129153556e-02 -4.029913563885870707e-03 1.494675538386917579e-01 -2.223803004380913440e-01 -1.813530505178329588e-01 2.328314680652101842e-01 -2.125035708884864261e-01 2.112589271183414885e-01 -1.048987517740002651e-01 3.875665843402634897e-02 -1.187458383924235167e-01 5.530527209503158931e-02 4.008035505994611558e-02 4.726299802648884635e-02 1.945539372502182451e-01 7.877462797905505909e-02 -4.970461237077894445e-02 -1.150239677181806586e-01 -1.904444765640824211e-01 -6.636116286760995742e-02 1.182566802666149171e-02 1.187577980118905731e-03 -3.910158851309754953e-04 4.229875771135638111e-03 3.695244371781526704e-02 2.731118742093810101e-02 7.358820615413551314e-02 -6.665653678117865188e-02 -1.757033931339644361e-01 2.594605575343782514e-02 -5.546003871181514472e-02 -6.082800999753478974e-03 -6.201323889328692884e-02 -2.760690011942595196e-02 -4.143678848003515963e-02 -1.677016778452356536e-03 -1.789221129736656007e-02 3.916654045074342838e-02 3.862684435781329334e-02 -3.314179174525273136e-02 -5.953281902546173066e-02 9.928238415648776502e-03 2.948164098233570923e-02 9.128085733937581908e-03 5.323939327656706383e-02 -6.429244851772934928e-03 -1.787486510241842463e-02 -9.924319372500236408e-03 5.090085635338675168e-02 3.382297921519674538e-02 -1.684639981442181272e-02 6.193937079855989496e-04 1.954206306958641837e-02 -1.394227736823218204e-02 3.452182624610393435e-02 -4.636446526370237298e-02 -2.726115816109625153e-02 -2.283623126586314597e-02 2.782914253068815777e-02 2.825664880368194444e-03 6.343040814885524820e-03 1.147183419770366787e-02 -6.512553604655988392e-03 -1.216409750710369456e-02 -1.824535579672278973e-02 1.311128027146044733e-02 2.911118093175764365e-02 -1.253036530650659085e-02 9.611691743944569474e-03 2.416006581314265531e-02 -2.103196691724835629e-02 9.243179966462787209e-03 1.978904584204562583e-02 -8.431293027629554321e-03 -2.105121387279840304e-03 -3.063414551915637218e-02 1.232148673096140727e-02 7.738187450509803611e-03 -1.797390481759307893e-02 1.432748406638353900e-02 1.920486795826380601e-03 4.911283606293681721e-03 -2.666656745851464852e-02 -1.446847905822582110e-02 6.554727024649579029e-03 -1.149322054866916496e-03 -5.543303595891918567e-03 6.062613216916069858e-03 -1.876651975579805842e-02 -5.792745570242500974e-03 1.448247469161812774e-02 -2.500130777392019828e-03 -1.331784793196858462e-02 -1.429778471638397212e-02 -1.570624354644367671e-02 2.302853478259301104e-02 1.174380014206121044e-02 -1.388620964345839599e-02 -8.433173198087501668e-03 1.707443091807085353e-02 -1.392725357133072286e-02 1.558922007759452541e-02 5.902533228898816306e-03 -1.764492608676922550e-02 -2.798303376297887630e-03 2.937922502789240293e-03 2.937922502789240293e-03 -3.121095299745151822e-03 -2.455556175672719138e-02 -2.830010453459002543e-03 8.209708015292990421e-03 -2.479608311385824923e-02 7.581206772815816605e-03 1.505423375779624089e-02 2.371153415241756754e-03 -1.465298940684425181e-03 -1.156827335438061037e-02 -3.447683247135500430e-03 -7.321485401342967296e-04
7.571428571428571175e+00 -1.641626780294088983e-01 2.330944883585540223e-02 -6.468612242054037897e-02 -8.274992238439114745e-02 -3.770993305503468618e-02 1.675938782621953088e-02 3.100358433378643322e-02 -7.415351943045049576e-02 -5.570663683662013810e-02 -5.827753444303187397e-02 1.998052991033399672e-01 5.862908417424991109e-02 4.645138510466757797e-02 1.484976721326231874e-01 1.918907389657308893e-01 4.255133778183012305e-02 4.698611380005487254e-02 -6.297702092129120466e-02 7.654395807889821657e-02 1.543905659144245365e-02 1.653882189509306710e-01 2.071381649205635278e-01 -2.891451256724236196e-01 6.556163188625506455e-02 -3.636228095235942148e-01 2.224119951467297129e-01 4.043572961226361839e-02 -1.978243595651585640e-01 1.429299729102586347e-01 -6.099960563429278337e-02 -4.203944242975584528e-02 2.006339567122622791e-01 -1.136485187228667218e-02 1.996168139807218966e-01 2.068922609194138451e-01 1.716800060921383486e-01 -9.797848813848805682e-03 -7.967710504125934123e-02 -5.761737021205812909e-02 9.627693485790117869e-03 9.231584673193428403e-02 2.601169863679034244e-01 -1.927398603131009677e-02 -6.437793236160260779e-02 -1.047062821009157596e-01 -3.789957401342959609e-02 -7.531638004800574222e-03 1.082184716892410914e-01 5.223714369542707681e-02 -1.331832689729210983e-01 -1.858706531821540109e-01 -3.313513321811081130e-02 5.058961416283309226e-02 -1.566018390151372452e-01 -2.869414706813570165e-02 -8.906492692347899032e-02 7.527489674727962099e-02 1.008828773341509805e-01 3.302929066013314627e-03 3.849389503371840326e-02 -2.784633324474002905e-04 2.422949951584288386e-02 2.190287977480952913e-02 8.507731669127956142e-02 -1.064420196704967680e-01 -2.086656139875280730e-02 -3.351277962759588447e-02 2.714872604930424621e-02 1.027371867443577572e-02 2.056300807312386875e-02 -1.846399192084822657e-02 -1.919949875779005180e-02 6.998184567771392577e-03 -2.580558494651188917e-02 -1.459677957422142805e-02 -1.418038028040381759e-02 1.093686832168875439e-02 -2.016802777790871817e-02 -2.273788351048661172e-03 -5.477412301320089619e-03 7.233961608368187114e-03 -1.651048031574381403e-02 1.447657186707951987e-02 -3.993985387718410746e-02 5.025474454421968717e-02 1.368807704982356530e-02 -6.192212336289286238e-03 -1.124707597300182195e-02 2.021704821911953463e-03 -4.047876336827298423e-03 -2.719565090181070080e-02 9.659477743347506459e-03 2.958355895876593148e-03 -3.049186047559927781e-02 1.827409202009798103e-02 -1.078228603420784866e-02 1.810981218157032831e-04 -2.303410902464142138e-02 -1.593725552634684198e-02 1.756450783013575531e-02 5.549387584423534116e-03 -9.740050217080039804e-03 1.619906989542448453e-02 -2.437313083804775946e-02 1.214384505902135931e-02 1.392289398073865000e-03 -4.356702097987601857e-02 1.152969049385243160e-02 -2.980258579818205467e-02 8.472366341390209776e-03 9.654045117391976336e-03 2.157011341788601586e-02 -2.345790055951351566e-02 -2.695917305538094583e-02 -2.102971719333047995e-02 -1.880912607477979587e-02 -3.291423972449662380e-03 1.849788779506694042e-02 8.710174851314611902e-03 -1.289265409130163631e-02 6.981102949044633993e-03 2.800493344054479604e-03 -3.748818524076236083e-03 1.029618769344876027e-02 -3.426114541424576942e-02 -1.332978348981081647e-02 -3.102259729939866803e-03 -4.618399425482858610e-03 -2.058440065819880718e-02 -3.611882443303612421e-03 -1.229754980393949274e-02 -4.343423994618177651e-03 2.560065737498987137e-02 6.459651688368486626e-03 -3.168125499601305789e-04 -3.168125499601305789e-04 2.015452957918078668e-03 1.912304959106887964e-03 -5.112464640437721676e-03 -3.444872462451817156e-03 9.833282623753504190e-03 7.249400931994966039e-03 -2.839288907305138193e-02 4.485707013054207257e-03 -6.213238771260132416e-03 7.145708169562487062e-03 5.656898464326747672e-03 -1.826016701614091879e-03
7.714285714285713524e+00 -1.671388336683267972e-01 -9.344417708436461231e-03 -9.408982896040743449e-02 -2.315437312975877904e-02 3.422385264710781777e-02 -1.596793809971619113e-02 -1.123348353589840865e-01 -1.811763940122201044e-01 -1.419075375348663737e-01 2.138678129456379473e-01 2.462545339281702883e-01 -1.941784674874789951e-01 -2.182397334464921887e-02 1.430740012714215581e-01 -1.032406657119971094e-01 -1.856145221615039184e-02 1.003959266130210609e-01 4.993151754444235396e-02 -8.916431293026608196e-02 -2.225268149079192778e-02 8.982298644245630126e-02 -9.451342252195618632e-02 -1.815105137620162679e-01 3.267049933068040535e-02 -1.120725130234500877e-01 -3.514743321691715661e-02 -1.003268972697100581e-01 -1.863798572354334326e-01 8.426443239284314712e-02 -7.832485389292936917e-02 -2.120708889845620559e-01 -2.591964819019743071e-01 -2.143169848219027840e-01 -5.223279413084808143e-02 5.835178595027668003e-02 2.103207107872485659e-01 -1.313839622917971628e-01 -5.995612220505301508e-03 1.074503578149846456e-01 1.136180569627096570e-01 3.003015968521037873e-02 -3.675880586842016906e-01 8.755267676224413875e-03 -6.913492832951176337e-02 2.196561893531077114e-01 -5.221712182084902593e-02 1.185444524722358700e-01 -9.186453678415872071e-02 -2.310011243549697432e-02 4.066858114478772573e-02 1.230469594111439496e-01 -2.658373016096807900e-02 4.617722882929922029e-02 9.588554768105495008e-02 8.136903909810574986e-02 4.951441776255111060e-02 -9.430290385325676775e-03 8.309419200130752081e-02 2.812983170871053568e-02 -9.774167788990861805e-02 -2.791377510838377249e-02 -3.444697192407849412e-02 -1.836351907555198656e-02 -5.091012060273510803e-02 3.180689911821552029e-02 1.512719974389865538e-02 4.988907356508576890e-02 -2.568295886197472996e-02 9.170791768885310641e-03 7.423397723601897567e-04 -5.332803552004042628e-04 2.343003460197292179e-02 -2.540496650042877239e-02 -7.808458876863945061e-03 3.390793214460918054e-02 2.647689661537363376e-02 -4.968260152915428274e-02 2.781338305921783258e-02 -3.812463286539082702e-03 1.554452080607371736e-02 9.153333906489934807e-03 2.248855896790480369e-02 2.867167463232290700e-02 5.204654789399421055e-02 -2.945923794434462256e-02 -2.790858613515586478e-02 2.150483673509511612e-02 -2.665012831881852229e-02 -3.275333034416479799e-02 -6.190610894721998783e-03 1.555766668618981021e-03 -2.941994749442030863e-02 3.980850826762042521e-02 2.743749504387709565e-02 -6.481392544047345772e-02 -2.569834510427553963e-03 4.087479188928546184e-03 4.167285040208851266e-02 7.805553733222660336e-03 5.343851810666353864e-04 -2.813611380357830018e-03 4.110896736906727300e-02 -4.363674655561688813e-03 2.462160603931587421e-02 -1.327421724664258618e-02 -2.495026947658979082e-03 5.552434604364658161e-02 6.006966461589712501e-03 1.169700133675863167e-02 2.300217655634074695e-02 -2.419465801957141823e-02 -4.674698652263674196e-03 3.489238461271206709e-02 1.112288740904525744e-02 5.494791078329564621e-02 2.557270757809962033e-02 1.236124692990958791e-02 4.369910893687906518e-04 1.225649547564814854e-02 2.634815796281798211e-02 -1.312573500403482925e-02 9.102749651316537419e-03 1.274146185103739760e-02 3.454823905763329019e-03 3.505703021185862384e-02 2.766069785029106123e-02 2.463132564795716961e-02 5.676170183931227367e-03 1.230414010992125079e-02 1.927829854385664995e-02 -8.747303854644814664e-03 -7.635515255352335467e-03 -2.705712265188508006e-02 -1.222511583362234991e-02 1.718676576214983251e-02 1.718676576214983251e-02 -2.035545834495963713e-02 1.451666697302181515e-02 2.371949969321924048e-02 4.429316735225349334e-03 1.286869911664276396e-02 -2.919701791856836939e-02 2.358655941550486315e-02 1.034712550081285168e-02 -1.633009561622474374e-03 1.097897591453023299e-02 5.078262376622137177e-03 -3.928855731028881720e-03
7.857142857142856762e+00 -1.663855757542595792e-01 -3.073290997379054049e-02 -1.142733730508072448e-01 -1.072879293310259260e-02 6.469210424613450194e-02 -1.939258324585912616e-02 -1.720766774812751143e-01 -2.231660088358951299e-01 -9.798521764260730016e-02 1.541136686349603435e-01 2.845219877021403221e-01 -1.644085387774094353e-01 -1.498366461972568987e-02 9.003963841179966898e-02 -2.242562479338121653e-02 5.302202428577120624e-02 6.894090953659351428e-02 5.941659572673702039e-02 -5.768306953950885080e-02 7.140105325722885532e-02 6.106928362881331590e-02 -7.965625976006257547e-02 7.099278910859881109e-02 7.159502197256410738e-02 -1.223055793398746954e-01 1.055709893674412758e-01 1.946695392419069137e-02 -3.685783777801814737e-02 -1.169632666312920011e-01 9.534782661234471324e-02 -1.473769260189755279e-02 -3.660872304371105834e-02 7.514634614009879643e-02 -1.722391881195963204e-01 -3.264297648677220720e-01 -3.746623561309948558e-01 1.051960046497619483e-01 2.375095158008837526e-01 -1.165765737910375577e-01 -5.634422898834384741e-02 -2.557785386041363518e-01 6.869891891842294651e-02 4.173785066159041435e-02 -2.150677409557016483e-03 -2.156690978138243453e-01 1.003205016624931500e-01 1.066636384306297002e-02 1.722947504418048392e-01 9.054461520033042776e-02 4.324649354942415591e-02 -6.550092018376836578e-02 4.948686972467205430e-02 -4.476546270042265629e-02 -1.268160816499631222e-02 -6.198761300080132819e-02 -8.958207480171183346e-02 7.175536401252084751e-02 -1.267598352845498641e-02 -9.791283336713687765e-03 8.371058653916896297e-02 2.233149773943229541e-02 -4.704503695366613059e-02 -6.108346343837284254e-02 8.290362122851474558e-02 8.546276601131849726e-02 -1.335979025011776664e-02 -4.668850536794769829e-02 2.511153094659833440e-02 -6.316927850540688186e-03 -2.220170046820237053e-02 -1.594838165734073390e-04 -8.581848546121327581e-02 4.814975708487650302e-02 -1.617664645480879071e-02 -1.195051530784310527e-02 -3.929304452030171757e-03 -3.432364178906177447e-04 5.257931693422234973e-03 -1.946299902609421092e-03 -2.706913187403784185e-02 5.769795482573426837e-02 5.098454380226646182e-02 3.727787302673864472e-03 1.284072838674519060e-02 4.681168774395540189e-02 -2.314621787651295615e-02 4.921442846198845200e-03 2.126567348374625716e-02 2.983819142660164292e-02 2.720641904542177997e-02 2.244758721622117092e-02 6.330252576762440686e-02 -2.838316120661806344e-02 1.152912035615436502e-02 1.519513447468762331e-02 -1.274463150424620661e-03 6.432680121901210996e-03 -4.707067653085913322e-02 -1.675049284613005021e-02 1.523234078242262021e-02 5.649639018029979989e-03 -1.996910891648331215e-02 9.642039361587804655e-03 -1.641625969051026951e-02 1.065282893193725874e-03 -1.259305573840352292e-02 -2.303000096873507839e-03 1.561488008176310088e-02 7.474119041559475901e-03 -3.388139917820083558e-02 2.905008668182488402e-02 1.126432529079249116e-02 3.645425802123395797e-03 1.259018643897545468e-02 -2.491127485371510963e-02 -9.168461472025988754e-03 8.252787890823650233e-03 -1.812731608758725438e-02 -9.056958403230788972e-04 -2.391313199154742816e-02 3.536168054606190353e-02 -1.582739814729943947e-02 1.030427680048911013e-02 -9.668176339951246520e-03 9.997924331479877448e-04 -2.080251270719855883e-02 1.650657003739438048e-03 -1.414799203716969947e-02 -5.630186933627346138e-03 4.282741095643280253e-03 4.644558847113587630e-03 8.368180323728978756e-03 1.923373492752195393e-02 1.594214887986950685e-02 -7.043203767285922783e-03 -7.043203767285922783e-03 1.069980585137803725e-02 -1.834301364589112707e-02 4.210234236454540174e-03 2.084912432628712332e-03 -5.575382257074684494e-04 2.151683399080613068e-02 1.673598526359913437e-03 2.168231465597435931e-02 1.009589720631235863e-03 -1.372616147482393599e-02 -4.707590839069252658e-03 -1.094675284924188224e-03
8.000000000000000000e+00 -1.599743762939777325e-01 -5.789269903359966357e-02 -1.441223581038175439e-01 -1.404690295378213530e-03 7.738482730946802390e-02 5.177356073401538639e-02 -2.473034414463425867e-01 -1.814369952693601074e-01 -8.010997751105572440e-02 5.421734224560351145e-02 1.842419261735379898e-01 -1.133469968346606099e-01 2.180994612066483249e-02 1.831044425661176867e-01 -2.360374040941727158e-03 -6.433073677243918154e-02 1.091662028446214149e-02 3.052065035874561988e-02 -6.115780357435659370e-02 3.453029080547821011e-02 -3.875757053316911810e-02 9.760761614500922112e-02 2.890437628836966533e-01 1.599258640496388842e-02 7.778281547672609431e-02 1.141826489625637209e-01 8.389969662623492086e-02 1.174456119169074164e-01 -1.084307561703862915e-01 -8.133094947284415233e-02 2.728332310692660467e-01 5.095920371030800838e-02 2.033886678136585524e-01 9.251068941610389451e-02 3.709596612385394898e-02 1.858483489372872166e-01 -5.187610186346996305e-02 -2.489253542163464561e-01 1.069492520937784935e-01 1.103055845996700896e-01 1.173103238608435156e-01 1.742287359746954589e-01 -1.194040945596265973e-01 2.200731279472546709e-02 1.136132958524063534e-02 1.185661046159544180e-01 -1.590850223827647847e-01 -1.064386766383142169e-01 -1.040820068587248320e-01 1.206231799834688728e-01 1.364426789632458281e-01 9.016043522348923811e-02 -1.513812804432808357e-01 1.225915374358334115e-01 -7.120025333265339595e-02 4.879269057132049059e-02 -1.395057985584757278e-02 -9.254084945609108992e-02 -1.867686795831908705e-02 -8.565577750376949379e-03 -1.820503615374257159e-02 1.312515760962052191e-01 9.958332242426388980e-02 -7.924445140293548406e-02 6.600426435835443639e-02 7.097736040672332491e-02 -4.011477817826311285e-03 -1.843151397640138689e-02 -1.018395338858836194e-02 3.903829345013441060e-02 -3.437792871211812606e-03 2.122246613828444525e-02 -5.755112228778351546e-02 -3.662863879298538378e-02 -3.826408254934269768e-03 -1.037995596859034309e-02 6.515385240880965101e-02 -1.053700848032112780e-01 -2.684630625638090989e-02 2.527244085787554509e-02 -8.345932910628427182e-02 -7.238411372633045404e-02 -7.498823685629256441e-02 -5.545282528284654205e-02 -5.509105447423102292e-02 6.525918272243011464e-02 1.202268924837298324e-02 2.324264388220317890e-02 -1.442808926769744045e-02 -6.601560831147398542e-03 -2.601684692803017326e-02 -6.728174031326812632e-02 1.650150382136866128e-02 1.552194861034474245e-02 3.559379228253278099e-02 5.117548380649703139e-03 2.297548093082022250e-02 3.788834294498773930e-02 3.189669165289880925e-02 -1.138271953512475648e-02 -2.765672511607423015e-02 -3.640037296685867674e-02 -3.607471614154424827e-02 1.528128925248686647e-02 4.378956146133140825e-02 2.409047942222734828e-02 6.091678366980919721e-04 -1.557086717265071009e-02 -8.155663634900546695e-04 -1.069352064753424647e-02 -3.606757693343594362e-02 -3.581525926002775834e-02 1.179593821413388657e-02 -1.534690563625763955e-02 9.417918096828026666e-04 9.964676107160161389e-03 -2.013251218631678663e-02 4.163562051575764485e-03 -2.345456596961445483e-02 -1.371971027493054315e-02 -3.050059537477659011e-02 2.346124764883629130e-02 -2.391826588596396297e-02 6.056121338108744374e-03 -8.626754040944102642e-03 -9.016749411664604433e-03 -3.050754615222690119e-02 2.807527647185502351e-02 -8.403446272060428185e-03 -1.982867068430221522e-02 8.513517984824414686e-03 6.297534902280651050e-04 -1.887190794144135916e-02 -1.720919507421410713e-02 -2.598848858022099074e-03 -2.598848858022099074e-03 5.364869324113758810e-03 1.353186646420971410e-02 -2.531968564443252967e-02 -2.152357568984717903e-02 -8.711597526287039733e-03 2.459034772842676273e-03 -2.320067610901754840e-02 -3.741861054554046495e-02 1.234726845057587154e-02 8.451303078844752195e-03 1.119315993226237607e-02 4.480977857351064846e-03
8.142857142857142350e+00 -1.461685828285741451e-01 -7.697076548979903121e-02 -1.813862209550715643e-01 5.129584332733454904e-02 7.536529090640044226e-02 1.665171892537247456e-01 -2.288195565308570600e-01 -6.090666009366967754e-02 -8.326049939907377573e-02 -1.505764703523596315e-01 4.301950456182681432e-02 -7.542355576968343134e-02 4.604037402505863075e-02 1.911873009851162153e-01 -5.354759242892332544e-02 -1.080902916268055153e-01 -1.090375629952942543e-01 -2.422119647723356556e-02 9.516808043039308440e-02 1.567398720228874998e-01 -2.248411962673477760e-01 7.642910746772689501e-02 1.668608859842707626e-01 -6.737495960009873275e-02 2.101011001048055382e-01 -7.890343972027773212e-02 -5.842863453799873596e-02 4.597664143875614812e-02 2.873841252913809236e-02 -9.461655075077260446e-02 6.691509493457123425e-02 1.706134967932170232e-01 -2.945623805962430813e-02 1.823732135298176266e-02 3.147308180776119124e-02 -1.295373810933250769e-01 2.690283159671046087e-02 1.487540415073035638e-01 -1.361296797579031326e-01 7.128416815950117114e-02 1.241134552401128022e-01 2.191800462398401858e-02 1.059644251068334875e-01 1.086877761275508412e-02 1.152706564256421873e-01 -3.039320726120976479e-01 1.556233154705232158e-01 2.794822876976005982e-02 2.240443719835169285e-03 -1.238248488253867324e-01 -1.845642781486486750e-01 -8.162668836712097531e-02 1.795528457323149751e-01 -1.112783362344413329e-01 2.323812697526075055e-01 1.529674530082380801e-01 -1.111248568237786644e-01 8.660304456001990947e-02 2.590963432632906877e-02 1.167370337397255660e-02 2.348836179405188254e-02 8.327203801461454530e-03 -5.022546405577756057e-02 -1.664924192490395763e-02 -1.716385507709884961e-01 -9.295525713198191098e-02 1.004788194241658522e-01 -3.729716709623364518e-02 3.316917386301180409e-02 -1.054490599919636826e-02 3.735442030047343796e-03 1.643845651996063764e-02 -2.244931349504671395e-02 9.211555908191651487e-02 -7.040666355422726952e-03 -2.260282773643049886e-02 -2.872097182371678367e-02 7.252015684858369171e-02 4.646935704072256701e-02 4.669857083856509758e-03 1.658301189124481573e-02 2.792407947866059822e-02 5.261272910148803716e-02 2.432353057849366909e-02 2.037141184339159514e-02 -3.937768281077583948e-02 -9.031374896416826184e-03 -2.941097491538044104e-02 -4.018521451513396014e-02 -2.312678457601937201e-02 -1.133109073138160441e-03 1.204296894949310852e-02 -8.602081279349095208e-03 -4.042760716263265469e-02 -3.992749275763525507e-02 -1.081647184414209414e-02 -3.420192305141606798e-02 -7.805915791337515557e-03 -3.399674697388219147e-02 -6.469098550625997437e-03 2.378811033191073968e-02 5.235309248142819283e-02 2.880584491018924748e-02 -3.832650327218624212e-04 -1.950455171086271783e-02 -9.322497985492323933e-03 -2.779085500823654659e-02 -1.282403221199413142e-02 8.448421253584340387e-03 3.274705786491887566e-02 3.798135640527820073e-02 1.241251976264958964e-02 -3.860373744103917648e-02 8.944048279509285578e-05 -3.072299176423440650e-03 -3.776773314681325031e-03 -8.755400751586518704e-03 2.532221005110500862e-03 1.779159961618861918e-02 2.499214606969262994e-02 1.278186132795100863e-02 -2.173041523668810693e-03 1.043112262331796075e-02 8.689333054515517574e-03 -2.327024635162303848e-03 1.149748621521816914e-02 3.471644466915468387e-03 -2.958977514405425596e-03 2.063773035010458765e-02 1.458909117723603335e-02 4.183859426046583271e-03 -4.713940244121790288e-03 2.563882962212373981e-02 1.331189496368884000e-02 -2.701148306512230965e-03 -2.701148306512230965e-03 -1.719710028572992225e-02 3.414235838742778629e-03 6.404964188581388322e-03 3.202246070681213919e-02 3.456487780490778618e-03 -1.281341217692875088e-02 2.234283354466993013e-02 5.035884057359939735e-03 3.656947482579549907e-03 -1.376205911177806607e-02 -2.077396043794025801e-02 8.966651712643545699e-03
8.285714285714284699e+00 -1.300536187982389014e-01 -7.280613492722701197e-02 -2.077840668611708186e-01 1.221508952813424587e-01 7.881681536234884378e-02 2.206248885489727474e-01 -8.107006632246860356e-02 2.598386675486110201e-02 -5.424149225844691891e-02 -3.253602456207045912e-01 -8.897289010923920688e-03 -3.572652380525687121e-02 3.716376306263426826e-02 1.525712797929660303e-01 -4.325933168320110489e-02 9.701579903860129209e-03 -1.464440053225276039e-01 -7.268638135508134757e-02 1.829676112679181343e-01 -9.005177931600740621e-03 -1.383235129232031901e-01 2.232071288770628298e-02 -1.048871196813212642e-01 -9.275049775331566104e-02 2.306402524095070017e-01 -4.418803150821299514e-02 -1.581644900718650326e-01 -1.079088400082633264e-01 5.665180381853512914e-02 1.025980256722529710e-01 -2.624495047092517686e-01 8.147369133558073073e-02 -2.287074809954105781e-01 4.098783147154171080e-02 5.055623120645442309e-02 7.168734231569870441e-02 5.966128938463839855e-03 -1.548612867469812970e-01 8.257130034246872030e-02 -2.375138115568861952e-01 -1.348035584234790196e-01 -5.464992606677229053e-02 -4.843022160275070771e-03 1.369597428840291231e-01 -1.599963109455329047e-01 2.103624691169733441e-01 -6.744321777892486880e-02 -2.774310166126653376e-02 9.910324519551923922e-03 -1.252582539079360839e-02 1.443651398232346506e-01 3.074629323219531252e-02 5.313290911540081290e-02 1.003798787458480418e-01 -1.631341644683074465e-01 -1.359665873499142363e-01 3.631808842419818883e-02 -8.702010972044982307e-02 -1.589761401871177954e-02 9.111988239289837976e-02 1.716430868618054259e-02 -1.175187396324460509e-01 -3.665356857531989337e-02 3.444018310114244086e-02 1.471948900492289491e-01 1.605402633474497381e-02 -1.016403987052277719e-01 3.518891195744470318e-02 -2.873055900180137429e-02 -5.224379588891973208e-02 -6.831372143046544713e-03 -5.229241209029023701e-02 2.092566069475839882e-02 -2.897901902637811666e-02 2.278051763715623068e-02 1.927371060036523961e-02 8.073809973068493337e-03 1.526535550709784243e-02 -1.383814398841994942e-03 -1.345986291424393355e-02 9.989172735915737358e-03 -2.872958357400929273e-03 -1.462244704429926934e-02 -2.683190307070941819e-02 2.087765078430296739e-02 2.912421220425176135e-02 -1.956079373723187617e-02 -2.982198259842222966e-03 3.912979451102992223e-02 2.601803351688723731e-02 5.769345861927545338e-03 2.537748375214347527e-02 -1.785671305547152643e-02 1.373960983623919059e-02 5.903348438617503358e-02 1.969918087473453497e-02 2.343671832481170666e-03 -1.512943984059042686e-02 1.595765712298274561e-02 1.022327114721408373e-02 -1.902594774456237278e-03 -3.323887122856414994e-02 -1.292168542131141157e-02 -2.267046951710262673e-02 -2.767941703123253175e-02 -3.159344621338737100e-03 1.848212341414118276e-02 9.734323895091852655e-03 -1.829871291079373380e-02 -2.531148993995240015e-02 -1.888008634946684861e-02 5.604657228854355473e-03 -4.791514879902562975e-05 8.785170246686180295e-03 -1.424540207980226972e-02 -1.402024540418863284e-02 1.465618558507481538e-02 4.483714202855338537e-05 -1.242070813875086228e-02 -1.399200968400869834e-02 2.750632632826742214e-03 -1.402625389686235763e-02 7.322754890586089145e-03 -9.542550318306322610e-03 -2.603730076434433282e-03 -5.013252383462108580e-03 7.939623990134017997e-03 -1.447255790757936977e-02 -1.618068209330370336e-02 -2.278637813639648735e-02 -1.131843248383429187e-02 1.095007474737651025e-02 -1.487789391070957513e-02 -1.063398732324168788e-02 -1.225478154014553612e-03 -1.225478154014553612e-03 1.207428483512011826e-02 -1.777704251159472129e-02 -2.776625345555621023e-03 -2.234098242293106398e-02 -2.975739951219949844e-03 1.365545685771272708e-02 -1.082268550852702807e-02 1.249369808171664140e-02 -8.237987577446367199e-03 9.680764124429266926e-03 8.233907804894004256e-03 -1.129261581250890628e-02
8.428571428571427049e+00 -1.088829105339925857e-01 -4.399965313634063985e-02 -2.184895423980991735e-01 1.877984618319617771e-01 8.101075454865887260e-02 1.884753034366378754e-01 1.127119644317234742e-01 9.116104758434571964e-02 -6.247231133686945159e-02 -2.594475042484567506e-01 -3.433343115701805608e-04 -7.596823243029150741e-02 -2.893515472007457054e-02 -3.175045422451025501e-02 1.444657920593703238e-01 1.584510415527359828e-01 -1.967261869264221308e-01 5.449783426345589793e-02 4.821477694099845362e-02 -2.245499115356512365e-01 5.707560431778706256e-02 -1.448757130426930884e-01 -1.042866784114610118e-01 -3.535313820451704836e-02 5.692777865802841480e-02 1.943010947485999118e-01 5.972128441642416546e-02 -3.379537774780099618e-02 2.267558146152787169e-03 7.592766044664450709e-02 6.711134968534507306e-02 -1.723198605445072640e-01 7.867161857012187898e-02 -1.539332457763279705e-01 -8.454553549464004225e-02 -1.034664139570861709e-02 -1.917788978736853500e-02 1.450744094271886608e-01 -1.189536867225270272e-01 -3.368574306064389678e-02 2.549962031783704897e-02 -3.195340234439600358e-02 1.744361888076439993e-02 -1.280284496073793299e-01 1.221235800761152762e-01 -5.832860582665498140e-04 -1.169292008278262351e-01 -7.952237015010435450e-02 -5.765374881488603831e-02 2.243005872151388608e-02 -4.400508563078581875e-02 -5.023839430455130650e-02 -3.342938747176927849e-01 -1.867910965635370957e-01 3.430172368693325952e-02 -3.906289844591325638e-02 4.590865678734724203e-02 6.929508192427208391e-02 4.426096987267117561e-02 -2.599388546090386498e-01 -1.121758917685664741e-01 1.318917898816582279e-01 1.081095416345859705e-01 8.676419225919555084e-03 -1.354307493608256918e-01 5.204857915107924393e-02 1.732397400119549055e-02 2.271003560421708256e-02 -4.368149510546991826e-02 1.277572763810761736e-01 1.224736103482256498e-02 1.046849838767632129e-01 4.067406980054930760e-02 -6.450983448954117350e-02 -4.794768032604934845e-03 5.470272299703745483e-02 -5.634579134808077872e-02 -4.299536579420110138e-02 -2.441303077705743105e-02 2.278822276050653309e-02 -7.047217666365824217e-03 -4.470482882727577767e-02 3.085034386541288514e-03 -7.349798583873540063e-03 -5.495116642425508513e-02 -1.653749528491471957e-02 -8.865791961005679150e-03 3.329675296118966149e-02 2.919705948590112579e-02 -4.605670146710987706e-02 2.091370348273243612e-02 4.611388549053406158e-03 2.967006159593376519e-02 1.042865896034613068e-03 -6.919557587035389534e-02 -2.536876032203376832e-02 7.244725137212994909e-03 2.899769243169003294e-02 -5.628779834274571722e-03 -1.771796444909026075e-02 -9.495745897768685662e-03 1.722173685856820402e-02 6.381733981219700653e-03 3.723231527986986533e-02 2.153241486396928125e-02 2.263355640796727627e-03 -1.428354533942148390e-02 -8.836544124798296693e-03 1.733731473451062544e-02 2.343048493106484817e-02 5.065702521313769982e-03 1.220760590141565377e-02 1.499658970098242602e-02 -3.372688184612011430e-03 2.450824617831058247e-02 9.729721259400728531e-03 -9.336070497476693653e-03 5.214028799018871792e-03 6.642626651313468869e-03 3.693445981597495188e-03 -3.117328325886562293e-02 1.905869562517255311e-02 -2.393189485620750984e-02 -4.225428123526451044e-03 3.422114412837703014e-04 -8.885983537708438615e-03 -1.145587565263118945e-02 1.394314602552913958e-02 -8.845452802258027547e-03 1.516537028197880756e-02 1.591865001879323380e-02 -1.579756480179313541e-02 -1.168713450507261097e-03 5.915134393627429106e-03 1.005948277034734301e-02 1.005948277034734301e-02 6.431841136931106852e-03 1.445053727257211360e-02 1.308581327539027597e-04 3.083064037713491128e-03 -1.604319797997012971e-03 5.820823866298333558e-03 1.285294820687022527e-02 -8.151613424018910523e-03 -1.006018875961171453e-03 -4.995849779115395586e-03 2.437959892054939858e-03 1.429346894117775914e-02
8.571428571428571175e+00 -9.248385989028580501e-02 -1.349094618995653333e-02 -2.067046975697780231e-01 2.028536400414293894e-01 8.739888114833578581e-02 1.143295067273343846e-01 2.202033834866432005e-01 1.153882104593006719e-01 -5.718775601068211423e-02 -7.123851734310308881e-02 3.042176097578087532e-02 -7.854790197556431319e-02 -9.007042672852616505e-02 -9.018981540443085643e-02 1.170576266443228430e-01 2.378276325015635240e-01 -1.549788235855046603e-01 1.603045561447701273e-01 -1.152307149207455333e-01 -6.863625094362281465e-02 -2.964546043105891274e-02 -1.617593379094391381e-01 -1.483168107179105855e-01 -5.016439646352766069e-02 -9.378687124776768913e-02 4.683898029365285431e-02 1.817120773357151220e-01 1.042331715473246989e-01 -5.268933794283064964e-02 -3.650757584136324341e-02 1.869243919973933576e-01 -1.607799250904857480e-01 2.048801837807150139e-01 7.503886183121285039e-03 6.053528564239892516e-03 4.132489623298324366e-02 -1.957288896309653317e-02 -1.157150899832123242e-01 7.459944929064935004e-02 1.980073805852621549e-01 4.366075289618168848e-02 -3.516508371674352540e-02 -1.003286272289698050e-01 4.892814570819699338e-02 -1.086935823293490172e-01 -5.950737107906620832e-02 2.007672711400346477e-01 8.545633683511077994e-02 9.710652269505457013e-02 -9.032589709488751673e-02 6.128103956665020835e-02 2.973317655777637722e-02 3.303794720888365566e-01 1.352755967403762027e-01 2.386578063534316660e-02 6.395761527735469021e-02 -9.407175032896468447e-02 -5.515003490342679747e-03 -7.050140332611695704e-02 2.129857065121696647e-01 9.968872923605209824e-02 -6.678925413324568461e-02 -8.245324960766024780e-02 -3.332621920751311501e-02 1.266398532558961065e-01 -2.513283802407533310e-02 6.466282589672293912e-03 -3.795204002066087517e-02 3.950571029184546390e-02 -8.077094384862226750e-02 7.727264143089307945e-03 -4.237325281317028819e-02 -2.888124366470192893e-03 6.861282990567829643e-02 3.122015354773926762e-02 -5.940117194812585127e-02 6.352076753191363001e-02 3.091018463532142768e-02 1.547494664168917733e-02 -2.628897488910179533e-02 -7.261466171030330581e-04 3.635416562314970623e-02 -9.425835445726662640e-03 -3.092557720714747657e-04 6.035600506552695615e-02 5.307364584410693628e-03 2.908269970418206948e-03 -3.249217352811460680e-02 -2.600132010501723934e-02 3.033036279025565565e-02 -3.657455861819344095e-02 -1.482959212605790625e-02 -2.889849083550794298e-02 2.034170566584623044e-03 5.651051050681225180e-02 3.793728620423099298e-03 -3.722936559167009610e-03 -1.792252274366264511e-02 4.414866431332528651e-04 1.118160266002345832e-02 1.009450619672980047e-02 -1.019991050136946110e-02 -4.944141194658120339e-03 -4.484832487134893242e-02 -1.444807964880429063e-02 5.630692312701968263e-05 4.193814511464856280e-03 2.291156322767692183e-02 9.508607424853743849e-04 -2.095125580644298727e-02 8.381982953218876722e-03 -2.721437560655779343e-03 3.367404616300809055e-03 -9.141979359468685451e-03 -7.739806532994859302e-03 -5.903423477173614514e-03 7.044056813971295676e-03 -3.146843338865888337e-03 5.818693737118485823e-03 -2.708527031841624703e-05 2.464257922054336955e-02 -1.343421273580117439e-02 1.941085083803642877e-02 6.574585658359822365e-03 -6.549303318473253220e-03 5.461709291073740986e-03 2.055969737045090784e-02 -1.252216184018860659e-02 1.297466100664696441e-02 -3.461406919914985429e-04 -1.726717069528722545e-02 5.134516199677269938e-03 8.485899673198146406e-03 -2.470500934946459051e-04 -7.575005442879778964e-03 -7.575005442879778964e-03 -1.087822863895957469e-02 -2.614020936711397135e-03 8.147119409001280302e-03 5.730686407151878645e-04 1.371736321719456940e-02 -1.854566078106426388e-02 -3.912360820280399304e-03 1.143494704735363923e-02 -1.018722464818091686e-03 2.900254486380718800e-03 -1.061517674420155849e-02 -1.245044428598728742e-02
8.714285714285713524e+00 -7.569135662516773833e-02 1.547376257242096854e-02 -1.774161684802512129e-01 1.780034276826818196e-01 1.048638864413877630e-01 3.195036814582263157e-02 2.520969624304687517e-01 1.035594601524269520e-01 -1.825249215253983009e-02 1.343908898662279361e-01 3.084978935347487683e-02 -3.635628392927894859e-02 -1.237987027695767739e-01 3.899494270853247693e-03 -4.811237479068640466e-02 1.498905936433251040e-01 -3.123254894860796882e-02 1.681623404607805738e-01 -1.147819579338048984e-01 -1.120398317689450668e-01 -4.471445197591968762e-02 7.641153991183628758e-02 9.303033769080099047e-02 8.471274500128184171e-02 -9.920921656382437892e-02 -3.166860947942971571e-01 -1.133991575733355323e-01 -2.035121879669949535e-02 -8.528156628936553463e-02 -1.278678109601822932e-01 -1.783836528027431256e-01 3.413291822179428392e-01 -8.101069467907887067e-02 1.886796354808803755e-01 7.602081910380924235e-02 -7.094322694043180000e-02 9.445528818248793979e-02 2.988347523857061705e-01 2.672885077474506099e-01 8.944308282711224689e-02 3.748578503423163205e-02 1.596156933247512011e-01 -6.108964363305035943e-03 -1.367741460463977043e-01 7.806690985824926710e-02 3.204073845065635168e-02 -2.630685428301769019e-02 -1.092374211859694147e-02 -5.138695853800028662e-02 2.160445235474648396e-01 -1.465408354290698156e-02 -3.298198110845006192e-02 -1.142712698240401503e-01 4.439615299232913675e-02 5.301417879430742747e-03 -3.384832187685670596e-02 6.997058822062118474e-03 -9.737322172384713093e-02 -5.192076553334682570e-02 -2.568152049241379312e-02 1.235348920143986180e-02 -2.763377960359555269e-02 7.067019483265646156e-03 1.183252643486826239e-02 -4.783832667401145128e-02 -5.464680100801012040e-03 -4.350649867496964723e-02 4.658448023241551494e-02 2.693327451672467704e-02 -1.860247255553764550e-02 2.371983713480576086e-02 -4.745920862799278550e-02 -7.409649780594765311e-02 9.221281737822261196e-03 -8.677664234431058110e-02 2.782764382658300256e-02 5.990165113608233484e-03 -5.616918392585779768e-02 -1.968060918272252283e-02 -1.395016119044912260e-02 -1.681488234930756569e-03 9.717517379795238830e-03 2.033130845078370136e-02 2.072370627200412901e-02 -1.222578928230328398e-02 1.178814055853969270e-02 3.675327100772132760e-02 1.454095457267523019e-02 -4.576483047032244011e-02 2.329440080719559839e-02 3.090174680864671980e-02 -7.560475302239473561e-03 7.929061841378027414e-03 -1.915918718951408611e-02 -5.034389014958708108e-03 1.448784550749655613e-02 1.670824248142702140e-02 -2.706525002025594179e-02 -1.397849533418840662e-02 -2.183700531389295291e-02 -4.031332331835580512e-02 3.440543357370979497e-03 -1.439234757870996688e-02 2.997120114932408461e-03 -8.782346297102212526e-03 3.024896628732689184e-03 1.738092284506526780e-02 -1.660613207345554634e-02 -1.373510645947745301e-02 4.238954810966990248e-03 -3.232965469099900735e-02 -6.235330723976257282e-03 9.693083848219341894e-03 1.028228073680740630e-02 1.432345564672416090e-02 -9.503011468039711815e-04 1.790496977732806277e-02 -3.175734244510263534e-03 -3.616812339517064268e-03 -1.097455139558200198e-02 3.542445955326196591e-03 -1.485241059736839252e-02 -1.093957265401026896e-03 1.799562102693163211e-03 2.244232566869847068e-02 1.826782933774916823e-02 3.352828298391959984e-03 1.685165636536265724e-03 -8.101698050306883935e-04 -1.826065511606034426e-03 -2.543906746570589929e-03 -2.846617047466830017e-03 -1.261703003340848561e-02 -1.728068151833527227e-03 -9.546528503815290140e-03 -9.546528503815290140e-03 -2.049852683910934840e-03 2.641062358136584635e-03 -9.832630541286531412e-03 -2.302659659040785355e-03 -9.578906376728615196e-03 1.055596309748778067e-03 -1.747744084023949637e-02 -1.261990947430625086e-02 1.274717941526407050e-02 1.212211685341561818e-02 1.532467295181263837e-02 -5.650292702629676998e-03
8.857142857142857650e+00 -6.182255422563208425e-02 3.011476859752231297e-02 -1.450803204596839702e-01 1.315424084131071314e-01 1.183256364329853261e-01 -1.063592970889842620e-03 2.179836860093535555e-01 4.325269137600283587e-02 4.652202641014127615e-02 1.790052096676583160e-01 -7.570049791936709488e-03 2.907972478354459850e-02 -8.265460006845175289e-02 7.383056390254232049e-02 -1.170203876908913580e-02 -3.315564812157435065e-03 4.648368385555459031e-02 7.711767511946206188e-02 1.086125759051444380e-02 -3.358271750170786080e-02 -1.135391329760155332e-01 1.416181145867089486e-01 2.399335839187727859e-01 1.734074327391436562e-02 -1.942381201306757343e-01 -1.075775339246805573e-01 -1.178669564858906837e-01 1.713101312009363830e-01 5.224891574791144105e-02 -6.216661493986695708e-02 -1.754135068672426911e-01 -4.899519737409806924e-02 3.189326835595877462e-04 -1.248422489919615158e-01 -1.122440641648662779e-01 2.900118937624681509e-02 9.081896037787857978e-02 -4.397239757586821063e-01 -8.218295863922492339e-02 -2.568120905703800694e-01 -1.588643054043589464e-01 -5.886781332357536589e-02 -1.164501218362811868e-01 1.021878624457592082e-02 -3.538514976753728142e-02 -2.601242160535624515e-01 3.866624773473741755e-02 1.915295474855218099e-03 1.283576847765699191e-01 -1.034545348781817781e-01 -5.775709092810347306e-02 8.940135003274261860e-02 -7.812356548299274894e-02 -1.146352926850195547e-01 -2.415012777914416278e-02 5.397444567710103780e-02 2.035874096245914033e-01 8.290544267739835549e-02 3.922260068397800253e-02 -3.080577952073988365e-02 -7.974030053509556168e-03 7.879691839516497764e-02 1.967802695782818606e-02 -1.772821363091296384e-02 -5.668318023723215721e-02 -2.877307683222248003e-02 5.102801034379336742e-02 -9.929478071102858239e-02 6.847035957776979875e-02 1.934066968732126718e-02 -8.347614250013185577e-02 7.450470036654180395e-02 -1.446340475021148887e-03 -3.261342312808084010e-02 4.279799803206051079e-02 -1.825791726237385032e-02 -8.682973259305521579e-03 6.045872630478026089e-02 -2.411346876942700723e-02 -4.498216085182902592e-03 -1.464727562712292777e-02 -3.057173985296066446e-02 -4.756678967759098153e-02 2.170592574690469179e-02 -3.099834211043299773e-02 -2.400401703260623271e-03 -1.659169045189878150e-03 -2.380498387746211517e-02 8.748184971531111631e-03 -2.843894046289574540e-02 -1.000077800940480689e-02 -5.772346014358045035e-02 -7.934011849056092289e-03 1.649567124369015481e-02 -2.826281528837085860e-02 -4.666945199666770565e-03 -5.655805836262216453e-03 1.193785114446966472e-02 1.626174933776334056e-02 3.820344297818395463e-02 5.934430002638040741e-02 -9.760350136738954463e-03 2.268630727800905258e-02 5.634066913957670036e-02 2.400066418426914303e-02 -1.535688185214003319e-02 -3.336158751599249683e-02 -6.535393755442949967e-03 -2.723862629469462129e-02 1.078166918327743903e-02 1.915082309357863180e-02 -3.185038212606915858e-02 -8.751789302708954527e-03 3.316532183078311352e-02 -4.084502124817999957e-02 5.870354171588960425e-03 -1.371318767605370081e-02 2.482772873142048090e-03 1.100799663316709941e-02 -1.370707667844213440e-02 1.295387614792375790e-02 9.991481286489743360e-03 -3.068378979294902192e-02 -7.775578627616486563e-03 -3.455792802911685641e-02 -2.080480661209749629e-02 -3.665407856553975358e-02 8.359706339845801191e-05 1.391074489478039307e-02 -5.274413063308462137e-03 1.165176067934967433e-02 9.144786996352689823e-03 4.632284874846676406e-03 6.885388137438402771e-03 2.535084407257416541e-03 2.535084407257416541e-03 1.701076140536249282e-02 1.139021644693896836e-02 -1.644091926893401223e-02 -4.344524533216132488e-03 -8.282966283705785540e-03 1.030762615754526532e-02 -2.274454043642542417e-02 -1.605017659140616296e-02 -5.991866346967984931e-03 -1.116459526366672325e-02 1.535445955844227689e-04 3.846786141782432625e-03
9.000000000000000000e+00 -5.200781732661766132e-02 3.372161435778356364e-02 -1.209483469491625246e-01 9.752456274684404014e-02 1.094726759248783043e-01 1.564337085620385107e-02 1.664010871453235896e-01 -2.800690418488247305e-02 8.408503151980167845e-02 1.468968813506877913e-01 -5.640415872273969733e-02 6.351435904086227824e-02 -5.432016909919489683e-02 8.061963405004984873e-02 4.821553815991387604e-02 -1.016044929409784664e-01 4.508851501472366935e-02 -3.147358155285687881e-02 5.724587353935412654e-02 1.528357655155304466e-02 -1.276574017221205337e-01 2.414411606067330684e-01 7.090113525331288857e-02 -1.315021856861293137e-01 -1.899524359344481328e-01 7.282926613570410435e-02 -1.216072352685265284e-01 8.628115817947291932e-02 2.357973508935480300e-01 3.679670987071837623e-02 9.099516768783365295e-02 -2.878675458101801476e-01 -3.005825045854425780e-04 1.308925428541395444e-02 9.575322083582307742e-02 -3.586328366869327711e-02 5.629903776592765086e-02 5.759854846981565801e-02 -1.074861998657081208e-02 4.825761046229375822e-02 6.336263891965543404e-02 -1.205601024062875337e-01 1.798388009011893662e-01 2.308936771490815720e-01 4.732025560542864329e-02 2.952344887108235838e-01 -1.808221475614270046e-01 1.948182015286384350e-01 -2.610935775874824172e-01 1.660508745623767712e-02 -9.350521381379935104e-02 -3.288228371259516863e-02 -8.343154834099124340e-02 -9.065153515157374498e-02 1.295524342264890629e-03 3.880997177789043823e-02 -2.169310345023242881e-01 -5.047737523654040326e-02 -3.031588532320949117e-02 -1.219243195329961817e-02 8.727685655569132617e-02 -7.047482309217156793e-02 -8.138766765529985292e-02 -5.362350025540361942e-02 1.102591164861439592e-03 9.468189304547862742e-03 7.803724271383302713e-02 3.861079624859663217e-02 -3.046634570382492774e-02 -2.032463630504026397e-02 -8.176796350869753455e-03 -1.211788259981406157e-01 6.319047793091825405e-02 1.213413887976170502e-01 -4.205608762859102540e-02 -7.286322563459536605e-02 3.579163209663547424e-02 1.923513877075233233e-02 6.384593868263394034e-02 2.534052417416538666e-02 4.072000636352168801e-02 1.638003600477533350e-02 3.031834567961221374e-02 3.600134881090908540e-02 1.037981314151066418e-02 -4.656589972306809239e-02 -4.106136305013084742e-02 9.316768809377047600e-02 1.632304420271666820e-02 -3.666069110884619120e-02 1.393032265482448649e-02 4.931047518115840023e-02 -3.164079498210603525e-02 -9.941354562537791859e-03 3.630920880518468535e-02 5.329520306730541057e-03 -2.094626013394108172e-02 -2.950145315082708386e-02 -5.790393251905199407e-03 3.757032969275935635e-02 -4.444535852989502100e-02 -2.597275454816882351e-02 -3.189738330379987552e-02 -4.937089206378027229e-02 3.989304362854503849e-02 1.315137016411391420e-02 1.574763728195180401e-02 1.744703382098870825e-02 3.331976673510127218e-02 4.904508016736647789e-03 -6.414513486171675993e-03 2.488133557353033182e-02 -5.030426013791790968e-02 -2.287455385890626094e-02 -1.846251975011190330e-02 -4.506381142201584984e-03 -1.488479349157444120e-02 8.841780560101429251e-03 -2.345543928730559405e-02 5.039825933821428378e-02 -3.561775636127560880e-03 6.236594001901954107e-03 3.707595443963947190e-02 -3.280498806823246415e-03 1.180686949073463804e-02 2.164642509209591115e-02 1.082692877617903726e-02 -3.837245996110530844e-03 -4.993425795987228508e-03 1.267326018660642171e-02 3.001666351258084307e-03 2.189068508780675146e-02 8.089919196578445465e-03 -1.657704404068923582e-03 1.396278388889430830e-02 1.396278388889430830e-02 -1.554170187102624050e-02 -3.135010053598536600e-02 1.334704964510084746e-02 1.457607107786945341e-02 -2.750438012951846034e-02 -1.118997620519647431e-03 4.564668579061085391e-02 5.009167068089381489e-03 -1.611410142748338770e-02 -2.166134439166454012e-02 -3.087385871284690012e-02 -1.207846830047770541e-02
9.142857142857142350e+00 -4.222889364843369214e-02 3.550255700297039185e-02 -9.405090384733877373e-02 8.051536347515653169e-02 6.232975636896671140e-02 6.821062972837663163e-02 1.032369780272159310e-01 -1.057062501606004512e-01 6.220613696735844550e-02 1.062285705087192139e-01 -1.363118280956336914e-01 7.287835299998014771e-02 -5.962229649178896890e-02 6.162205075884564370e-02 -4.379733499559813892e-02 -1.407715121950111337e-01 1.688775623183304958e-02 -1.109310253343425007e-01 8.287468604332474953e-02 -4.988036245678154762e-02 1.929066066083281669e-02 1.834893019370656686e-01 4.624516129014856480e-02 -7.665103309095055995e-02 -9.831799991194661859e-02 9.998825032782208966e-02 2.227914171442941724e-02 2.675652629827234008e-02 1.992054121661006316e-01 1.911859397357910939e-01 7.932977939530477807e-02 -7.093684978264050423e-02 -3.916982369826844772e-03 6.228224599717591126e-02 -6.358932627717232833e-02 -2.032620224442605872e-01 -1.585534980158963547e-01 1.556660700324359325e-01 -7.597169093067028534e-02 1.414949046733182947e-01 4.438967197497919320e-02 -3.628599291299899887e-02 -6.081630694226592554e-02 -6.702405740447699156e-02 -2.052383638515734021e-01 -7.262335331803368432e-02 1.106488624009825499e-02 -3.914636926339318257e-01 4.276422913095511563e-02 -3.294599671075534170e-02 5.503249046716113257e-02 4.172486376197713509e-02 2.416670353824381112e-01 1.115901307598496650e-01 -7.144057827550205630e-02 -3.228141457019929189e-02 7.958008078986650302e-02 -1.536651205784105301e-01 9.637463112210468974e-02 -5.589665239726280405e-02 -5.604689841018231644e-02 -6.371680094524452553e-02 1.085938654496770989e-01 1.929175492054220967e-02 -1.119181160048110524e-01 -1.219117695332891773e-03 -1.755785769657158546e-01 7.057174581349459630e-02 2.444287627210677688e-02 -8.653693300265864752e-02 1.425468615788071103e-02 6.176711594613222556e-02 -7.544067715725338852e-02 -1.100548616811554692e-01 -5.090919996156872962e-02 8.981193990776439873e-02 -1.836761293170036113e-02 -1.814551887051894796e-02 -6.735885752889722577e-02 2.574156015061353567e-02 -4.686103062671242298e-02 -1.778366443052842652e-02 7.842428254125652365e-02 6.059252709231419121e-02 -5.781638227121473766e-02 5.074317389878868836e-03 9.997210578191759178e-02 -7.381630797012268819e-02 -2.445591474600783757e-02 3.756753627747216190e-02 1.862386797034113958e-02 -2.861552200619526046e-02 1.351830524538336908e-01 -2.041142189437201993e-02 -5.833891794786618540e-02 6.456618765049385034e-02 8.905415798529575655e-02 5.956421248694588472e-02 1.040037546767420967e-01 -7.554863275392839639e-02 1.424864340179590738e-02 -5.525036133098776975e-02 4.073468780616857493e-02 -1.676793222122789119e-03 -4.167775705662272318e-02 -4.089983843174593847e-02 -5.492093456179751587e-02 -6.539945029841094659e-02 -6.133578880784545549e-04 -3.949068780266644721e-03 -2.662501813341553933e-02 -6.052211915616505927e-02 7.541753400810385921e-02 9.707539057223555160e-03 4.671082555422523958e-02 1.150659416631618845e-02 1.599882321973039589e-02 -4.617463728796795952e-03 -9.812755973757386618e-03 -1.792857796392580833e-02 -4.195002188652535019e-02 2.924146215550136631e-03 1.774800446769084564e-02 9.069267448455700306e-03 -3.164019404608340007e-03 6.277728174699110861e-03 4.299658950893479187e-02 1.222105754584534160e-02 5.933509423465908178e-03 -2.802174000215809299e-02 -2.516643308921039449e-02 -4.567726890893249181e-02 -2.119633395434183248e-02 -2.558624229502705349e-02 -1.025042119697455387e-02 -1.025042119697455387e-02 -1.107953553618060746e-03 -1.969360779753001611e-03 3.994374002589056588e-02 9.924077175820718993e-03 3.194741358434514261e-02 -2.005210281723169771e-02 -2.943004421187786837e-02 -3.005117599574102030e-02 2.703730991983321202e-02 4.138819090789450789e-02 4.097229211569177604e-02 1.064709293008151043e-02
9.285714285714284699e+00 -3.611198164207909261e-02 4.095055557323594442e-02 -7.022342879628498680e-02 8.872727348487532972e-02 2.903737321122821027e-03 1.051759671053215245e-01 8.482756091258308873e-02 -1.277886242553113172e-01 5.594930223295106926e-03 3.649945588781843692e-02 -1.808378223963408582e-01 7.388461148577947502e-02 -2.610832696724787669e-02 -2.006997501261524944e-02 -8.242149700635016674e-02 -6.097338721404068490e-02 1.883337203929940154e-02 -1.017826243892369087e-01 9.630102998198393494e-02 2.913267308513305953e-01 -6.647125270043025003e-02 -5.798857741572935320e-02 -2.449502626256873372e-02 1.973529099907503706e-02 -1.077101926984786878e-01 5.255096403277849382e-02 1.256500884494748671e-01 -2.601725399611433051e-02 4.935029499443013834e-02 1.258254375896402377e-01 -1.134535274992510279e-01 -3.944276629732286488e-02 -3.685494257760520143e-02 1.107902305347775035e-01 -1.247373643493175505e-01 -4.613952819728786570e-02 -1.765311076487942332e-02 1.407538807249406887e-01 1.400278359433534403e-01 1.353820332224511466e-02 3.096775458610929732e-01 7.067067794513008649e-02 -7.315541029904390480e-02 2.406532875719949796e-02 4.643813457524556543e-02 8.627762193993636364e-02 1.656616466259010906e-02 -8.280540898987329146e-02 2.834346934671893581e-01 1.031157749065145408e-02 1.084032766091586192e-01 -6.705313070108823159e-02 -1.764604291756741439e-01 1.433963793914941887e-01 1.392804204494604015e-01 -9.757904554890335647e-02 1.510192386407859799e-01 6.770394050004453768e-02 1.394035313491303468e-02 1.600969251326160858e-01 -9.084729247373901639e-02 1.664178911632798741e-01 -5.613586205651949212e-02 -4.390259353384576291e-02 6.130952391749235758e-02 4.330590133833735200e-02 2.203189848111971327e-01 -9.450623805691373003e-02 -2.843683013573601245e-02 7.183563549349240851e-02 -3.841363936380478433e-02 4.270119346502877083e-02 1.163746818847121861e-01 1.359141518072518040e-02 1.250678907085013558e-01 -1.472582156481586357e-01 1.010118304648479903e-01 7.252818754671239154e-02 5.491786922312985597e-02 2.867090434016051140e-02 3.094831607208405055e-02 2.121563785809236352e-02 -7.004240173906324529e-02 -4.640553157758942060e-02 -7.001264829335646089e-02 -1.351245551639593083e-02 -2.898062235103454273e-02 4.168625414516820976e-02 4.106816172427029538e-02 -1.261771983418127734e-02 -3.536793971574112017e-02 3.248927582847446066e-02 -7.182532839466704289e-02 7.388807311497459784e-02 3.316310488896827280e-02 -5.997556481151439245e-02 -6.363185312393618287e-02 8.832863350902917660e-03 -5.428152845167574791e-02 3.354782781439822475e-02 6.421273818013766010e-02 7.272868138823278261e-02 5.364569385588333766e-02 6.510052621997515498e-02 2.688342373359470759e-03 -1.191030224368532994e-02 2.689233834328521103e-02 4.460740897700775365e-02 8.158041801510165086e-03 4.217651351125015560e-03 4.078529943300634314e-02 1.727227627186287209e-02 -6.793188159261509540e-02 1.276203947373273986e-02 -1.076375639189702249e-01 6.676803065026003063e-03 -4.697529161809468369e-03 -4.673427904591532372e-02 8.968761723698088009e-03 8.951383413535712874e-03 -6.087102632852092396e-03 1.635194050219586012e-02 -2.667732955198307693e-02 4.359944687916764844e-02 1.630435819298778344e-02 -3.498112997904395238e-03 -1.697091129863269321e-02 -2.148125431925025988e-02 -4.103809012907147502e-03 1.112789070701464787e-02 3.106655119757399316e-02 2.916832706462073321e-02 3.107708007596651778e-02 2.334627538103248301e-02 2.141871819565720203e-02 2.141871819565720203e-02 6.202167295546247988e-02 5.474452608180453012e-02 -6.068211956611967162e-02 -1.233127525837210935e-02 3.789513600993762998e-02 6.354514560269836077e-02 -1.702699648438117663e-02 3.792653480969530172e-02 1.887622894725470707e-02 -3.161591489737309441e-02 -2.697169512571068184e-02 1.730311725903841205e-02
9.428571428571428825e+00 -3.158101456688697239e-02 5.477167067843791148e-02 -3.880250952579378937e-02 1.112845807361449585e-01 -5.721215375782563034e-02 1.056350771718915366e-01 8.812767287843402408e-02 -7.425630225125658124e-02 -8.062730043591070928e-02 2.230703031331417868e-02 -1.643698530912384714e-01 -9.352443395364591974e-03 2.512918049290355921e-02 -1.100969776027775453e-02 -5.953771165721352676e-02 -1.307322540788932175e-01 8.879732407670914984e-02 -7.128094324099376600e-02 -2.709208603048654865e-02 2.147089844143794390e-03 8.137796964680453493e-02 -2.687213693724090080e-02 -1.202292868583551208e-02 4.569009769831736123e-02 7.035802062821393255e-02 3.173060359890824550e-02 1.368327961270797699e-01 -7.033631060776464328e-02 -2.812190232807681338e-04 -1.372350902761665381e-02 -1.004323049133446638e-01 7.639589076879621521e-02 6.914699259341162974e-02 -6.925996070697365559e-02 -9.830509931730495310e-02 2.238598917111362524e-02 -3.471926902894609951e-02 -1.047441655845941788e-02 -7.914137127213152767e-02 -2.523793042026803435e-02 3.278525720225415607e-02 -9.618499568552051071e-02 -1.124338110307894351e-01 1.370205595159756651e-01 1.367861561218396971e-01 3.534745902613853352e-02 -1.768266647581653861e-02 1.533400927395062868e-02 2.572540106569394872e-02 -1.456585638977913044e-01 -8.177116220320758411e-02 -1.719513795431012061e-03 -5.096791916842092346e-02 8.502016329800540784e-02 -5.384788076655010192e-02 8.600818224311017335e-03 1.059160815923739507e-01 7.381313422236931987e-02 -1.075071495054094328e-01 -3.211946720821771267e-02 1.069856454505168780e-01 2.575995735229337225e-01 -1.066189754521152389e-01 4.817602768260947736e-03 3.991481423177936985e-03 -2.146614092122441642e-01 4.401842988104338189e-02 3.683375489210900799e-02 -6.947655804314013805e-02 -1.443464505813822629e-01 3.977711713587814280e-02 -2.437831034302435085e-01 -2.518916221469828520e-01 -3.267663867794170368e-03 -2.357399752705210683e-01 3.652353280488607884e-02 -8.550174226019174872e-02 -2.564590824423546023e-01 7.567577910594389112e-02 -6.543684174694708484e-03 -4.975425626173105714e-02 1.043338334614179325e-01 -2.788218261122118319e-02 -5.815755666137615437e-02 1.681801624302563247e-01 -2.117793482507242253e-02 1.786107442611368779e-01 5.080182825933466512e-03 -5.394586973420188031e-02 -1.778307234565411343e-02 -7.017469069378882984e-03 -7.217642923881463501e-02 5.721392781990011084e-02 -5.880906311042283924e-02 1.427344082992097751e-02 1.515601342420064973e-02 7.089915888065899049e-03 -8.673806219595842429e-03 -9.476201176806768600e-02 4.425188796127957347e-02 -1.831078549737174543e-01 -6.835401511030721189e-02 -9.136989390566895020e-02 -7.809084702376133114e-02 -2.391039912204807535e-02 8.207876781801620725e-02 -3.051672058306862181e-02 -3.627555871204857230e-02 -1.442434546774175146e-02 -3.681020545248584602e-02 -8.106312843421747960e-02 1.046426388296467225e-01 -9.607115168221477819e-03 -2.633189437482264320e-02 6.499823370701245107e-02 1.437278002330125495e-02 2.545938717575806087e-02 1.053841978102941085e-01 3.205281057062743522e-02 -8.619630061413752209e-03 2.494210096185103462e-02 -2.466136168115908023e-02 -5.577493063794498190e-02 -1.140002867814234738e-01 -5.057173279132022581e-02 -6.006525689143026731e-02 2.961152732805019672e-02 2.518287881267576231e-02 2.791577706981762663e-02 1.258033686349471162e-03 -2.232403350694618302e-02 2.508927549554176156e-02 -1.655120524892300660e-02 -3.549173702682301319e-03 -2.594918205879505682e-02 -2.594918205879505682e-02 -1.548959709500637334e-02 -3.365133672023296746e-02 3.706930941214960085e-02 4.303216214953232630e-03 -4.258701117183315982e-02 -3.372412626120867285e-02 6.584091482427449800e-03 -2.173017930549066626e-02 2.101217886879449062e-02 -4.310980522796963033e-02 2.202268203640202551e-02 -1.142254819556115519e-02
9.571428571428571175e+00 -2.968514767977345134e-02 7.244221410504639302e-02 -8.321949138012851507e-03 1.260451593905179135e-01 -7.962577110987881235e-02 6.116119801885110119e-02 9.437297808166794644e-02 2.060531674415815723e-03 -9.500998276577357626e-02 2.316478648844737254e-02 -7.961577263109184677e-02 -4.107573780245949574e-02 4.211622885150997225e-02 -1.921099434474535586e-02 -3.518434051934053036e-02 -2.881360955274516952e-02 9.402061706282487108e-02 -4.975151299408422934e-02 -1.027924863300583719e-01 9.434852783629331385e-02 4.776139771389472516e-02 -5.796318959235925022e-02 -1.477783657243767271e-02 -5.360617435783364068e-03 9.882693022623766088e-02 5.383238782413510976e-02 3.751766805780114289e-02 -9.602179216008377427e-02 2.914036713803073650e-02 -1.673473177379730670e-01 -8.047878548780698638e-02 4.376863377683353623e-02 2.468162461096528801e-02 -1.337278214030262168e-02 -3.238206431489138587e-02 2.596013453255555797e-02 -4.067701129497879736e-02 3.617028958958593086e-03 2.981776785394945825e-02 4.768665083570949870e-02 -3.286798020648855345e-02 6.929926521792463545e-02 1.412713582267451917e-01 1.679432392574000954e-01 -1.164333742142581590e-01 4.097502361211041721e-02 -1.257189964262597492e-01 1.163561202142098933e-01 -4.129530500244880248e-02 5.418026525174044622e-02 -7.231287432770520940e-02 -1.343674645663982259e-01 -1.191320547662184579e-02 -2.607347394570049340e-02 9.526479914426135009e-02 1.082318974210260548e-01 7.282840803695836418e-02 -2.217293825335822990e-02 2.566648257406529687e-01 -4.217328349078561245e-02 1.021826832427273901e-01 2.187189974914026044e-02 1.155165934650736609e-01 -1.976039486885520780e-01 1.065819837957742017e-01 -1.967528813858697156e-01 -2.975332058115904774e-02 -1.327576255232218172e-01 1.525114299859641476e-01 -4.699334356458129830e-02 9.925294708642136421e-02 1.671277327386683220e-01 1.050190250572129724e-01 -1.596655482954064953e-01 -3.145296066933133197e-03 1.202855957163321832e-01 1.685833645077737530e-01 -5.347694066620961584e-02 -1.742500397128774747e-01 -9.177638526274534483e-03 -6.461956865034716724e-02 2.116336933628205560e-02 -2.868417165979716618e-02 1.041591567764129922e-01 -5.650343652928738365e-03 9.855376396136721409e-03 -5.027062188782677882e-02 -1.104154317428557019e-01 1.539803365283370362e-01 1.117418763383331848e-01 -1.688023350070763373e-01 3.483109300188656776e-02 1.686442549148229331e-01 -8.207063981218432058e-02 4.150668878653496902e-02 1.508854060536532656e-02 -4.368648395208192536e-02 -3.480684691640985318e-02 -8.083018564473192988e-04 8.168491262715980861e-02 9.467775344954969252e-02 1.928587421993921067e-02 1.369958995382076789e-03 -6.362001486439794462e-02 4.488336339957293281e-02 -2.044722082073473224e-02 2.004997661701535261e-02 7.396923552478118502e-02 9.940438355788120545e-03 -3.520708636330276229e-03 1.375028106525740812e-01 -1.123477081614954881e-01 1.508587673307211496e-01 2.384142512951677173e-02 5.431035977541938398e-02 -4.468418348465413165e-02 2.003533422095596025e-02 -4.639627640767118866e-02 -6.377881443015744924e-03 -3.759488331371493852e-02 -1.464549222889622443e-03 -2.967314454467404050e-02 -4.277755825214912128e-02 1.133937682813747523e-02 8.972468854908110386e-03 4.236329060773231375e-02 -4.503801324572034859e-02 -7.998282549626438420e-02 6.608817067864977690e-02 4.162616190605070848e-02 3.234673841985725301e-02 -6.223881286983378586e-02 -4.418638307059986198e-02 -3.690197872673098983e-02 5.615679315682776951e-02 5.615679315682776951e-02 -6.137757594110352516e-02 -4.557672740668455846e-02 1.139721587312755025e-01 -1.193868050979357293e-03 -1.202383344191190404e-02 -3.930887129739499969e-02 6.800605053155847624e-02 -7.201813055191653989e-02 -5.812768819189299829e-02 8.141593026875421080e-03 -3.603983971682517967e-02 -3.280073551240938416e-03
9.714285714285713524e+00 -2.926558975206373925e-02 8.507081121135326440e-02 1.238714429557573674e-02 1.246095679541186774e-01 -7.118189282688494601e-02 1.736767472652041289e-02 8.130075330772898456e-02 4.132779683579107521e-02 -6.763310348847483000e-02 3.253450891218123003e-02 -2.005422196908426130e-02 -3.714957830974758429e-02 3.376370350903962203e-02 1.082069557861974757e-02 9.936252734407284570e-03 1.049346731634220875e-02 7.909193896460833817e-02 -2.470268189772258788e-02 -9.599990288527646132e-02 7.325147759979669382e-02 5.855262355815251535e-02 -2.016623169796413761e-02 2.092678149965180798e-02 -1.675449146628156527e-02 1.120884568262226211e-01 3.466802660522885771e-02 2.431853314637051622e-02 -3.125152174700753654e-02 1.012181030367752428e-02 -1.293347445351293035e-01 -1.106221633455480580e-01 1.539669632620731948e-02 -2.073307274935786738e-03 -4.810855975427162645e-02 -7.524141397641588569e-02 4.124905808956443043e-02 -1.127635083959329515e-01 -6.231566409799731837e-02 -2.661787848285179434e-02 1.965864192957465506e-01 -1.041384896705754293e-01 2.584829371137702461e-02 5.084442368323985328e-02 1.691775140249714149e-01 3.435041870639327782e-02 3.132620263238926339e-02 -1.321792626972698448e-01 4.757437219049207369e-03 -3.350285791711175160e-02 9.084693856345656127e-02 -6.093676113656987942e-02 1.815598356200083530e-02 1.544100108071049804e-01 -1.201062205930027715e-01 2.359379765486255554e-01 4.514035159422524063e-02 1.754055919233153404e-01 -1.528744358942385195e-01 -1.952722039918422872e-02 1.457133474997317560e-02 -2.283930662962918579e-01 -1.149844180633501356e-01 9.890441998421434233e-02 2.442548566287233991e-01 5.854186741123624214e-03 -2.137584037988164015e-02 -1.077963748949321704e-01 1.067312094142610635e-01 -1.398785620537141283e-01 6.519206857012138645e-02 -3.225947684506678265e-02 8.148371510032626983e-03 1.122481472196929786e-01 2.572696824926822834e-01 -6.168773336190301083e-03 -2.432912998488695813e-02 -8.038408298236178473e-02 3.902701397914599968e-02 2.439618965149848162e-01 1.381165946080950002e-01 -1.454582759492006327e-01 -7.128275975052882074e-02 -1.548255691029001013e-01 -9.789830970594882997e-02 -3.268928670079248450e-02 5.142925558257063767e-02 1.576236995076757278e-03 -1.095786669367729976e-02 7.138065303477630907e-02 3.067436016723829734e-02 5.404996843168378279e-02 -4.435887322574063717e-04 -1.858374544281058208e-02 4.670977320505274172e-02 -5.299300912107083456e-02 -1.360859475309650693e-02 1.423168502345149300e-01 5.405713022716773092e-02 -1.622037395622592457e-02 -1.324900698734318878e-02 7.512206874497535936e-02 -6.169213298198595458e-02 7.727716955747634953e-02 4.280849436786177825e-02 2.904001659725071599e-02 4.909693299332156848e-03 -5.190708775100050937e-02 -1.567668844339932879e-02 -6.971765334186968456e-03 3.727204301240629684e-03 3.505435995588278286e-02 1.104562760243942184e-02 -2.597715831660783042e-02 -1.788774063683608003e-03 -1.444974349502137489e-01 7.479964665483629371e-02 -9.370608980776774788e-02 1.270331904475054119e-02 4.006924374102119324e-02 -3.141091005841765288e-02 6.683354256530810167e-02 6.125490207482538196e-02 -2.196671427349225145e-02 -2.358360389536863153e-02 -6.420631833619569462e-02 -5.570700127114810996e-02 1.331215430169467029e-01 5.072331414434941288e-02 1.090854750736598190e-02 3.804433586992507499e-02 1.808189613266067766e-02 1.220638390723764732e-02 -7.146776503477045295e-02 5.410612322582996486e-02 1.354999835027367178e-02 1.354999835027367178e-02 4.754831441986140383e-02 5.744515428470853280e-02 -1.000463184084973145e-01 -4.976866976769563078e-02 -2.824834908435227068e-02 -1.833381444440613725e-02 -7.477294718479388091e-02 -1.925733606901555272e-03 2.705872458189700902e-02 1.327932691973532017e-02 1.724573875300448866e-02 -9.719615105454230963e-02
9.857142857142855874e+00 -2.903756534694158092e-02 9.373021161766034726e-02 2.891907019648316118e-02 1.091030706056315969e-01 -4.534416582227957654e-02 -1.879041676985131887e-02 5.100886824926588459e-02 5.478747773426772411e-02 -2.772139203410919905e-02 3.414557854469366799e-02 1.790836478693062783e-02 -2.973454519686487968e-02 2.361530146875095645e-02 4.700121601062896143e-02 1.074410358823281626e-02 3.852355218851638563e-02 6.803418536866931432e-02 -9.175275123455565313e-03 -1.695639265179645083e-02 -2.794949770476622738e-03 7.493724960954425973e-02 3.768545108818679296e-02 6.213265511454638124e-02 -1.749730526656632706e-03 8.216045498353553855e-02 2.045861728624231296e-02 3.384230528031089563e-02 9.834547180301824593e-03 -2.952522345971415538e-02 -3.715001156100627977e-02 -1.278282224762767316e-01 3.514987121196827546e-02 3.900836366162990093e-02 -4.548576702270224620e-02 -1.134594662630616507e-01 5.852370627084940713e-02 1.302860187202514036e-02 -6.762588477725815783e-02 2.943101621909846935e-02 3.995843063621888624e-02 2.419408874343401475e-02 7.864395612072891395e-02 1.156009991143858578e-01 -8.881266092936374382e-03 7.064711611407790970e-02 6.631346816404384836e-02 2.753647990424793260e-02 -1.921784812122681596e-01 -5.402825019518100319e-02 -1.033512322296882974e-01 -6.208088220647450112e-02 8.811379736980641530e-02 4.385541300121200553e-02 6.388590072332225867e-02 -3.532964838536004765e-02 3.962276895994986357e-03 -1.035446564058989660e-01 5.702751925468079602e-02 1.572022884356058525e-01 1.020799691697512612e-01 -1.696049285348372182e-01 1.090943643588817707e-01 4.215804761146644403e-02 -2.774726818639072085e-02 -6.243588032554343858e-02 1.475024595160158436e-01 -5.275370294516130293e-02 6.648818034979256386e-02 1.695929050830237428e-02 3.059071453785409955e-02 3.074330249849180092e-03 -9.133293632898087377e-02 1.222814796599723357e-02 3.794218838870028199e-02 4.582738286429541980e-02 1.190052160032551015e-01 -9.366920269334210250e-03 1.855454124556118467e-01 -1.350013169436473925e-01 -6.926861738154779791e-02 1.290432986541090177e-01 -6.637767610882765179e-02 -2.363939167793131790e-02 5.999442098080283448e-02 2.320907980568332751e-01 -1.295663807974075654e-01 7.994791106644444367e-02 1.137661748356513514e-01 1.125664439000098882e-01 1.354204689446272640e-02 -1.407227662182929384e-01 1.853351596707839277e-01 -1.287797948613811083e-01 8.359459751894471324e-02 4.255065103893128364e-02 -6.216454806294045843e-02 5.469863563144339302e-02 -5.651249170048868592e-02 1.416574370603169708e-01 -1.625381388654538184e-01 -4.863925600407888183e-02 6.519242927417798206e-02 -3.898492058803680604e-02 4.120442313768724052e-02 1.894274110900555363e-02 1.958546068683741648e-01 -3.484886026519371655e-02 -5.225552468563923747e-02 7.599849524842974824e-02 -9.885359904365874362e-02 2.788222034278373118e-02 1.098533413038350753e-01 -1.416373842514527803e-01 -6.453795408057298733e-02 -3.534372841834907547e-02 -3.613523109258783006e-02 -7.897435159875206001e-02 7.080736686458749540e-02 -4.168262121131413589e-02 6.606237157901481694e-02 5.845831256372554380e-02 -5.241563953018323063e-02 -1.639433687845915505e-02 6.099535465003466661e-02 1.296124833729102310e-01 2.456301731318154616e-02 7.298823241393821715e-02 -4.379977623587291008e-02 7.120196882039932923e-03 3.045221147399444425e-02 -8.397317598401314587e-02 -1.584339868088280312e-02 1.527733803578892602e-01 -9.314993114201416263e-03 -1.221875068282495119e-01 -1.221875068282495119e-01 -6.057031528153781173e-03 -6.394359864575520358e-02 2.113940995114033661e-01 3.800940289408424877e-02 -1.483370672587569841e-02 -6.590180978240495202e-02 8.454195210075400591e-02 4.848462336968335784e-02 -1.754595526096719149e-01 -4.390865424929114164e-02 -5.074528372615102860e-03 8.595256401170993377e-02
1.000000000000000000e+01 -2.847004227055875344e-02 9.479169519405475364e-02 3.573353262799825597e-02 9.043275789604510173e-02 -2.227082418359168162e-02 -3.079377173629705561e-02 2.442123154357398254e-02 5.027782075707198928e-02 -2.292432675534467838e-03 2.529385784234655654e-02 3.002498210879421883e-02 -2.773723755905992475e-02 1.511170441754117362e-02 6.189765694440191313e-02 2.510776266765932241e-02 3.038207001249951245e-02 5.645873773118455924e-02 -5.261798229283378564e-03 -8.455349063645831035e-04 3.041102171165935286e-02 2.824811160516142727e-02 3.117123839824876078e-02 6.498453657974389772e-03 -1.109774835640674889e-02 3.757105661482355863e-02 -2.912696716984356643e-02 5.149056599825982405e-02 3.100495084448142910e-02 -6.025392459349911134e-02 5.189451780339078557e-02 -1.053540465436670764e-01 -3.885128377471997081e-03 2.994809501285362885e-02 -4.022395785975606264e-02 -9.161057672706626742e-02 4.680568830667870828e-02 2.164823436873868426e-03 -2.768112993277483140e-04 4.946939645716305622e-02 4.899506736853988936e-03 6.005338924904025585e-03 7.968563320748052459e-02 1.322309087019432894e-01 6.485001830672144918e-02 6.437383061451612543e-02 8.461109115831910721e-02 6.044924745217208212e-02 -3.368783503019846109e-02 -4.682820579328551142e-03 -1.590337093492728004e-01 9.105338094981400496e-03 -1.159420821542404660e-02 1.033568720059022533e-01 8.134654538739116703e-02 -4.333708549109652891e-02 9.716062756070927356e-03 -9.271293164488390859e-02 -6.166386380992720101e-02 8.725156806699206624e-02 -5.846005329624745506e-02 -3.426231622063189569e-02 6.004967030324595556e-02 2.573280503025732538e-02 8.861567518691396139e-02 -9.586796844812907337e-02 -6.825420001659514291e-02 5.214179290164604880e-02 9.700235794987573101e-02 4.873034020291609064e-02 6.973509004442753068e-02 5.397453758994040507e-02 8.803376795666657470e-03 -7.564908469528988655e-02 -1.759424630861799316e-02 1.860683257814230995e-01 -1.264959542241349544e-01 -8.457879226323500310e-02 -1.995977013793120980e-01 -1.196950315198914705e-01 -1.918621216249682682e-01 4.141395729930760772e-02 -6.313082154435982474e-02 5.824427069431024895e-02 -9.762026624694250532e-02 -1.035782933136743938e-01 7.487753302850835846e-02 -6.816690505006070544e-02 5.218154601851961172e-02 -1.437930455937420082e-01 -2.994677003820749861e-01 8.022468223947652743e-02 1.546878652115553643e-01 -3.036948155376103381e-02 1.367153898953475666e-01 3.141614145870608860e-02 -7.273149827438149528e-02 -1.051428927696155396e-02 -9.481902633903389888e-02 -2.768044467055850999e-02 6.606172931849217667e-02 7.147976634638945892e-02 -3.007768926844478150e-02 4.420850984632587050e-02 -1.143772773791034980e-01 -8.997301466536339332e-02 -1.180403101606696953e-01 -4.519606192578145415e-02 1.060541765045704549e-01 -4.497264049822149307e-02 3.905398714195139342e-02 -6.034387444957810265e-02 -1.928872200638276913e-01 2.307015307816779881e-01 7.874555138435859747e-02 1.422875013140122852e-02 -1.003487196875953308e-01 -9.351310141497401474e-02 -8.989209439162237567e-03 -3.205728615587651736e-02 1.630480961046024690e-01 5.632313931240989086e-02 1.534721822347723530e-01 4.893174754417996264e-02 -8.399780894266178910e-02 -3.873737061524305803e-02 -1.506514263038030710e-01 -1.251462501345718958e-01 7.642927795667373014e-02 -1.419475498282647963e-01 4.781469204690366043e-02 3.967322147122173074e-04 -1.084059068589042496e-01 3.945657274941213009e-03 1.037616308592437253e-01 1.015775604625773487e-01 1.015775604625773487e-01 -9.506757978357698036e-02 -1.403512717377212726e-01 -5.603656413454934093e-02 4.015854818603659115e-02 -7.241211923386747275e-03 1.813073769733079821e-02 -7.627133405366530450e-02 -3.835680331900674644e-02 1.948206531029529620e-02 -1.936774249427898609e-02 8.849841291026065704e-02 6.400664284836942797e-04
1.014285714285714235e+01 -2.700208783324531403e-02 8.987741072767754802e-02 3.728253790323483169e-02 6.788236208064864219e-02 -7.168574712299288819e-04 -2.764549257199911195e-02 -4.664106808690661639e-03 4.110090149605365867e-02 5.934890896919051140e-03 2.841941236933809983e-02 2.372771280408580985e-02 -4.211951035040639030e-02 -3.297378794485049478e-03 1.038654804564956013e-01 2.694024174342051284e-02 -5.993338750371501183e-02 5.439621084116667837e-02 6.778995580502592509e-03 -5.562735262321445023e-02 -8.350749058038295369e-02 3.443438091308161780e-02 4.273662798713161876e-02 -8.193835788529160377e-03 3.376178155569231620e-03 2.331886036605065535e-02 -4.994467405005872940e-02 4.546279717239107288e-02 4.303154470137147275e-02 -8.298179141362864442e-02 4.554827589969746154e-02 -7.168976298054566265e-02 2.154304625889767386e-02 1.155548892115768611e-01 -6.169709974271892633e-02 -1.328110263831963345e-01 9.051447564994344330e-02 -8.903750779447270822e-03 5.492552474042269872e-02 -1.090395429080497601e-02 -6.644407667061341671e-02 4.518835199414725917e-02 4.524637340920245610e-02 5.373948741347675008e-03 1.217951575629861311e-01 1.865030278087941376e-02 1.300894192175285624e-01 -3.689514938265695682e-02 -1.043010317540391946e-01 2.167533792394620018e-02 -4.823537955546331607e-02 4.713131390520837460e-02 -1.956443683761046326e-01 1.211791880423645357e-01 -7.864477655501909970e-02 -1.458289905258672303e-01 3.701030813637640193e-02 -7.133734322682563911e-02 1.912659165203798861e-01 -3.401698912446078638e-02 -2.930969682222793124e-02 6.435013434993901160e-02 -1.255906925849031297e-01 -2.511079253137635248e-02 5.055867874500127174e-02 -7.869588130355199829e-02 -6.811705657922102579e-03 8.445307224459340859e-03 -2.445503685494049631e-02 -3.211374610238659083e-02 -2.399862781885020446e-02 4.200339168513900212e-02 6.682187310860711327e-02 9.296192829955267356e-02 9.112608786409141792e-02 5.185687585099222480e-02 9.450020176866127941e-02 -8.485209071542921394e-03 3.529704683598787474e-02 5.046491304023754954e-02 -3.997000455341098712e-02 -5.888061882744568404e-02 4.463588974653765612e-02 3.096430124873692305e-02 -3.633113846449619738e-02 -1.800576090318367350e-01 3.975162393678208922e-03 5.637783346800979978e-02 -1.246875843925094283e-02 -1.780054717203358450e-01 -1.873627617510975271e-02 -4.797617687852031437e-02 -1.588047046024012587e-01 1.259973073530307186e-01 -1.183468906844632462e-01 6.453648906703249311e-02 -1.976348153900406579e-01 -5.916119143958359361e-02 -1.045532897632026337e-01 -1.123456425422271338e-01 -1.353234277478360392e-01 2.879308805793309375e-02 1.341938796122048305e-02 -5.882853234529769604e-02 -3.231478447578381994e-04 -6.074856854214829432e-02 1.898010045988076516e-02 -2.747598216785174588e-02 -9.789202554347968543e-02 -1.082145395815335559e-01 -1.780061504965438010e-02 8.633419587086367530e-02 1.422780250383208767e-01 -1.156729589939963637e-01 7.191036708285088175e-02 -3.188850664437013066e-02 -3.903412173927011536e-02 9.296337985539336601e-02 -1.252513113652520826e-01 -3.864737574407952486e-02 -4.350498290978949828e-02 6.893459432244219975e-02 7.107873680969077623e-02 -1.369493695050300053e-01 1.442457992191257532e-01 1.361421580962483002e-01 2.010530673504886401e-01 -2.045332641847936173e-01 -1.863693799306955293e-03 -1.274208049276005505e-01 -2.281109052992737543e-02 -5.189460959038532523e-02 -2.624835987202598850e-02 7.364514676606652606e-03 -2.369794728824491936e-01 4.338135805386766214e-02 4.338135805386766214e-02 1.585143377431267320e-01 1.484086260866044338e-01 7.953808218338640282e-04 -7.751479875359479355e-02 -5.536302911685576228e-02 2.220990901431794257e-02 -2.461775930936675391e-02 9.564107737912291851e-02 3.458951499126772938e-02 5.612179802642984494e-02 -9.012290641877244990e-03 -4.336812625981264352e-02
1.028571428571428470e+01 -2.470093315136340228e-02 8.063562680851929509e-02 3.415190207715248366e-02 4.945231217271609664e-02 1.043610346570905852e-02 -1.607842700058987467e-02 -1.638216401126378965e-02 2.623347149210058377e-02 1.628458772986609085e-02 -8.120361676235950468e-03 2.385372330297965207e-02 -1.667577775812677937e-02 -3.498172419028677121e-03 4.105739991367221564e-02 -1.527292129283863535e-02 3.820713211863913106e-02 3.215854639064454068e-02 -5.257440673136922447e-03 4.004117086512391788e-02 6.536059322744638966e-02 -3.937938060957665333e-03 -7.940315473889252365e-03 2.328387862621682930e-02 5.604788048238675685e-02 -5.750525773729759510e-02 -4.280085489520941283e-02 2.301264375529794848e-02 2.453995669381798042e-02 -1.143474375582446273e-01 4.932436761574044565e-02 -7.080970125493975253e-02 -2.772468759453075929e-02 4.818610043282647165e-02 2.601332167820973301e-03 -8.404525100587909026e-02 7.287840849710129632e-02 -2.027602195696305912e-02 5.879497737334152263e-02 5.043214159898094795e-02 -4.536832125303147389e-02 -2.179463399375226873e-02 5.142000544248870320e-02 -1.440445371527535739e-02 -1.105821419416719437e-01 2.939775280829246516e-03 1.664150706977500782e-01 -8.147314739205230305e-02 2.319244904258212572e-02 -2.059944912833799185e-02 -1.748579563237878387e-01 1.468147354536722751e-02 2.486791948290298371e-02 1.323037128207648905e-01 -2.754977878100647176e-02 1.803552445635632842e-02 -5.297095973121488527e-02 -1.285949017097224312e-01 -1.075234490455630604e-01 -3.717393425056313150e-02 -1.698137616489684143e-01 -3.178668312887897307e-02 8.088557935071899463e-02 -1.764211056449523085e-01 -5.092033582220675120e-02 -4.403937457538675132e-02 -1.174669759501405369e-01 4.006406171984602457e-03 3.717348826546271884e-02 1.455875613794790080e-01 -4.225978206690242378e-02 -8.241886270767434519e-02 4.145826474002586165e-02 1.320245268095958102e-01 1.056725263032068235e-01 1.022472062318370480e-03 -2.024716407083627240e-02 -7.211895061156339826e-02 5.304732786479890438e-02 -3.681662181063799499e-02 1.983979884856464787e-02 -7.917575472543827986e-02 -1.716799828310914822e-01 6.105726334298131747e-02 -3.048913006181895938e-02 -6.782136718524291175e-02 1.359217601845676658e-02 -2.006775866454407475e-01 -1.540343531016985235e-01 4.954001670888552589e-03 7.732656880377627995e-02 -8.487664348049937801e-02 -1.315718774497282861e-01 -9.724571987763074021e-03 -1.901968602087906746e-01 -8.706596319812847685e-04 -2.530517653535860334e-02 -7.188815587781911993e-03 1.862495298040965919e-01 5.625519426969796677e-02 8.786556303980756766e-02 2.575692955238576692e-02 5.343931632318099645e-02 4.560084747688806367e-02 4.024340491409071630e-02 -1.775894733525784086e-01 1.596663149616679989e-01 1.930969318818410302e-02 -7.047580569491164459e-02 -1.171363718536445019e-02 7.121888737886698795e-02 -3.002936497920117437e-02 5.682168374920296833e-02 8.016819075300165090e-03 -2.544036793904605812e-02 5.450315219171880665e-02 5.718853179973385631e-02 2.016127648805103242e-02 1.315964956320585799e-01 6.215853959340786848e-03 -9.340643275732293804e-02 -1.516823983560970646e-01 4.579304184847425574e-02 -3.870244752675447431e-02 -6.124985107653944244e-02 -1.380900910019269325e-02 -2.592735129055569465e-01 4.980187364257671750e-02 1.938900329307403220e-02 2.230242747470248255e-01 -1.553511632720719626e-01 1.030857740200069768e-02 -6.022297375902972705e-02 1.165492661402943615e-02 -2.743006623090689378e-02 -1.440132128975366577e-01 -1.440132128975366577e-01 6.911719717396577756e-02 -6.810647974571935881e-02 -1.000414083383102948e-01 3.859973017143310953e-02 7.065387126531370854e-02 3.267349866146783410e-02 5.538262343312561758e-02 6.048499508103970940e-02 -2.248411475176108690e-02 1.146083389550965614e-02 -1.113680375072090278e-01 1.862885189021374621e-01
1.042857142857142883e+01 -2.234683699961446945e-02 7.146753247934704845e-02 2.998575448422080916e-02 3.886658071712625201e-02 1.308673053573799344e-02 -3.066259380998216915e-03 -2.482524921502561252e-02 1.821160457751008765e-02 1.199936632318854973e-02 -5.087054047367486377e-03 1.626337862826750941e-02 -2.700163900699242836e-02 -1.021299171459417662e-02 5.725878802495622949e-02 6.641834658092631016e-02 -8.476015266299197215e-02 2.843778582205894190e-02 -1.154072726817257548e-03 -4.694551109426259305e-02 -8.581200192113506986e-02 3.663429675185502638e-02 4.491524234555887424e-02 -2.013927509232681188e-03 5.179676721182514126e-02 -1.177154364507304596e-02 -6.676938010448855987e-02 -2.889205904298785751e-03 3.424588586073072649e-02 -8.657433376690179538e-02 5.845106698092017439e-02 -7.508614163510283698e-03 -1.123727963375532359e-02 1.199317770523039735e-02 -4.175567704627157484e-02 -7.577445775365990177e-02 7.057728805389733295e-02 -2.913103952090881615e-03 8.460227928665204483e-03 -2.527053660493305820e-02 -5.185288286476207043e-02 3.306127038264814605e-02 8.966516394299814049e-03 -3.528798067327595933e-02 1.059860461957377320e-01 2.005800334183568262e-02 8.223979046756456357e-02 7.832028730120783877e-02 -7.696772501087853491e-02 1.138542481127214345e-01 1.900315895626764409e-02 2.235275613898840899e-02 6.183451919872576946e-02 4.565382002138568956e-02 -1.167674895145331265e-01 4.800957528494468468e-02 -1.160560926917306029e-01 -7.574773868342815630e-02 -1.719040796629029214e-02 -2.795809636672015597e-02 1.374449384363607696e-01 3.592558891089864953e-02 -6.974778802709599712e-02 2.520413509967199886e-02 -1.131401375763652767e-01 -1.942054428522626275e-01 -6.020764334488568764e-02 -1.100888222334277800e-01 -9.053723800404657115e-03 -4.034185770684093481e-02 1.100773005878225019e-01 -1.864858650534418835e-02 1.060299939859487423e-01 3.025751881337475011e-02 5.681338703190229322e-02 -2.847695137201772210e-04 1.366774691246993578e-01 1.302074880389266776e-01 -9.196523370529238739e-02 -7.786136283769615196e-02 -2.476384870047967229e-02 2.017495969825652130e-02 1.741304356739628856e-01 5.387568123660878283e-02 -9.141400904128804683e-02 -7.698586232149010056e-02 -6.414673246949535723e-02 -1.325309896991009595e-01 -5.500203085899364394e-03 6.427048192469693444e-02 1.264464223965781065e-01 2.539231866752759623e-02 4.086293709559764287e-02 9.717941947537017677e-02 1.892675296413742075e-02 5.044641416288359048e-02 1.506610126078078982e-01 -1.104414406824840295e-01 2.182109209431041304e-03 -1.694746286825752069e-01 -8.886846030910193484e-02 -7.711035589872927698e-02 1.491221990767516159e-01 7.175596246623622276e-02 3.884632542332227406e-02 7.247676618378921798e-02 -2.689872438789564502e-02 1.699536376226784551e-01 1.750547137504329109e-01 1.704811901217148651e-01 1.900482418765986892e-01 -3.368817110748064114e-01 -2.480751351671528146e-02 -2.052617926425507333e-01 -2.507401780205262970e-02 -2.316256059349916865e-02 1.120122963220306252e-02 -8.258072747633365962e-02 9.090529700197040597e-02 -5.901976443931750832e-02 6.038480493548121358e-03 -1.376387243261092443e-03 -1.084581751720238296e-01 -9.465215246930311355e-02 -1.445823858694108427e-02 -1.520529252010986709e-01 -8.226779841097844881e-02 6.325385446270281875e-02 8.393732051884039702e-02 -6.560582311608505190e-02 5.862297785020708502e-02 2.562308426543324219e-02 -6.260160165193920379e-02 -4.348196687533294191e-02 5.838504848784966533e-02 -4.657694881318902302e-02 -4.657694881318902302e-02 -7.464192565555582970e-02 6.231636722846335685e-02 3.701306638489874207e-02 -4.850690730372595599e-02 1.919075697553535714e-02 -1.239598787863720464e-01 1.345943608983807879e-03 -1.033319817405863872e-01 1.075493379895579582e-01 -1.211720696696843014e-01 -1.988342704794398078e-02 -1.051625542773352018e-01
1.057142857142857117e+01 -1.932326072483895804e-02 6.076029938212468978e-02 2.496181779187226987e-02 3.214789243415340503e-02 7.370126720778794570e-03 1.278959359478293485e-02 -2.821569435655411906e-02 2.654102808154844132e-04 1.651998057472454581e-02 -1.727287693034517888e-02 1.182633590269889859e-02 -2.509024983399745640e-03 -2.489914365321489742e-02 1.597579252844370801e-02 3.370891392852198160e-02 -2.656631557009417680e-02 1.972926925085003239e-03 -2.118078218411381664e-02 -2.542721640367415561e-02 -2.055260390574206383e-02 1.822684421168667759e-02 4.313478315926366075e-02 -2.529760286778031178e-02 2.926963230893584941e-02 -2.609412459309552734e-02 -5.032378192972323389e-02 -1.375343271195213039e-02 3.142188378256325319e-03 -4.119508789137547172e-02 5.868044592587774722e-02 3.392381119815356810e-02 -4.787242876117808743e-02 -5.613216940565460278e-02 6.071392614010082903e-04 2.454629835412367247e-02 2.912793477585027407e-03 4.297409981299427084e-02 5.800218555141792992e-02 2.981027204466211306e-02 2.165814677505344468e-02 -1.873370159131856894e-02 5.383025581105767288e-03 3.993533085657232501e-02 4.402605748149904241e-02 -3.435579138506101443e-02 -1.517150875127858643e-02 9.470025480701754414e-03 8.111110854930386749e-02 -2.181506904093353724e-02 -2.673205257377634161e-02 -3.261197115584910794e-02 -4.860367995439161815e-02 -5.801509847297017103e-02 3.835559052557694498e-02 -8.442771175281578444e-02 2.542609283980873380e-02 -3.572416474697437741e-03 -6.573213528808276307e-02 3.589107584996938105e-02 -2.640009507605297137e-02 3.273858450336430970e-02 1.181024162238377140e-01 -1.270148463766293707e-02 -2.528169131560356608e-02 9.502715396719944863e-02 -2.542560630783252673e-02 5.302120866198343357e-02 -1.400434381801965722e-01 2.488702151023134204e-02 1.022345172437555405e-01 3.702799452211683051e-02 9.045884966600236179e-03 -7.531801558583517409e-02 4.475311296624442242e-02 9.535282502975259145e-02 2.638463618442567216e-02 -9.970521943964405498e-02 8.311787972787668122e-02 -2.020182843889361257e-01 -7.318533084958694056e-03 -2.490252682412337493e-01 1.075794111750962567e-01 -1.600834762032088965e-01 -6.555926162725143891e-02 9.824569542418624957e-02 -1.194637673217930837e-02 2.069330464642740036e-02 -8.605291312450460972e-02 1.257757354311283549e-01 -7.351628269060238308e-02 1.342566924600909484e-01 -8.083092130554125898e-02 -1.297615191499819076e-01 -1.686200814466971842e-01 4.632089983566056723e-02 1.620225025840492383e-01 -4.417902241165869159e-02 1.016459429531954006e-01 9.451436378555682152e-03 -2.161042881397523818e-01 -1.355558511205594632e-02 1.426890145183253578e-01 -6.424714581493194514e-03 -7.517357541225154483e-02 -2.386485200922436878e-01 -1.526490860570970942e-01 -1.494935882628781187e-01 -6.166686228124409336e-02 3.322773299929205476e-02 3.406806700789803688e-02 4.954852354123330527e-02 7.480605025205375180e-02 -5.180196695075773433e-02 1.351565596700968208e-01 -9.312523882820990251e-02 -2.069596118509146529e-02 -7.303414531429995582e-02 -8.719781393945661915e-03 8.728940571420877592e-02 2.903742679852375740e-03 -8.328464325679647839e-02 1.844522924445052836e-01 1.200379433824158709e-01 1.654215108801139131e-02 -9.685055321223581815e-02 6.705467052987121312e-02 2.519945655436905407e-01 -2.770602567521696438e-02 -1.882109948386454512e-01 7.945943136820532438e-02 1.919186527172960302e-02 7.655387812357673794e-02 -1.352476860403467249e-03 -1.758782555889104246e-02 2.112263617798152901e-02 2.112263617798152901e-02 -4.523982545073813172e-02 6.674106547803182465e-02 7.291208804544130340e-02 -2.074190028345937811e-02 -3.169633208569273830e-02 -1.671700479980992304e-01 -1.364368403467813851e-01 -1.733181422701007834e-02 3.514504878052040343e-02 1.495400735441710094e-01 5.851574370641306894e-02 1.219087547837741231e-01
1.071428571428571352e+01 -1.644684648482229450e-02 5.191386268333850890e-02 2.138305538992094773e-02 3.156574925719055763e-02 -5.457498146387775029e-03 2.831846568002136660e-02 -3.273795129124523751e-02 -1.701088258073217910e-02 9.641848956131819290e-03 -8.214166729332028974e-03 -5.452576458399423232e-03 8.233694890968279792e-03 -4.571982178157803917e-02 2.420815944812765991e-02 1.149534987874692438e-03 -4.936247475235987225e-02 -5.096747835078419171e-03 -1.832814889148873944e-02 -7.211792494834556866e-02 -1.732256950411533228e-02 -1.847685765315979162e-03 1.496057026460289111e-02 -4.522223933417432451e-02 1.267104485014417491e-02 -1.396527332708468946e-02 -6.122902808463506763e-02 1.966493726454185062e-02 1.440355206324796244e-02 -2.905265547095368939e-02 2.328335024307623749e-02 9.162046310624318013e-03 -5.229134366704458331e-03 -2.735493651169467258e-02 2.391815737733511693e-03 -3.954470486518395916e-02 1.277613048584522008e-02 -1.274808389434953053e-02 1.459115423625958509e-02 4.264681885872344258e-02 4.128932163516230158e-02 1.827937419375967598e-02 -2.117717451429281320e-02 -2.039872523171804009e-02 2.703351469580520319e-02 -1.055153624759916885e-02 -1.996581434270546657e-02 2.301579254214422207e-02 1.068324369930732792e-01 -1.277770258695432222e-04 -9.180152487168208308e-02 -4.284475370257589261e-02 -7.773330690419938405e-02 -2.833849440405349779e-02 5.604734005558443567e-03 -5.237640977238381540e-02 1.304023633308760109e-03 -3.371070298109749702e-02 -2.430574010706582078e-02 -4.382813039983488729e-02 1.227997214605824061e-01 -9.466722961049714447e-02 -8.166692310050746584e-02 5.103725818238801643e-02 -1.314384865345009923e-01 -5.945741299770487820e-02 -9.872361461117488968e-02 -1.157159680627319748e-01 -1.120581566185888389e-01 -2.454124987665996793e-01 1.229133736743114325e-01 9.105030922502336090e-04 -1.083422513425181914e-02 -1.190598412664964773e-01 -1.308507848615024782e-01 -6.653932082514545099e-03 6.641865039885716526e-02 -9.145100086458998745e-02 1.875406926312518652e-01 -8.430202768498522292e-02 -4.566280234081052797e-02 -1.511669825316650229e-01 3.977639325073731302e-02 -9.500106956822579329e-02 -1.134398028521490381e-02 1.872485680250934870e-02 3.235872393668751817e-02 -4.478131524242736500e-02 1.735139722199058321e-01 1.407847710862265012e-01 -1.338469305814995181e-01 -7.965737542198622623e-02 -3.411934033761712670e-02 -4.782568758999414249e-02 -1.197923856037396845e-01 -1.053218135245939241e-01 -1.880447699150246095e-03 1.474821434194604763e-01 -6.660746975145885596e-02 -5.502188738699041910e-03 -4.912603010542976323e-02 -6.362341865091589166e-02 -7.775966171704226659e-02 -7.438703670857396699e-02 1.066787837793675836e-01 3.515256343042318793e-02 -1.443291736632272906e-02 -5.017455098696792931e-02 3.131746156011436244e-02 8.758720912805095793e-02 -9.520458261662721744e-03 -1.093005021649127301e-01 -1.508562445924950812e-01 -1.952643541280307034e-03 -1.053428197075145650e-01 6.288068326236849991e-03 -2.331101051528814208e-02 1.632024009469469350e-01 -1.527026601878747891e-01 2.250078696844870843e-02 9.923446924153284110e-02 -8.892097612937295559e-02 1.616215331834209290e-01 -6.569582551928929148e-02 -1.780393908284219062e-01 -6.324401980076903296e-02 1.175480142009319717e-01 -4.428168000250299469e-02 9.943505474115901105e-03 1.592019175871677295e-01 -5.606427941436042950e-02 -4.892566629010397516e-02 -8.161070089388761106e-02 -7.355118939866057970e-02 5.868617615997409609e-02 -5.421195269423702279e-02 -5.421195269423702279e-02 1.435129224399264991e-01 -5.993428509170652813e-02 -1.689463053136441573e-01 2.088938192815756323e-01 1.191248041846740963e-01 1.878063457160624727e-01 1.288870431008405371e-01 1.460930150728846633e-01 -3.362644766781984484e-02 -4.828003565450615653e-02 -1.109772480827340285e-01 -5.516008485087404989e-02
1.085714285714285587e+01 -1.435062978535887185e-02 4.645152590824538907e-02 1.979611600298306420e-02 3.406013661778630602e-02 -1.847979690281041296e-02 3.691674292453119011e-02 -3.108474821936034471e-02 -2.885806336706019798e-02 4.035934507799039499e-03 -1.488054133404241586e-02 -1.537776597196085365e-02 2.668198179949630641e-02 -5.051003254047397445e-02 -7.432914192181143062e-04 -9.467946667343232758e-02 4.364226017137939201e-02 -4.916350215575673518e-03 -2.209240917486167063e-02 6.339067309154256327e-03 8.881328788808083921e-03 1.376129161319281785e-02 9.002089155012290775e-03 -3.364398324997905539e-03 1.463913406361598904e-02 -2.811758372086506710e-02 -2.640989822072763865e-02 3.363762947273495063e-02 -1.270041083427744626e-02 -2.130846132053493963e-02 1.930200356890719639e-03 -1.162617614436071631e-02 -1.036425899585055252e-02 -7.983458140861042149e-03 7.148235294522136893e-03 3.660981193576389511e-03 1.765511119309684518e-03 -2.040502815064161590e-02 -2.404036035351149458e-02 -2.191220580110924895e-02 1.503751672728561618e-02 -1.778762676591481504e-02 -1.459309045553850229e-02 -2.102113755161889169e-02 2.999687833362346331e-02 7.031522308530163690e-02 3.758211687702216197e-02 -3.982761278755298645e-02 1.618368885994396359e-03 5.978248556379348738e-02 2.412104149105940773e-02 9.390929297938147360e-03 4.703323273974951979e-02 1.807385586865630292e-02 -1.035807861562319798e-01 -1.365774385030465131e-02 4.468436337403935282e-02 -1.119666935459605744e-01 5.966915496040699554e-03 -2.354492734481988120e-02 7.208233136931939400e-02 2.701818920446761099e-02 7.496741604523803060e-02 -1.132777064974114373e-01 4.988117697469667683e-02 -7.151594179846812449e-02 1.353523992498945616e-01 -2.115624955471831492e-02 -6.134091853260151272e-03 1.238177172372682405e-01 3.681515533013465791e-02 1.663916875037772802e-01 2.384213771399232989e-02 -7.015811852375546109e-02 -9.945710191793052934e-02 -9.253571761315881883e-02 5.939159664036551545e-02 7.933334384046358823e-02 1.010927936333810701e-01 1.231238116603049632e-01 -4.869026877197947523e-02 1.653264357932023865e-01 -1.571962527313553182e-01 -8.588788104546318802e-02 -2.090028674535331435e-02 4.026711620210703807e-02 3.499419141768469327e-02 -1.026408292118781290e-01 3.350427528170385472e-02 1.943851945268916526e-01 -1.050862194281866613e-01 -4.744289113642575356e-02 -8.577667415582257426e-02 4.309055033833092407e-02 -1.077457583771634919e-01 -2.097633122994270460e-02 1.439859156344845403e-01 1.276354606114029067e-01 -1.093236138348421729e-03 1.958506719187164818e-02 6.696015856032801195e-02 -3.751387240614194318e-02 -1.299737732814777724e-02 -3.960670747245442769e-02 5.798265215444383530e-02 -1.187374499125056215e-01 -1.313959041255714222e-01 -5.688712876979064303e-02 -1.542206117746106331e-01 3.095478202891334685e-01 1.779575755764934916e-02 -8.572901326418318202e-02 1.088073741637598651e-01 1.394771990627791114e-01 7.941305491363725988e-02 1.300179641315654840e-02 -6.051076907435617297e-02 -6.146708742051189452e-03 -8.573521659359974179e-02 9.804136102499338978e-02 -9.294530318903287958e-02 2.773338665369556866e-01 -4.214562350015903930e-02 -1.319875555406564878e-02 2.367337461408263732e-01 4.192628667543970428e-02 -1.749382124198459176e-01 -7.881717912696768746e-02 5.305944962155480921e-02 1.288180054548754283e-01 9.640719482494114478e-02 -9.788960629566830288e-03 4.874395384963248201e-02 -4.888841589699633589e-02 -1.094142805077991387e-01 2.186989067729184222e-01 2.186989067729184222e-01 -1.026812515510526769e-01 9.869519618582407727e-03 -7.111608145366485507e-03 7.058443036794059822e-02 1.191729672187192279e-01 5.369735142647576870e-02 -8.473219040617890885e-02 5.229941985452623253e-03 1.605167950686411937e-01 3.807198513372116871e-02 4.809002774408851349e-02 -8.509470278156358591e-02
1.100000000000000000e+01 -1.226209865825488542e-02 4.177014234525804059e-02 1.912243182642692566e-02 3.777882420025233112e-02 -3.154518380895089680e-02 3.997161870871871608e-02 -2.361763426813227526e-02 -3.494363030779382845e-02 1.479200954717421832e-03 -3.651925420117216325e-02 -1.780588208263968880e-02 4.112367095717314736e-02 -3.336497524966292733e-02 -3.827912748241933671e-02 3.581037170343182030e-02 4.121795288075234126e-02 -1.015148344971886739e-02 -1.066984593850829090e-02 4.146834791392334241e-02 4.838959676754390343e-02 2.411547430999781347e-02 -8.313036037233443101e-03 7.389428022402250162e-02 6.236742393974146342e-02 -3.958735680256152828e-02 1.562961774241268531e-02 -2.223726322486251766e-02 -4.908726490512893559e-02 3.514056605881845340e-03 -3.377249128614890489e-02 -1.665366514417384453e-02 -4.362309505706191137e-02 -3.821162417669005107e-02 8.940332812910151139e-03 -4.091418652728693456e-03 -1.955040685873772610e-02 -8.928581452975060777e-04 -5.702494510381739268e-02 -3.518929933430566676e-02 3.060245360332291067e-02 -5.627894023019244796e-02 2.952538518914782709e-02 -7.293041629628347830e-03 -1.093794599963992913e-02 2.301024624590646689e-02 6.731823524459157326e-02 2.373174816769353657e-02 -5.457512973599153855e-02 4.615575691666832375e-02 8.507067788871658376e-02 8.522762986950396108e-03 5.160526918562757109e-02 6.347726773126516342e-02 -3.593094675267622523e-02 7.232353566852776916e-02 -2.700685898392219883e-02 -1.877710771005730930e-02 3.313624032992287111e-02 -1.100555935591339407e-02 -1.384224732765846344e-01 5.498883977946489310e-02 -1.987083112275368074e-02 -7.968890528010310129e-03 1.317412645106995177e-02 -1.716525033101871933e-02 5.456898973891314425e-02 1.351413369412808041e-01 -7.893435316942278013e-02 2.281926876131953191e-02 -6.241170478341494243e-02 8.711369935718882296e-02 7.883004155676387459e-02 -3.316425277986126408e-02 1.057895087118609911e-01 7.136980091201373944e-02 1.089114594129602653e-01 -9.685834842915137799e-02 5.449856173242874358e-03 -5.114278837234242925e-02 -8.100395101211334270e-02 -1.385377932147831836e-01 -8.820137911128266006e-02 1.537543945195827821e-01 1.188788676364937145e-02 8.832778400297526533e-02 4.698519438787108343e-02 1.660463731568854670e-02 3.169445516120124318e-02 -8.870343171475723876e-02 2.025405200312359669e-02 1.111923740919127865e-02 1.527989103421474593e-01 -3.043110571506174936e-02 8.831510405296662258e-02 2.243650614762712769e-01 2.015172444075316871e-01 6.381874752000898932e-02 2.956036915046262800e-02 -2.856933855572148587e-02 -1.223426402558479009e-01 -2.428259616359119133e-01 -1.244536551604198855e-02 -3.712729463999907276e-02 -1.768162870392711861e-01 9.827078103642675200e-02 9.916120322863339331e-02 -1.833105798812974252e-02 4.554251493925458999e-02 -1.014404113882888814e-01 8.983346010193775377e-02 1.022236008795573553e-01 -1.491272098169855453e-01 8.701847165727072397e-02 4.469132804903253736e-02 -1.969514007952281320e-01 1.225534591731670259e-01 1.862313546031607869e-01 2.341696778006879809e-02 -7.413682986022622490e-02 -4.962912185961513428e-02 6.807606442670921520e-02 -1.777914073303931974e-01 -1.683162065285228604e-01 9.953318566159677361e-02 -8.688407795884690865e-02 2.269695907501506627e-02 -3.216165612818298880e-02 1.130212211566859887e-01 1.748497889616435624e-02 9.507569749619447508e-02 3.164871141819382283e-02 1.574761091407460567e-01 -1.050040609781052875e-01 1.357159226045754341e-01 5.702675444441966668e-02 5.702675444441966668e-02 5.792383477693142935e-02 -2.659824734080918837e-02 -8.093385004396923613e-03 1.069504027928551287e-01 4.297438034736038998e-02 1.463790803164887466e-01 8.566831512618622302e-02 1.008904914999265157e-01 1.441065290043695435e-01 7.371488602595184514e-02 -1.684278157192406478e-01 1.296758216446984857e-01
1.114285714285714235e+01 -1.083359265789480760e-02 3.873728329989828412e-02 1.902853284737583001e-02 3.985167029528588478e-02 -3.752031685541575012e-02 3.926499176082742099e-02 -2.443794284140473130e-02 -2.811892957755567080e-02 -1.377998079266525878e-02 -5.558434586774563951e-03 -2.303904983190623035e-02 1.151486668857057243e-02 -3.441234702398198592e-02 1.905720338162007407e-02 3.461766356982889665e-03 -5.972402252957197816e-02 1.822597984708365301e-02 1.093103109440940468e-02 -7.539648915918797933e-02 -4.421641656089481814e-02 -6.685444493445152382e-03 9.408641712397277160e-03 -4.459422473913979279e-02 -1.432533820519119039e-02 1.894655485329862013e-02 -3.913025808765472485e-02 3.556697302696395363e-02 -9.157810724918218070e-03 3.772275068329874331e-02 2.920353736529512391e-03 1.598270669591122378e-02 2.507218578347838317e-02 -2.224771460952877297e-02 -8.872676722490086335e-03 -4.757969780063668087e-03 -6.112753897623435934e-03 3.549649524706030568e-02 -1.817213188503296120e-02 -1.614015235951964458e-02 -1.727836297766122261e-03 -1.151235088328418817e-02 -4.808508271099647818e-02 -8.122341998803033272e-03 -1.064856012183303530e-01 3.499805197339081464e-02 7.681337507260591058e-02 -7.900407349140778704e-03 -2.257973107141237126e-02 3.192863779067883767e-02 -6.224287469635615688e-02 -6.040503003269172277e-02 -2.962962193106840822e-02 -1.641949964681553228e-02 -5.349545814434192303e-02 -4.468513983555062741e-02 1.176513476736032980e-02 -4.833236314671023742e-02 -1.558204371646858613e-02 -2.557138133577938760e-02 7.582251086048434618e-02 -1.223156133813004531e-01 8.558610384175700803e-02 -5.415884999571139724e-02 6.449654458183955164e-03 1.159242291560642901e-01 -8.113845672264996534e-02 -3.303889337580213220e-02 4.453488803248199096e-02 5.318318445569611419e-02 1.348620000192679580e-01 -2.090768262883662965e-01 4.975488148254740561e-02 -5.621492782826410795e-02 1.225125063222222560e-01 8.370907304464323892e-03 5.663930778911546553e-03 1.678580899726470066e-01 -7.708790046688594744e-02 8.307890370206251355e-04 -6.592685260480039486e-03 7.047512981668506427e-02 -5.927229018567315225e-03 9.756713212983490757e-02 6.574933851319408884e-02 4.151120055808019821e-02 8.972664379919743916e-02 -2.670598928533612915e-02 -1.496716534802962073e-01 -7.629437103872692416e-02 5.042542071885609128e-03 8.090992113859143964e-02 4.741546399412775552e-03 -7.617078477815816817e-02 -2.768549616075331732e-02 1.825996079216719511e-02 1.653019823648690656e-01 1.773500858573593686e-01 5.401649842539697766e-02 5.101971034594536547e-02 -1.402253351326753494e-01 -1.109690543956631456e-02 -4.663206160560164071e-02 3.453932556670081394e-02 1.828682435716031673e-01 1.167647030208848330e-01 8.706884893984903617e-02 -2.295604670172772879e-02 -1.601046655505479824e-02 7.728176760678076573e-02 -8.841129147682411094e-02 1.598302533819223881e-01 1.481189121676724889e-02 1.069272150020444401e-01 9.125143574176317052e-02 -1.417997378859436886e-01 -7.667998222613907344e-02 -4.490808098010206501e-02 2.246080102030319908e-02 3.055150369616401601e-02 -1.715624820546591753e-02 -5.250863077393074646e-02 -9.556663133500771512e-02 8.157923423992836931e-02 -2.270000519163444253e-01 1.869351766038812590e-02 1.622158444509861075e-01 -1.209526461132502395e-01 -1.522294891236097847e-01 -1.112893460206368507e-01 -1.333064588420737329e-01 -2.043463312435167892e-02 -1.389392831674132467e-01 1.204099996772030196e-01 -1.128772353509864962e-01 1.841029986599795609e-01 1.841029986599795609e-01 -2.189002512011814505e-01 7.549301355342905029e-02 -1.843075376021363065e-01 -1.554743179282787671e-02 -1.943411332012175141e-02 -1.251381848588377643e-01 1.820348764052876489e-01 3.670384502817392036e-02 2.220108914022984881e-01 -5.820150942306726721e-02 -1.189600430891643995e-01 3.126356884016796844e-02
1.128571428571428470e+01 -9.382828499781279905e-03 3.550779482250852187e-02 1.873597867925580474e-02 4.025681437353888920e-02 -4.138370340834537225e-02 3.455525058867880278e-02 -1.777121668404820637e-02 -3.112566394493401431e-02 -3.355207553905257840e-03 -2.568655747603788148e-02 -8.196691246154130805e-03 2.947600732455465944e-02 -1.635881209782499499e-02 -2.886530437902740109e-02 1.131674846392497075e-01 -2.194458543439533824e-02 1.916459100182748296e-03 7.056061434460234039e-04 1.748190189385097348e-02 -8.816965391895360826e-02 7.728005113154227945e-02 3.139601914731161153e-02 1.071256386307194858e-01 6.236301333218385867e-02 9.390934249090971894e-03 4.483804504184844830e-02 -5.700214012099554667e-02 -5.181216199487982677e-02 2.761790904697487489e-02 -4.956849634869762294e-02 5.648881464403563910e-03 -6.917979377542026603e-03 -2.916864078697479004e-02 -2.419703327939963164e-02 6.420509470267947438e-03 -5.708822845628301612e-02 -4.450854041213682388e-03 1.700339151688709874e-02 6.056668173176855269e-02 4.180068320645771024e-02 4.852398484083302911e-03 3.920796268334613560e-02 2.055728858909659437e-02 8.280773391150995921e-02 1.033828376271717780e-01 -1.360567192736064634e-01 -6.460290338569563140e-02 6.876254726748873281e-02 5.595992481871483321e-02 8.746859846982058331e-03 1.648998762847572186e-01 9.148833248701986401e-03 7.229767065581138574e-02 -1.753864421472547258e-02 1.481738627106280598e-02 -6.205206260695014797e-02 -5.860184358447164364e-03 6.409314340672145338e-02 -4.118496201465743356e-02 4.873389307279540894e-02 5.767305577813940098e-02 -1.623579091882061676e-02 -2.043527867810872659e-02 -1.083276899864451803e-01 -6.235308152859216080e-02 5.985889984765184468e-02 1.848938214518660791e-02 5.715126493695391746e-02 -8.938819400576988872e-02 -1.505199222989042412e-03 6.235718979621560076e-02 -4.572475725752196685e-02 7.906213780727627816e-02 -2.225605632571424630e-01 4.058570393224260331e-02 1.284469795588255060e-02 1.750956523100837686e-02 -2.751161463357324616e-02 5.560451606249156020e-02 -6.424391109639407405e-02 5.346030693271334316e-02 -9.340404856621088367e-03 4.418789263698134212e-02 8.745634041038924389e-02 -1.944980265527696851e-03 -4.211406793338645649e-02 -1.158478160477652147e-01 -1.496319843960255691e-01 -9.209936067814603056e-03 5.716995559081819445e-02 6.243518425415360042e-03 7.486708826631231772e-02 -1.512308722394971328e-01 3.962430578534929110e-02 -7.050545806633067014e-02 8.007455339901151103e-02 -5.811174027654313762e-02 -3.558586610905703496e-02 1.640842141837105250e-02 -2.793279081326461438e-02 -6.889478574274153500e-02 -1.742526245551459518e-01 2.623925916984547191e-02 4.601062532647230002e-02 -1.171647279519307250e-01 1.098612501340438252e-01 -1.818455157558607552e-02 -3.373274388718943556e-02 -2.806363635672481233e-02 -9.193695129500420449e-02 -1.376973096147045099e-02 -1.290292180758766949e-01 -3.376552769909515334e-02 1.069943164396225527e-01 1.143825893519162529e-03 8.040716467949789170e-02 -8.334167363331905498e-02 1.180424829063420611e-01 -6.913233384017149208e-02 -1.343903051698145945e-01 -7.996003671991298856e-02 3.671756102226086949e-01 -9.545729078258341840e-03 -6.116829633298100782e-02 6.177010886674783735e-02 -6.095052148576850237e-02 2.531650419336649999e-02 -8.575421024353893640e-02 4.946782057629463270e-02 8.358132935698710242e-02 -2.016721008664054335e-02 1.179856385924410167e-01 1.304582376680455680e-01 -6.140687654842337528e-02 9.716911686288710881e-02 9.716911686288710881e-02 1.793244990139245543e-01 -1.748616272661635829e-01 4.920763502530575706e-02 -1.069705793826929291e-01 -2.502879793105520223e-01 -5.328269617541486758e-03 1.626207737793466945e-02 1.340448353413720498e-02 1.797107026566000521e-01 -3.626787799986911504e-02 -1.805228210740960348e-01 -2.268769181996938000e-01
1.142857142857142883e+01 -8.177249917304674209e-03 3.267083208392064508e-02 1.843549418692843819e-02 4.048452724948711778e-02 -4.569628447201454918e-02 3.688420850932326578e-02 -2.549919043245170436e-02 -4.263820536722783688e-02 4.179184136728961337e-03 2.156060601823245055e-04 -4.372317564143256979e-03 2.982585086077546577e-02 -3.987191794966663677e-02 -1.102805283693996524e-02 -2.103730786018584084e-02 1.921089409423367214e-02 2.253000057468184086e-03 -1.480400994355975455e-02 -1.371943115601156546e-02 -2.770425842384001067e-02 -1.459566048921125212e-03 -4.192284834860522842e-03 3.350203573350820762e-03 -8.901254650812574776e-03 2.478496652866686665e-03 6.189902514343812931e-03 7.992183167716590542e-03 -3.247415088886469736e-02 3.174670240033683477e-02 -1.550471615751282048e-02 -2.421605509969936357e-03 -8.138945083969039915e-03 1.269776257440711001e-02 1.747168986801226481e-02 1.519252050914529813e-02 -3.837051569800500883e-02 2.390457793265268749e-02 -4.641726458728205260e-03 4.007813045440260236e-02 4.121005997303363311e-02 -5.584806797624092267e-02 4.704552239436222451e-03 2.132500113996251001e-02 1.019058183962925634e-01 6.110278781017987326e-02 -3.771958056086666122e-02 9.655521056703793292e-02 1.159966478871329865e-01 -9.070045302226108219e-02 -1.016915008717954733e-01 1.301742057252203676e-02 -1.241922977738272871e-01 -2.062240204708885166e-02 6.708802177459384508e-02 1.585586055767139457e-02 7.812083020040765102e-02 1.768222409036952769e-01 -7.115079253694199524e-02 -7.329295115206138633e-02 1.289408859582441384e-02 4.827413316530099197e-02 -4.710521506143589346e-03 -1.835085321150730850e-02 -7.780755405959977056e-02 -1.967605914008057830e-02 2.079117262501612995e-01 -3.040100468277568205e-02 8.207683208569988009e-02 -3.417361439240693133e-02 -1.547355496399214769e-01 -3.928346136178345605e-02 9.587070595819864594e-02 7.729606792047635788e-02 -1.616650858799542345e-01 3.609528146274717381e-02 3.014526800086876276e-02 -4.622592646108928532e-02 -7.697671073285486387e-02 -5.736352897230026504e-02 -3.424638388993252354e-03 -1.826923727531734251e-02 1.550796153660380927e-01 1.344420114276289602e-01 -1.604047980311586186e-01 -3.272381281124108615e-02 3.584774602214036224e-03 -1.168441817425069501e-01 4.975718368411768955e-02 3.330557177541799974e-02 -2.812778486456706667e-02 1.100599495253418020e-01 6.346023305513398549e-02 5.225007683929192709e-02 2.367468170828796181e-01 7.875279927198505781e-02 1.823240968770180881e-01 1.738888031368888420e-01 1.509373165315948916e-02 -4.006018737673060909e-02 4.842796214079207739e-02 -5.155706203709880392e-02 9.392124203840473973e-02 -9.205599403887416640e-03 2.944517968244258349e-02 7.675728572153663054e-02 2.744148881089324143e-02 -1.778297101251494761e-01 -2.234210668038382752e-01 -7.969114281303756042e-02 9.696749768164870942e-02 -1.669772824893079168e-04 1.078560482629176420e-01 -1.101273530203595585e-01 -3.020702160027903538e-02 3.847265703464327474e-02 -1.143865225431976718e-01 -1.046151019998401988e-01 -3.860469287740818378e-02 4.832526201129893478e-02 -8.063551580737100821e-02 2.027895381290640165e-03 1.470063684350228772e-01 -3.736794188997399208e-02 1.693244880025683852e-01 7.405959077813584202e-02 -1.593661591992375989e-02 -1.191574363815482290e-01 6.146618993032736816e-02 1.545902869945524061e-01 -1.064933831449913215e-01 1.196926433447259436e-01 -1.553866779176181490e-01 -1.697948917282513306e-02 3.040052457012132336e-02 -1.123240582090582057e-01 -1.123240582090582057e-01 -1.357308922883089242e-01 1.707750437285043277e-01 -1.237139330954293293e-01 -4.994901645266670853e-02 -5.363730774300728976e-02 -9.572895949323223519e-02 5.199751360956683666e-02 -1.159104407668257695e-02 -9.660220869594247917e-02 -1.592607466232538391e-02 -5.461905763741096986e-02 1.666662370555702377e-01
1.157142857142857117e+01 -7.435073880158613903e-03 3.140480472714082122e-02 1.883710251976402836e-02 4.320868271616182948e-02 -5.464388191127301370e-02 4.482860009157857428e-02 -3.252872182549024910e-02 -6.039903756604166757e-02 6.573584261292546131e-03 3.662971459764514871e-04 -2.762787034037682277e-02 3.721645532827889263e-02 -6.031049992283604028e-02 2.628402376644351987e-02 1.910944145186246335e-01 -1.257949452446920080e-01 -1.487451102679160191e-02 9.752926267688818030e-04 -1.380277155321922855e-01 -4.964554531636882623e-02 -5.058057145902708669e-03 -9.195319107873233325e-03 -2.271420472925271203e-02 -1.628890215015146858e-02 2.962591530057806857e-02 -4.298543024453550798e-02 -1.359488938603834081e-02 -4.878795864688298400e-02 7.611935783195261651e-02 -1.366867109378004652e-02 2.222401323774947368e-02 1.576088292306324426e-02 -5.364542879025853547e-04 2.218593403559583274e-02 4.584201495248294402e-04 -6.021089517260432705e-02 3.221931648214725052e-02 1.619164308734227786e-02 2.194635992080993733e-02 5.458050696298003684e-02 -4.013358981224282584e-02 -1.206660596296096032e-02 3.642582158443139363e-03 8.678872002799432883e-02 1.571209350554656978e-02 -6.544665588419805446e-02 -1.313157037591084209e-01 -8.015449469565227858e-02 1.780010641043529018e-01 1.600694016492338334e-01 4.240561034300643212e-02 -3.998308806046615288e-02 -3.326786623499655010e-02 -1.383611181986209027e-01 -1.267877324779559389e-01 1.940729297816595061e-02 -1.251096021535826330e-01 8.122934676565835010e-02 1.345769472621612291e-02 3.246160051906579747e-02 3.318113314685196442e-03 3.754845332882680159e-02 -5.773560670287479490e-02 1.076489070034880417e-02 6.256932050247726584e-02 -1.246281315763829965e-02 8.362283080380394917e-03 3.837379385350297382e-03 -3.389086336098658808e-02 3.489423102102343684e-03 -1.088713048825509233e-01 -3.251990571548671327e-02 -1.247403450145672110e-01 1.070980394536456271e-01 2.541030134638908033e-01 3.764565989064726226e-02 1.405352893120651557e-02 2.662097026009661860e-02 1.874754389098954796e-02 8.444980634924156848e-02 -3.612542589604854359e-02 -2.817951824522770335e-02 8.756080754526697485e-02 1.295478473349701565e-01 1.285388684556742211e-01 1.059341134881131435e-01 -3.917348637045745333e-03 -6.240305734250368302e-02 -4.697718153681625097e-02 -6.126775406413588650e-03 -3.767729414188000087e-02 -4.838214282327880922e-02 -1.915883371398036383e-01 2.066334919544676463e-01 -8.458802189454141252e-02 6.319390131812534228e-02 -2.347352429770214327e-02 -3.840582569623014753e-02 -6.071557472043523362e-02 8.753847222972313546e-02 4.395133761022348984e-02 -3.710464578813268965e-02 -1.248314137761045578e-01 2.966823656915159452e-02 9.387412941577157532e-04 -3.764979198995051235e-02 -5.952838260112806174e-02 4.334065726224060194e-02 -1.707734635809422460e-02 1.287218476425315561e-01 4.035419067642721791e-02 2.969484216592691364e-02 4.507671528653094117e-02 -8.595291088572629135e-02 1.691773211738176741e-01 -1.115869878119671865e-01 9.266792815603477895e-02 -1.193709526079341360e-01 1.021140202504021433e-01 -1.042836666200578494e-01 1.711622909674201734e-02 -6.936068587346914949e-02 -2.410457291342908703e-01 7.182781598867626904e-02 -7.515812875332131271e-02 -1.471933637136640938e-01 1.290028373003190287e-01 2.177625632737522840e-02 7.272712117946962659e-05 -1.250739734398541025e-01 1.102765948816175900e-01 -1.697790432558658746e-01 5.863757073631183786e-02 -5.584044066218671332e-02 -1.090286556153188952e-01 -1.090286556153188952e-01 5.619696115567574674e-02 -1.390176301262878999e-01 5.020711486587935840e-02 2.414157770113624455e-03 3.107866006927627323e-02 -5.507606925495105860e-02 -4.668521169236430901e-02 5.028664223195118167e-03 -5.800337907225490419e-02 1.873659059669194327e-01 9.183973003007010749e-02 -2.654054977357405212e-02
1.171428571428571352e+01 -6.953919654850666127e-03 3.171384747070173787e-02 2.039886998933143972e-02 4.855398783532320628e-02 -6.605791957336605569e-02 4.870041747672497479e-02 -2.912436694115424010e-02 -6.228290169768087997e-02 -1.207734752957800861e-02 -1.357850198712634744e-02 -4.165877536772705225e-02 4.480625071618958566e-02 -4.013249011580930642e-02 2.046204848321837508e-03 -1.060243286140603522e-02 2.088086429580738104e-02 1.402649730313239827e-02 3.291876376741434407e-02 1.457868945748672269e-02 -1.288389457841221343e-03 3.384731623843472304e-03 -8.782556540369145653e-03 1.331531059404175883e-02 -1.719799937303514038e-03 -7.319315077411076530e-03 -9.758520475752267137e-03 2.124771678147582485e-02 -5.252366759879881913e-02 4.672186281008346154e-02 -2.992920764772635800e-02 4.647540702334564122e-03 -2.898952483874711952e-02 -8.601952378246846553e-03 9.831070974821576672e-03 4.113339395871421639e-02 -7.789927483971234579e-02 5.043497779561998372e-03 -2.369839410886406816e-02 1.065834344224191911e-02 -2.836339704662431925e-03 -6.542250372539538950e-02 2.421371402237510601e-02 1.600904184045516543e-02 -4.552022466430422250e-03 8.366141632851060994e-02 -3.332282081243689159e-02 -6.387886004830271771e-04 1.212306664390159772e-01 2.018263262902554936e-02 -4.860415295075335568e-02 4.655599213910292106e-02 1.505429968294051124e-01 3.790368123978654635e-02 9.039708370803551524e-03 6.340182414606311545e-02 -1.449289464983183895e-01 -4.235433782347521742e-02 -7.247590880745155562e-02 1.743902326408260095e-02 -5.827190811244666729e-02 -2.529959420550401822e-03 -9.788805141933006829e-04 4.129102778554624709e-02 -1.397487093122682300e-03 1.290633266818729495e-02 -1.759106853876753890e-02 7.801635978637059751e-03 -7.689759583758479927e-03 2.011591066657702001e-02 3.139690728265800979e-02 3.301885357884074002e-02 -1.178766703919651056e-02 6.129370416896914170e-02 -3.626461307707255083e-02 -1.411639604406092659e-02 -4.281534247727188103e-02 5.194481973891754839e-02 1.377631587887485735e-02 1.702143297908807404e-02 7.477087954570959052e-03 -1.317320808046537617e-01 -9.698964618730876452e-02 3.334936646698476170e-02 2.845496189964033182e-02 1.350330207979425212e-01 6.706165291993754218e-02 4.624458931951679064e-02 4.169864703569762382e-02 -2.228019403172571203e-02 3.537880687581167888e-02 4.948085755271491859e-02 -1.093753776989347115e-01 4.403771953161950137e-02 -1.101130117551791295e-03 1.337322577910541981e-02 -1.906642118651866447e-01 -8.882554664753532225e-02 1.041599973376876875e-01 -1.359913697708415026e-01 -1.566944657461885049e-01 -1.148748954564950825e-01 -2.248990259192334140e-01 7.221290716981403068e-02 1.099995622266001227e-01 -6.418461730573690738e-02 -5.176571531354802469e-02 -9.666211000642817297e-02 4.388889561888758423e-02 1.709614887605667710e-01 2.486394942763756888e-01 -3.631418535606165815e-02 -1.142884199268267426e-01 9.816805558893868314e-03 1.879789173716577347e-02 3.283124189891931805e-02 1.013993551671922982e-01 6.187029812476751989e-02 -6.793268249044551177e-02 -1.154900335100139258e-01 3.877684042272663140e-02 3.781939950649598758e-02 -9.288769297234922978e-03 -1.256689302688010490e-01 2.032420778550812074e-02 2.867578724528833112e-01 2.295757737270465726e-01 -4.985101920444361817e-02 -6.074022495249244147e-02 -2.102598059179655587e-02 -1.319442112186919314e-01 1.051590376270539473e-01 -1.618573938644047444e-02 9.549466745467838358e-02 -2.214843400888643829e-02 -5.642044228180442822e-02 -5.642044228180442822e-02 -2.858589861492574213e-01 2.381927633801118188e-02 3.639113516622529548e-02 -6.612981667897656346e-02 4.513341232399352074e-03 -1.185955464343476252e-03 -3.031554942069875636e-01 8.612230098345061147e-02 -1.245405823145243202e-01 -2.147211912248163102e-01 -2.546890084454366335e-02 3.267315237027315633e-02
1.185714285714285587e+01 -6.832927948566719020e-03 3.271128452736671299e-02 2.194688687816123349e-02 5.158016540677576312e-02 -6.882153733038326449e-02 4.309866763273337287e-02 -2.143666243417593001e-02 -4.648512200991396920e-02 -2.282276613449574221e-02 -1.498176200646718012e-02 -2.717038407331687916e-02 1.911504271405842573e-02 -8.649238661300337472e-03 -5.856464756940587060e-03 6.705414586776280161e-02 -4.117127584166243442e-02 3.915860714067870285e-02 4.187938620069410478e-02 -1.601339634401196046e-02 -2.599015456407903490e-02 -2.596447187602185513e-02 -9.017429187380869918e-03 -5.109146383339166139e-03 5.861240084401767025e-03 3.896626991809520185e-03 -1.183578676396412031e-02 9.856956659994071598e-03 -4.350183225726143854e-02 5.645770165049797396e-02 -2.508670154368907237e-02 2.571643782653448146e-02 6.397073017764328719e-03 -6.898274825992766618e-03 -2.070167318445220381e-02 1.960710892079143772e-02 -4.572250079914739335e-02 2.289253697881603322e-02 -3.389947531024277427e-02 1.886891666808717880e-02 -2.452342144056612189e-02 -5.491189332761942619e-03 1.774851384849097241e-02 3.570584594091519987e-02 -9.214471123337031333e-02 3.986649123792519733e-02 2.965217510684634364e-02 7.766746313055317152e-02 1.519385924598095489e-02 -1.158648810970685714e-02 -7.449580661349844424e-02 -1.172054036258721350e-02 1.193096043140489948e-01 -9.966802760411154483e-02 8.628103648440418882e-02 -7.027497034773359276e-03 -4.382769224002034530e-02 -4.796287766942472497e-02 -6.598576874452766194e-02 7.375031602220959159e-02 8.989656314880887372e-03 5.659721822949387304e-02 8.361567028188588921e-03 7.866873135574835307e-02 8.577774653399275473e-02 -6.563928862079342064e-02 9.883981892085705670e-03 -7.048580095588552301e-03 -1.289613663371585450e-01 -1.103661820376326125e-01 -1.622656221964697276e-01 -7.113648915418795127e-02 5.527551555321264659e-02 7.513429367935915704e-02 5.051229723442934860e-02 3.800853298242329315e-02 5.498285094436397569e-02 1.068552025691892615e-01 1.558103922977483857e-03 -2.727932837525112383e-02 1.026387531563785205e-01 -2.096126228904799521e-02 -2.022612976110729419e-02 -1.008260075080465168e-01 -2.935124350532321378e-03 -4.132623824696309706e-02 1.274189047629545879e-01 -1.808572425470951830e-02 5.645868359787865800e-04 -4.702324845866777403e-02 1.345893838717969193e-01 2.852085969145224872e-02 -3.661808130282104019e-03 -6.990585388954351914e-03 4.439229686059092961e-02 -7.833443047453114705e-02 -1.262730891396604549e-01 2.647072858552413366e-01 1.366498564814239841e-02 -7.671750692347015232e-02 1.485257650603193647e-01 7.221779503359070096e-02 1.718070448850517462e-01 -1.747826684533380914e-01 -5.820092026443674654e-02 -1.005622607877549313e-01 -4.515945471131487671e-02 -1.076347788303113895e-01 6.902180446613241649e-02 6.633495980718636179e-03 8.977694842628769489e-02 -2.029865936323331510e-02 1.190491039464687262e-01 3.120575053097970897e-03 1.234648307660804328e-01 -7.377034099744038398e-02 7.575670015057354989e-02 2.345969278517533174e-01 -3.917099970211916637e-02 -7.848088952987701539e-02 1.036361376384223321e-01 -1.972806470618946109e-02 1.091052688222634605e-03 2.535780143240865536e-01 -4.780190374756105622e-03 -1.059197888338988917e-02 -2.323951869946872320e-02 -9.215888270010849648e-02 1.955402937291365328e-01 1.158494455396705675e-01 7.998911857249198232e-02 -1.315525661962521908e-01 3.106760013157723946e-02 1.152938745140765359e-01 -8.475746225227331898e-02 -1.731826856648558399e-01 -1.731826856648558399e-01 -4.745085999656603604e-02 -9.001912751478970132e-02 1.209518321782959843e-01 4.451760440472992547e-02 -1.796977416799227512e-01 -5.671161992043299849e-02 -3.939924094846793817e-02 -1.660474685371321870e-03 2.555838433922071884e-01 -2.678010915804329359e-02 -1.065030840924529321e-01 -7.562739369067582318e-02
1.200000000000000000e+01 -6.834695180036565523e-03 3.363726291744922187e-02 2.318997943188823990e-02 5.186474880006482907e-02 -6.547412766505879278e-02 3.423442971463781792e-02 -2.061461384600062410e-02 -3.284695983479369447e-02 -2.027613371068965470e-02 9.748866639363048744e-03 -4.108729061917238898e-03 5.094475059028660650e-03 -2.064730951869867340e-02 8.752316221575552613e-03 -6.216055703107598723e-02 6.636624779717753726e-03 4.301438738509302112e-02 7.186609484059421939e-03 -4.648339707588445419e-02 -1.773753728413782899e-02 -4.575732498878660320e-02 -2.933400416972964386e-02 -6.143949986708657079e-02 -6.000219908512289396e-02 8.441859948878173425e-03 -3.271199734077411686e-02 3.284653904301970684e-02 -3.039033561824669438e-02 6.273157403226892193e-02 1.614333733841406479e-02 2.655266571586431534e-02 2.186185402484622578e-02 4.546102553932516825e-03 -2.729740847931415998e-02 2.165873416412720728e-02 -1.268606832722282002e-02 3.404157552348546084e-02 -1.843468339798506883e-02 6.492709407119475438e-03 5.816446039736336560e-02 -9.486873969858016648e-03 -3.505228485957963269e-02 -3.564941927395131466e-02 3.944653136670907279e-02 -2.755449965117588024e-02 -6.517730761992877875e-02 -4.611521498944984310e-02 -1.233534586607462104e-02 4.872870135184297069e-02 2.585003641798543084e-02 2.740294713233630552e-02 -1.711817363095647498e-02 -1.140784330005768649e-01 -7.637423336166056231e-02 -8.971087399733894407e-02 6.624720000422394672e-02 -1.054631094046336315e-01 6.395721401691871477e-02 6.210828217259604933e-02 1.310517302592186240e-01 -2.136728209304430189e-03 4.877683495180613893e-02 3.251316390742047674e-02 1.409678688304684402e-01 9.758361050203280540e-02 1.588829392744355029e-02 -1.052155490557016709e-01 -5.883730348809224769e-02 1.351224947060474801e-01 -4.407260457946002297e-02 2.124236238984279421e-02 1.333439218437278695e-01 -1.563403916705111696e-01 1.068124292211458798e-01 -3.393687703376732645e-02 -2.319599939655396167e-02 -9.215893678534470279e-02 -7.440407304191064275e-02 2.390626259631677825e-02 -7.945357908426823245e-04 1.891648123389984976e-02 -2.014905173095849975e-02 9.945161511677667876e-02 6.281017686995570004e-02 2.115393731707473912e-02 9.049583781735845434e-02 -7.764665919058873211e-02 1.413145253141077362e-01 1.430410947692667134e-01 8.271881245320490683e-02 6.926777075552142948e-02 3.250616387122121087e-02 1.396587783549583794e-01 8.848063761820184822e-03 -3.998412668690158600e-02 -2.355956822603711559e-02 -4.630279125144089875e-02 -3.573349109517986316e-02 -7.336655919219937927e-02 9.787434165932284991e-02 -1.106956049782760881e-01 -6.969742057883353270e-02 1.726316836944879751e-01 4.315440520798764085e-02 -6.443757478684035422e-02 -9.123077054774897388e-02 1.033790000613085264e-01 -1.020932291180738222e-01 -4.279482074877181963e-02 1.279261537022494954e-01 2.041515675549877493e-02 -2.301241568800229398e-01 -1.115344743104526304e-01 -1.675937170523302544e-01 -1.066524401166835528e-01 -1.473632552798991580e-01 -5.856573679262987164e-02 2.250803270574766868e-01 -6.727889278990789590e-02 1.198885661656910184e-01 -6.160343658620980045e-02 2.400517368913391431e-02 1.298500823129065673e-01 -3.654015957462108943e-02 1.429499505430043282e-01 -8.485633331333498897e-02 -2.952242593677567237e-02 -7.971467376068015753e-02 -2.592762319571974977e-02 1.256797671470618605e-01 -1.183986614310908597e-01 -2.960202561964717701e-03 9.677999153575068958e-02 -1.285271032234724664e-01 -8.384687956029419909e-02 -8.384687956029419909e-02 1.732539080526157849e-01 1.715311614134678586e-01 -1.879953653950569570e-02 1.492751723042149425e-01 -1.381134605074556265e-01 8.602177478540933009e-02 -1.051871326772317178e-01 3.263564730359177352e-02 1.058207715896307237e-02 1.174760734983086308e-01 -8.131320143391870814e-02 1.591021963482875390e-01
1.571428571428571397e+00 -3.586140671702839344e-01 -4.191485143000829861e-01 6.652333785589502613e-01 3.324276470686200052e-02 2.703931740664913472e-02 2.518925518229525040e-01 2.951377388451572048e-01 -6.787126043160446320e-02 1.223729449835736782e-01 -9.904833967662856134e-03 5.064872944550694728e-02 -2.279081512960596245e-01 -7.980173167160448111e-02 6.532092464527997078e-02 -2.021614997875104125e-02 -4.485048028656196673e-02 -7.746451495336115212e-02 2.833646664244656582e-02 3.967721062215975175e-02 3.709992745912937123e-02 -6.764933784501899958e-03 3.757098905682703521e-02 3.518936704766739004e-02 -3.616822166406509238e-03 9.354084702134748269e-03 1.369277368545562985e-02 3.347402520230354211e-03 4.433856887225607994e-03 -3.100720336031875888e-03 -1.164223138156024635e-02 1.623297148768557477e-03 -2.573796340328067967e-04 2.379393586275379419e-03 1.215469076022889861e-03 -7.098650270678143713e-03 -7.877463472044111395e-04 5.120752608170089926e-03 5.264015105984431661e-03 2.530912794862906576e-03 7.555992094269049905e-04 -5.430521961639527342e-03 2.348659278379646928e-03 -3.846429159725104838e-03 4.435886399061581518e-03 -6.899075542628969708e-03 -2.647836252148801821e-04 2.104224322162952156e-03 -2.220671591596044738e-03 -1.861040850302366064e-03 -6.289936678621867779e-04 8.330185106150406540e-03 3.894508062774484046e-03 -4.903912026663291221e-03 7.431435046157125338e-04 2.256322935702187449e-03 4.220405665941297756e-03 -4.760833583255680637e-03 -4.293426628310694632e-03 -2.090739385836925656e-03 2.204115630274169207e-03 1.422755369826094168e-03 3.644788665944651788e-03 -2.480182647701106771e-03 -6.222884591127117448e-03 -2.906021039269686412e-03 -3.751019683126720415e-04 7.867888312944434004e-04 -2.162672315428196181e-03 1.686504231715697105e-03 1.889801975590290825e-03 2.026596774577524586e-05 -3.995036546712671757e-04 -2.446702660854157673e-03 3.748006969681152555e-03 -1.112872345987511204e-03 -5.562131120471604587e-04 2.445420614234879338e-03 8.994681950681635279e-05 -5.222350244378763271e-04 5.371934684695950845e-04 -2.058008874959396661e-03 -2.588517250988091670e-03 -7.486357880136921585e-04 -1.392129785265065842e-03 -1.609205319826954904e-03 3.303380387376479710e-03 1.442624549436576792e-04 7.602067488688710271e-04 -1.798195144062038819e-03 -2.198693383560289261e-03 1.334227813480081369e-03 -8.587601135353510129e-04 -1.949085871904335764e-03 5.509092869657038379e-04 1.778212302424890187e-03 -2.532390716351440980e-04 2.013614969865558304e-04 -1.387854712535890097e-03 2.474229161180745932e-04 -2.241210225778073853e-04 -6.855017112568955384e-04 -2.514507162882382088e-03 -5.876832767366666540e-04 6.412994425556544633e-04 5.821133749894673087e-04 -5.627705924098068456e-04 -1.657053884922570029e-03 -1.776717175927338375e-03 -3.184116895108812231e-04 1.010769115493665126e-04 -7.947965915942349288e-04 -6.666873348096989628e-05 -1.628503905855464753e-03 1.362183383123082405e-03 -1.474898563961353840e-03 -2.044832525219361283e-04 -3.941510342694303664e-04 8.005452399765399961e-04 -7.981305949847322494e-04 -6.891395638060427765e-05 -7.551575802714166445e-04 3.611838612567292383e-04 6.505138195701340052e-04 1.984601876163648207e-04 -1.227109774011429484e-03 -1.564973936332887683e-04 -5.321834450769517312e-04 4.155599934703493588e-04 -1.275378558841931578e-04 -6.065677485975460616e-04 -4.676881055341668126e-04 5.096513346290951207e-04 3.774999659051861281e-04 -1.470780003839063706e-04 -2.909759210730913990e-04 -2.909759210730913990e-04 6.371401563648400367e-04 5.845631233509998451e-04 -8.017450216882821131e-04 -2.486900438591737044e-04 3.057927146026542743e-04 7.584003649407068887e-04 -5.784126038630579099e-04 -1.753311847490518754e-03 8.055834025104328770e-04 -3.119510112959479912e-04 -6.656548592667976957e-04 2.774594995470256809e-04
1.714285714285714191e+00 -2.624461953254192403e-01 -2.531378401687125468e-01 1.305112549262722188e-01 2.535411936518360831e-01 3.159980774583575069e-01 2.881033198961831590e-02 -4.170861734233402007e-01 2.674825853016854493e-01 -2.108078530845683418e-01 3.283331504709687820e-01 -2.130315803808242869e-01 3.660404737737080749e-01 1.700214463051288316e-01 -1.449055088082017162e-01 1.082099379950080820e-01 1.189344927769701299e-01 9.085414536728871060e-02 -7.170987677070775335e-02 3.181839334617113640e-03 -4.289379297489563647e-02 3.879019622617169843e-02 -1.209688658907108298e-02 -1.006109114048345243e-01 -2.389947784544171287e-03 -3.095594954865935750e-02 -1.747618840860054937e-02 1.213647625603592531e-02 1.383094013085068089e-02 -3.356463546115766826e-03 1.849843834031535822e-02 -1.427032296304504323e-02 2.608132093007179894e-02 5.444838880881674482e-03 2.005418424466106166e-04 3.431023674071680477e-03 5.871168496088753803e-03 -2.291799040761038388e-03 -1.016098533284953698e-02 -1.655208818828891523e-02 -8.057850734392449712e-03 1.498935442841016041e-04 -1.006407246350135044e-02 7.264745910615068129e-03 -7.020282690040327046e-03 1.145655145909836234e-02 -3.790371620039024309e-03 -1.505149769383234276e-02 6.255220248619513569e-03 3.311167048924712215e-03 7.183833192848356787e-03 -1.588172063274505275e-02 -5.498235904641392800e-03 2.667216994026674372e-03 2.244297573272300422e-03 -1.037619325159844230e-02 -7.271843810994669914e-03 -1.894393377167662412e-03 -2.318740390853168097e-03 -6.389520915654467274e-03 -1.793438207344454386e-03 2.189904213601158792e-03 -7.502106540339005016e-03 1.147473503941163521e-02 5.343426781173158356e-03 7.176169433123723990e-03 4.661562809940902712e-03 -8.220112429739545286e-04 -1.371684815099685414e-03 -6.274477483877161088e-04 -3.699357170379687261e-03 6.201744090780700856e-05 6.512092550386333438e-03 4.586410299392694630e-03 -2.408700681041253937e-03 1.860334649714608557e-04 6.776692806255726854e-04 8.371354292580953781e-05 3.285235116565402686e-04 -5.754301047755260761e-04 -3.988946483492413256e-04 8.912301228252091133e-04 2.268800489366147935e-03 -6.227371780280248825e-04 2.639838871053977465e-03 -2.739110143868344650e-03 -3.461469052310371317e-03 -3.458758810359683147e-03 -1.389778155859822594e-03 7.081021648834226641e-03 3.411863124068130124e-03 1.755518213939523398e-03 7.197208179586786275e-04 -3.758835119687701999e-05 9.495552736687150070e-04 -1.212792963813719670e-03 -9.772311259022205699e-04 -6.045831012818369838e-04 2.617467180612820330e-03 5.859644827314364375e-04 -6.856792568910977147e-04 3.260634883734270652e-04 2.662459531557691793e-03 5.197966461904733040e-04 1.495590985399405286e-03 -3.437442652794554061e-04 1.195411490242118558e-03 1.986531639860312018e-03 1.118831312972457014e-03 3.948286453491672886e-04 -6.442940597039340791e-04 1.669295260363742178e-03 -1.168306034436213461e-03 1.814734759817818177e-03 -2.758840147906699725e-03 9.367440837630735054e-04 6.514125645605864075e-04 -1.193813165908429955e-03 -1.546136925315773044e-03 -1.681011629445161787e-04 8.920239555001069137e-04 1.395130312280350952e-03 -6.210300184588338082e-04 -1.855162774136448998e-03 -1.118136666538335853e-04 1.583366948052651255e-03 4.241180793163533652e-04 -1.362908914441407276e-03 2.476155524872818560e-04 1.720177892997548771e-03 4.772659316138087122e-04 2.309623685197872631e-03 -1.025938915473419838e-03 -1.020290845125797121e-03 1.521215494674175181e-04 -9.894704449773684268e-04 -9.894704449773684268e-04 2.058852556857453337e-04 -1.078917377585729810e-03 -3.270840180923650095e-04 1.263188728335395137e-04 -2.550446875296757867e-03 -1.897274178572254323e-04 7.681985041442085773e-04 1.440797438488441908e-03 -1.634182733069868563e-03 -1.416228002242708468e-03 -7.511280983219664493e-05 -7.206630359774412629e-04
1.857142857142857206e+00 -2.323463381814692696e-01 -9.748448203251329491e-02 1.252272618969859502e-02 1.319593917771979819e-01 1.540780799090366304e-01 -3.890479808880671353e-01 1.925295696857300676e-01 -2.172471134557463490e-01 7.673936830980873647e-02 -3.985187528921909639e-01 1.350228001196767391e-01 4.336528273798140876e-01 1.400327910661884889e-01 9.051767909820269964e-02 -1.677990504050154985e-01 -6.322792618345197957e-02 2.405213891672471627e-01 -3.117432577668816443e-02 -1.755415332450185606e-01 -9.011821225284359638e-02 -2.334741750305732375e-02 -2.227915024392363996e-01 4.301107315524840824e-02 4.187656917551595137e-02 5.226876085707074515e-02 -7.363349245732292436e-02 -1.001315278086326033e-01 -7.858015370196144017e-03 2.050556446363283394e-02 -6.813952003781911793e-02 9.185978925104584802e-02 -9.797449683765054040e-02 -1.219244135060569442e-04 -8.939552209937414590e-03 2.568618397583726301e-02 -7.683445455915235978e-02 -9.837971089441217495e-03 -1.010624840811704707e-02 7.041648370265138346e-02 1.536859898219008341e-02 4.756592992921102742e-02 5.504871233045699475e-02 -3.371858859295504690e-02 6.243017770401906343e-03 -1.149407576683521802e-02 2.839596286780747894e-02 4.734962574312505390e-02 -1.968267539815959921e-02 -1.408304947400583311e-03 -3.046055563774213021e-02 1.220577090315950845e-02 -7.817163610411874061e-03 3.313030429701051445e-03 -3.098752992201224757e-02 2.306357515098955008e-02 -3.577078415326150670e-03 3.500226342165882465e-02 2.456053260216784634e-02 3.594369666962146659e-02 -1.031830573448394746e-02 -2.347963676263877322e-02 8.190300411646317044e-03 -3.258554429960824200e-02 1.723154649873947022e-02 -2.113797122729789771e-02 -2.513769594228883186e-02 -7.930620890621459598e-03 2.500869234340389810e-02 -7.893328938428525662e-03 2.495513817003968370e-03 -4.586429203828508699e-04 -1.902148421783083493e-02 1.763157290476447805e-03 -1.096576344539440528e-02 5.427673082324028717e-03 3.139319038223786339e-04 -1.111605233634738350e-02 -3.831984101829680623e-03 4.979647033347780506e-03 -6.282874234024255627e-03 9.013959572093995648e-03 -8.959522511194383844e-04 6.294045960623052306e-03 -1.095430379504938254e-02 2.129546789509126348e-02 -9.223771476055707408e-03 7.756949981421025139e-03 4.145543157875662861e-03 -1.558656448475932710e-02 -2.251817914495221444e-03 -1.855126704831887643e-02 4.026754956977187175e-03 8.906035078213275780e-03 -1.604425900435310984e-02 2.962873041067307089e-03 7.013877724122383542e-03 1.287636310352902925e-04 -7.893685747350701401e-03 -4.419504257917809820e-03 -5.520839230075352908e-04 5.385288992616992301e-03 2.401732927520443435e-03 1.065663512504992552e-03 -1.549770592968801458e-02 -8.714409563343555182e-03 -2.996539460874301283e-03 -7.105227885851320667e-03 4.570764017871931095e-03 -1.925880094854677158e-04 2.743546216540296030e-03 -6.101280914943035989e-04 4.449120280644697570e-03 -3.394973580156498711e-03 3.690478076385400250e-03 1.111789305721018559e-03 -5.836530358896326216e-03 8.461580063595468965e-03 2.710243596952507592e-03 7.252255930752823758e-03 -6.256673647641219221e-03 -1.721856344027294190e-03 -1.647342045013986452e-03 -8.649387850766149287e-04 -1.930069489117685342e-03 -2.695887577828807048e-03 -2.577176284755459696e-03 7.706085183445680192e-03 -7.163876744677212700e-03 -8.572243646426811609e-03 -2.145643847700216041e-03 -7.716119965154415172e-03 7.863945663368252480e-04 2.616344526868235720e-03 8.922564524096269220e-04 3.767147546648767255e-03 3.767147546648767255e-03 -2.602714371383773023e-03 -3.375381864291385854e-04 3.319960990885134633e-03 2.031354133480739888e-03 8.434217313682913775e-03 -1.768263278316692562e-03 -2.995095959683163802e-03 3.558873230731748969e-03 3.002386217965461769e-03 8.840118718699453357e-03 5.237819185693792269e-03 2.890314622754067662e-03
2.000000000000000000e+00 -2.130351746044819861e-01 -5.069900738168313381e-02 -3.309718077445406026e-02 3.388185075421101811e-02 -3.966131856884317491e-02 -3.478972456619091602e-01 5.810461613189999569e-02 -1.838560380872957811e-01 -1.832961567143834292e-01 -1.916547649406585285e-01 6.377315302772154637e-02 4.803142187909607147e-02 -1.351982968785461203e-01 -3.134327495331326596e-01 1.402396461328631327e-01 -2.928521035537773147e-03 -1.148803466445276061e-01 1.063712445698657486e-02 4.187015371572187783e-02 9.923749907480647336e-02 4.577484877818636250e-02 2.657377057870129455e-01 9.516972684994444431e-02 -7.410252931036206969e-02 -5.531558292587259763e-03 -1.058279073370461398e-01 3.188830712168309045e-01 2.409787205925992618e-02 1.413496610157696960e-02 2.772970533983323826e-01 -1.872220239693979105e-01 1.748032093126868913e-01 1.759858084440836176e-02 -2.872283841763362353e-03 -7.664051891618266221e-02 1.578766542278761120e-01 -3.777107749805896919e-02 1.538047690236502181e-02 -1.545582800449275818e-01 1.558261012007982650e-02 -6.410596232459600530e-02 -1.713392476970888034e-01 8.966521823435440186e-02 -1.190376147106163990e-02 7.390106224094479537e-02 -8.927264586457045459e-02 -8.563702187044471004e-02 5.764183821164248211e-02 -5.418620347247074531e-02 1.213647412975116802e-01 -3.985954738432127137e-02 1.104760075896820022e-02 3.272890499198231190e-02 9.693720341725804712e-02 -2.817191249201178235e-02 3.359341583930618158e-02 -8.292687856905467392e-02 -4.274608938378009898e-02 -3.423160255240918076e-02 9.477107809853229856e-03 5.055415468462263334e-02 -2.227499639732494902e-02 6.413867384618536505e-02 -4.038230789581618435e-02 6.427596474434303653e-02 5.030773161771897456e-02 5.298826098766716564e-02 -5.946734267331341139e-02 6.316142999073382468e-03 -8.676364778278371215e-03 4.109887795961299044e-03 4.176960011045989518e-02 3.513356823396459987e-03 2.167908180842178373e-02 -1.189155448676739064e-02 -1.668263671580364361e-03 2.025503262056654180e-02 2.465557297475010415e-02 -2.398762025488301169e-04 1.879535090948797685e-02 -1.385924819663093312e-02 1.847716434579100425e-02 3.856938371366352460e-03 3.819788928477060169e-02 -5.279970262909249035e-02 -7.001068588070744276e-04 -7.043911202176371920e-03 -1.465055496265853761e-02 2.663163573392137926e-02 1.080825555529097565e-02 3.196933224886908814e-02 -7.771798539602432949e-03 4.085861014315714072e-03 3.331353677267352015e-02 -2.529764642373131742e-02 -7.132755335396046177e-03 -3.249974748639011986e-03 3.624238469130541124e-02 6.810192596988596213e-03 2.453393822998553315e-03 -6.538139282300669923e-03 1.213540677865960517e-02 -1.066636283734010825e-03 3.630745511844640089e-02 1.373062677179925223e-02 6.641259761546908051e-03 2.935338691835820066e-02 -9.023026741784056018e-03 7.825788146210351306e-03 -5.627350179157192267e-03 1.782819818356636086e-03 -1.077224181317099419e-02 1.345970504599386559e-02 -6.352797802237155483e-03 6.030579088039969733e-03 1.818005321799772214e-02 -1.814347194710291128e-02 -1.293530172523268441e-02 -1.377903101362072148e-02 2.001432041356213803e-02 3.501597049455777103e-03 2.865821579028410889e-03 6.757147256741664193e-03 1.067040668110586388e-03 1.671147284781789033e-02 9.664374423658091129e-03 -1.053942578897824021e-02 1.657422198317470147e-02 2.291724491189642970e-02 1.090141267231875023e-02 1.932872399640194264e-02 -5.245246914458034752e-03 -9.673831742982573825e-03 -2.244838257366983929e-03 -6.013374451023690767e-03 -6.013374451023690767e-03 -1.290401881285641299e-03 -1.537472255438459895e-03 -2.087706985608576461e-03 -2.241177087617040806e-03 -1.892149870146234147e-02 -1.941390815503211921e-03 1.753397285894826851e-02 -3.803273112252335709e-03 -6.262225938219361313e-03 -1.819802329780443803e-02 -1.229309035642877149e-02 -6.818385716603148072e-03
2.142857142857142794e+00 -2.014468344538395128e-01 -2.836696898632165911e-02 -4.974647022210709757e-02 -1.454690570747899613e-02 -1.174526153639810916e-01 -2.778851001798659515e-01 -3.551789112046312841e-02 -3.123664821787631302e-02 -2.797620357397075930e-01 1.706769352396903805e-01 -8.652435391189765290e-02 -2.087889348627667285e-01 -2.474322998980801880e-01 -3.279124086956415329e-01 -4.556102487191960454e-02 -1.447531255462570221e-01 -1.682714336726756632e-01 4.889872232253418549e-02 8.686459380599602376e-02 1.441275932538894520e-03 2.459530905438251508e-02 -1.090225380529532551e-01 1.093942289758054603e-01 -5.203184275816775256e-02 1.655020106579901673e-01 -9.869996326122490449e-02 -4.461358319875759204e-02 -6.467877215526213197e-02 1.646695016087144914e-01 -9.831802369201911307e-02 1.005095464516932019e-01 -1.318201660718638368e-01 -4.945463280749877542e-04 5.372261469577641751e-02 1.710263347818109236e-01 -4.863642663322617632e-02 -8.776804302297165628e-03 -1.908575715005489393e-02 1.781693952062998187e-01 -1.120485960789396884e-01 6.723922640750711055e-02 9.862602861726754711e-02 -1.258715378256083928e-01 4.581903323703602482e-02 -1.589907683997824894e-01 1.259897295001773943e-01 8.406281314474386979e-02 -1.193031291887344976e-02 -1.152839139551714576e-02 -1.693492790858166785e-01 6.638564071602051121e-03 -6.183566661624780025e-02 -1.107716661128523364e-03 -1.950086680345053947e-01 -1.344964961818138731e-02 -1.002585755312543347e-01 7.044661074523680955e-02 6.764171711153957323e-02 8.900892524730320832e-02 -1.942224353187619462e-02 -5.635803998493975342e-02 2.129941968362261684e-02 -4.726194058391808978e-02 5.980873810270424806e-02 -1.392921827140817526e-01 -4.281205114456206051e-02 -5.968641211564373883e-02 6.705506794362840750e-02 -1.536891894216180221e-02 4.674894376100871551e-02 -8.701781136085055129e-03 -7.791747534995275420e-03 3.444502829134950955e-02 -2.906873985496816540e-02 2.159708344327549746e-03 9.497495186133117495e-03 -1.757633041268083160e-02 1.731789357637594437e-02 1.384625804934604305e-02 -1.316672237990875773e-02 1.334221794003583733e-02 -3.910282037752044887e-02 2.782834324934206280e-02 -5.820218976927784421e-02 5.735450348177980467e-02 9.916107490032348426e-03 -7.603137248186566180e-03 1.096396840264160163e-02 -1.349832278016221965e-02 -3.178224198677340184e-02 -3.165699858166228647e-02 2.366837045908511128e-02 2.930433206661929189e-04 -3.322069309490517652e-02 3.553122082807450011e-02 1.057304739739833681e-02 -9.577562683549428399e-03 -3.588036815572551858e-02 -1.523849700968255005e-02 -2.294168334476254928e-03 1.627120966652860837e-02 -2.666273555409569285e-02 3.507583491092342454e-03 -4.266861216382843158e-02 -2.538654529474139096e-02 -1.501540105897454166e-02 -5.116848123967566303e-02 8.197862038320640268e-03 -1.368654824808122374e-02 1.455760723637034709e-02 -1.022699389967523208e-02 3.660120457168841712e-02 -3.797062546658190596e-02 6.784245332424250832e-03 -1.601028104034194974e-02 -2.426891971882505147e-02 1.360300169098597155e-02 2.911697183984683981e-02 1.231160241755280965e-02 -1.076265216007534810e-02 -2.045355379350024747e-02 -4.105536402359502395e-03 1.102576796547857611e-02 9.487270409917168961e-05 -3.464671101099101730e-02 -1.255647260118616243e-02 2.504714337724234588e-02 -2.454694268249491690e-02 -4.005353227652436870e-02 -1.498296397289902368e-02 -2.862568551188196531e-02 4.369360035420156475e-03 1.510398558848423042e-02 2.970213800300275896e-03 7.442664921757288429e-03 7.442664921757288429e-03 7.185146502789656157e-03 -2.245642801815008003e-03 -2.862986162825681847e-03 -2.080030660458092370e-03 2.424000796697968474e-02 9.274038204678139094e-03 -1.667342259737469856e-02 1.533102036953358938e-03 3.954105270156575355e-03 2.446757565538510912e-02 5.584782961742316802e-03 7.842087564345156733e-03
2.285714285714285587e+00 -1.918748968120252973e-01 -1.784027988520127742e-02 -6.017790507585247389e-02 -3.663723756194166986e-02 -1.451586671982498244e-01 -1.865176107161123920e-01 1.462011917429791204e-02 3.532504966522555939e-02 -5.957199001961632073e-02 5.355056957199984605e-03 -1.327250808019034556e-01 -4.935435518086423584e-02 -1.565160480848634128e-01 3.503808987508138378e-02 -4.691158727706023351e-02 -6.124187154674005235e-02 7.598922313283786034e-02 -1.249755227024864218e-01 1.468428326801542727e-01 -3.863165786194543150e-02 -4.178064285186618848e-02 3.900740264569414056e-02 -2.075307522278980465e-01 -9.326908919297320633e-02 7.127922982582696187e-02 1.183074325641319396e-01 -1.967850064715675196e-01 1.609816593900503801e-01 -2.606487574250554440e-01 -2.241682291987252551e-01 -9.068277837534935437e-02 -2.870916903682451116e-01 7.209382686262341515e-03 4.638671438241601802e-02 2.471758613284903358e-02 1.086348172471109791e-01 1.921985930950309562e-01 1.450783246119579095e-01 -1.685233594070461305e-01 1.291141249214473180e-02 1.050199007008272532e-02 1.844765632061060312e-01 2.054014072833622306e-01 -1.287420344789960980e-01 6.762961827108543433e-02 -1.585010240862741171e-01 -1.004163858660015729e-01 -1.126914794515713192e-01 1.722733889160045495e-01 -2.096689953123265313e-03 1.765096551359914695e-02 6.311112098922470881e-02 -2.235324594971634105e-02 2.853753640200337380e-02 -8.702048938666236133e-02 3.024853021552448978e-02 2.897424643575886513e-02 -1.610642246574025549e-01 -1.724670701477788448e-01 1.190028562077235647e-01 1.071754183051346065e-01 1.211712216100848576e-03 -1.873937289841098516e-02 -8.488609697126187070e-02 3.797472301971975550e-02 1.226413527982956816e-02 -5.254351586590772644e-02 -2.680827296426755574e-02 1.100162789442867516e-02 -6.451300629868612913e-02 3.260283733470919348e-02 2.430262067439546356e-02 -2.637662116085593561e-02 7.307742856192850356e-02 -5.514520889583158364e-02 -1.311163314792316778e-02 1.670839857083336252e-02 -6.986160663247711899e-02 -5.717637591053516960e-02 -2.043656940319851442e-02 -5.398032214745068086e-02 -1.070260971746099868e-02 -6.862550740972246655e-02 3.439026519337783777e-02 -2.752128991704773028e-02 6.408576910177712915e-02 1.191062408222659866e-02 1.264716764563845151e-02 2.015100952242530538e-02 1.034662759288184838e-02 4.071695620052614289e-02 -4.267590137105342629e-02 -4.350451843339669250e-02 8.945178644456668396e-03 2.297931158455969805e-02 -2.681069547995703836e-02 2.230697038800935617e-02 -2.101033488661016579e-02 1.831450314507203012e-02 2.061324094901637038e-02 -3.720751557429955586e-02 -2.153584166388144636e-02 7.013301974059376991e-03 1.808147000583100808e-02 3.883361184270331390e-02 2.666816377864851886e-02 -5.047293581424736053e-03 -8.889247712688579453e-03 -1.576189228050941735e-02 -3.298909386693884421e-02 2.675338498252142344e-02 -1.871579773912419864e-02 2.083161863555503882e-02 1.407411129580407594e-02 -2.842968819697444180e-02 -8.529170758394192045e-03 -1.201160455195293686e-02 -1.887657691605781896e-02 -1.725457767850830867e-02 -1.204447412866150625e-02 4.187735272672359066e-02 -1.818711698855898784e-02 -3.741642504524071017e-02 -1.010759170312798202e-02 -1.136105450637049132e-02 -4.730819025422358486e-03 -2.853340950061731759e-02 1.479473361265014504e-02 3.576338487103193631e-02 5.771942800249348950e-03 1.721936638650774579e-02 -3.532643091889758197e-03 1.475886206380976930e-02 1.391807845304309649e-02 -1.841026728076949545e-02 -1.841026728076949545e-02 2.447738127338244113e-02 1.221899497219708190e-02 1.544300192926140311e-03 -1.215274103069205469e-02 -2.752007195211793322e-02 1.065994480772890565e-02 -1.811893611347913796e-02 -1.276638230565673923e-02 -1.784646825803678019e-02 -3.014902774765873886e-02 5.469969556407352357e-03 -1.298049757576439679e-02
2.428571428571428381e+00 -1.865693169618270197e-01 -1.500427301350362209e-02 -6.654386077011170686e-02 -4.059281632842719201e-02 -1.532543041363330916e-01 -1.380682990246417940e-01 4.352652240362458493e-03 6.451115129300501183e-02 5.348256133910093274e-02 -6.062013745042085788e-02 -1.437146926576492456e-01 -2.213140146112411652e-02 -1.077210796472196225e-01 3.091900372026094510e-02 7.408025998415079805e-02 5.751301088559085742e-03 6.969091589299623857e-02 -7.951061753820677647e-02 1.061024509470792909e-01 1.387560522665082403e-02 -1.831250953965669892e-02 1.134192486700010966e-01 -1.768360050527430782e-01 -1.045805495184293915e-02 -5.779010809783970137e-02 1.843099323366094444e-01 -1.528372759193001307e-01 8.784119329933010034e-02 -1.769846693905541279e-01 -1.929902111887081551e-01 9.540212401325816327e-02 2.281846876198560803e-01 9.106021036106948241e-02 -5.698299080373905867e-02 -1.920221050178051725e-02 -2.122324143821043008e-01 -2.376946288230530890e-01 -8.203684169664098025e-03 2.064338900385557785e-01 -1.236875709872498896e-01 -1.845683326592342244e-01 -1.826003454619742339e-01 -1.684486329714126318e-01 7.962373655039714504e-02 4.162484854492710246e-02 1.948424335301879584e-01 -1.074478684531452941e-02 5.728489145912214059e-02 1.515886195440234452e-01 -1.144059424152342984e-02 -5.102679676739342585e-02 -4.173582609070539823e-02 -1.195677886201184075e-03 1.783273050444270091e-01 1.212252274160103560e-01 2.044738149646343761e-01 -1.359334390264595183e-01 7.194352363722233967e-02 -4.613147737959392286e-02 -1.430235400904882048e-01 -6.193937382762759042e-02 1.641958236207248512e-02 1.407613585862408923e-01 5.286484570668362193e-02 -6.743224973616991635e-02 4.035483170626521371e-02 3.089953965280870310e-02 -6.972165721113551817e-02 9.474082457354196518e-02 2.628370624991681684e-02 -5.894287970489684586e-02 -1.117856937875769813e-02 -5.949700107248404729e-02 -3.106108566068367313e-02 6.100881220491765483e-02 -1.810787801905792624e-02 -1.652939662865447181e-03 5.261789516563589869e-02 2.209075666950773356e-02 4.325593409442884951e-02 4.198183249218266633e-02 4.350067974838980889e-02 -8.272120248677315713e-03 2.903120432297637277e-02 2.917369810331955568e-03 -7.315344784884478258e-02 2.476726987104212185e-02 7.311847123404671689e-03 -1.737417565825794333e-02 2.677217255925541314e-02 1.089149103482118901e-02 1.163833095858559166e-02 -2.143596865611963748e-02 4.342710197678383011e-02 -3.374104086272771558e-02 3.108292625477464613e-02 -8.537329327589443170e-03 -6.216207394861375003e-03 1.769378272940754643e-02 -6.452011713665280201e-02 3.309621433832102971e-02 9.472799913176887035e-03 -1.656462034219186551e-03 4.589693818159821387e-02 1.583794887253148903e-02 -3.521929732264696827e-02 2.945254234667548862e-02 -1.213737635764183809e-02 1.714326654960400195e-02 3.189622451057834429e-02 -5.577240168338156584e-02 -3.145596904892418444e-02 -1.735991243113575028e-02 -3.217687582584706496e-02 2.715052744183104813e-02 4.731932537466095740e-02 -6.159801777071609655e-03 4.511756133262462276e-03 4.268101757054844868e-03 2.334703266511341593e-02 -6.461619354289634132e-02 3.970026463962294389e-02 2.731944789107461358e-02 3.036347060231517000e-02 5.459610359900016197e-02 2.510287788723628705e-02 -1.194241956389307732e-02 -2.029459843486602563e-03 -8.054886190309515359e-03 -1.522105277386513007e-03 1.601640354334473229e-02 2.558018005043825871e-02 -3.263965854807650974e-02 -2.147514405715741231e-02 7.898386166797867480e-03 7.898386166797867480e-03 -1.338624381175606767e-02 -9.062494851179887789e-03 -1.321121697583131117e-02 3.142801375097053346e-02 -1.966172082694716498e-03 -2.138944922001125709e-02 3.884233573926030355e-03 -2.462235283719369297e-02 3.521473877180127110e-02 2.000539095723417871e-02 3.193455416418526389e-03 1.856139381468015215e-02
2.571428571428571175e+00 -1.825863238750927986e-01 -1.448703317648433742e-02 -7.197844842051873138e-02 -3.818048267800875500e-02 -1.507575535237664632e-01 -9.889781841676981156e-02 -2.895811850507088933e-02 8.728827609238382079e-02 1.022426516685158160e-01 -1.487412337550445343e-02 -1.555878517607957590e-01 -6.356975427750330421e-02 -8.108586787234070559e-02 2.575200330572154084e-02 -3.130496173569487228e-02 1.754532155978523467e-02 5.577406602298247418e-02 -2.033986008257251867e-03 -1.354680749876572068e-02 -8.422931460098941406e-03 -5.809443210234504357e-03 1.193271088842217109e-01 -2.087518982930822165e-01 1.715502274292816584e-02 1.384060005834302637e-02 -1.678944605321374198e-02 -1.239057140223155523e-01 -3.200588254555629397e-02 1.264128453941466010e-03 8.789693848351064209e-02 1.481492504698453394e-01 1.693847822681530946e-01 -1.902160334148739543e-02 6.593468365153273836e-02 -2.206179080309776941e-01 -3.015350593025265674e-02 3.802242933935454094e-01 -1.339972018692030531e-01 -1.846895041772126933e-01 2.816580073611277268e-01 2.382052270752242976e-02 -2.223903923808472419e-02 -1.966516645897886661e-01 1.344882667136090282e-01 9.713990792974189215e-02 -4.032226250756560521e-02 1.463315726596374766e-01 6.648800140154622999e-03 -2.089003307977722879e-01 5.501806816385474558e-02 1.927246675265473774e-01 1.135305241096120077e-01 -1.125148835687602711e-01 1.796595385069056638e-02 3.783504387399598545e-02 -1.128687556130072156e-01 6.090707336572346448e-02 9.324287878430248533e-02 1.358696419264356359e-01 -8.770524738622424710e-02 -1.538231076473507986e-01 -1.206740750100591120e-01 -1.411173210545556000e-01 -7.667672382570970072e-03 7.972025911200714132e-02 -1.091856234523764513e-01 7.190583889269869244e-02 5.121623215789893047e-02 -3.668853255009148218e-02 -3.791070581539007496e-04 3.855576631376440855e-02 -6.782186133143149054e-02 6.797795475462285741e-02 -1.323454824143794652e-02 5.667563377611066489e-02 2.623334872467412981e-02 5.313203484317977066e-03 5.845205995647567883e-03 -2.148626389954374702e-02 1.669192941292527545e-03 3.571276049341186309e-02 -2.320623119991200439e-02 4.147397839374215162e-02 -2.850245468917855796e-02 -4.718881829532303729e-02 -9.357817793897662065e-03 -6.939447929603806409e-02 -2.679823507691582105e-02 5.052995947364167378e-03 -1.542290613323508280e-02 -6.914280829169175413e-02 3.231706205477127836e-02 8.213554347454528337e-02 -5.194321875016644913e-02 -8.321184314816845035e-03 5.130568214010859662e-03 2.533565626452647171e-02 3.822568902956961084e-02 3.111149070048638277e-02 5.072976292371444637e-03 5.236111324478868144e-03 3.239301454946350023e-02 8.275238201264724369e-03 -3.654762262776983794e-02 -6.018684737584593936e-02 -2.105618778349421447e-03 -3.169552377751730030e-03 -2.049295747184852121e-02 1.333555235316408703e-02 1.494563379096162936e-02 3.247038926888860810e-02 -2.949966981351025228e-03 2.374335417246760394e-02 1.091467832305905057e-02 6.159451120893747952e-03 -2.819543407442299046e-02 2.702868404560005225e-02 -6.212034057088493613e-03 1.535215689442340735e-02 -1.667798006250424681e-02 3.524020040792437674e-03 -9.619406260915122891e-04 -2.701033273673512231e-02 -1.983052412957407237e-02 -6.581619610190610203e-03 -9.634828146808502650e-03 4.632263576932390929e-03 7.389586058324699308e-03 -3.611963964852582532e-03 3.923159561713824607e-03 -3.152544517015650610e-02 -1.921273947338700619e-02 -1.469434218272321589e-02 -1.604303552760154641e-02 1.303702890488461427e-02 1.303702890488461427e-02 -1.475286186834968462e-02 8.984004265560454131e-04 2.361005223257942043e-02 2.171940067527110448e-03 2.533833638529136775e-02 -1.665689002153261308e-02 8.594229868946191148e-03 1.452204461985779141e-02 -1.358599454906561296e-02 9.837253615729811551e-03 -3.743436683503327447e-03 -1.915555113616715203e-03
2.714285714285714413e+00 -1.793954105962756729e-01 -1.499809604681346872e-02 -7.689150195553248746e-02 -3.304918325781428662e-02 -1.424490775004474130e-01 -6.697842839839959761e-02 -4.278137047122629322e-02 8.971747950653283232e-02 1.629536035300369889e-01 -1.989110407459191571e-02 -1.479552651911374417e-01 -5.874145040720257782e-02 -2.647295981944972065e-02 1.678018001459108399e-02 -4.798482389070573423e-02 9.073286450600812070e-02 4.486238535245393177e-02 3.658752611251723380e-02 -4.515507579423498619e-02 9.074676772073295150e-02 -4.162478687229875796e-02 -1.684048097102806146e-02 -1.289883995104183605e-02 1.174037145096351181e-01 -9.270253837323678969e-02 1.049884449465840613e-01 -7.324046178870073642e-02 2.008339318801345003e-02 -5.980448146867888698e-03 -7.472666647596075060e-04 8.027400570063315810e-02 1.497165469339639676e-01 2.265164505365965461e-02 -1.134560028803325155e-01 -1.277932212158649494e-01 -1.008988106666119100e-01 -2.680452501398387088e-01 -1.438195847637847302e-01 1.803186738550253132e-01 -5.243804595563177073e-02 1.508980388222153357e-01 -2.175284814423421031e-01 2.979725379185830803e-01 -1.439223990786831220e-01 -7.265109042128627126e-02 -1.254747821103669447e-01 -9.968284678811101945e-03 -9.288563774820687846e-02 -2.377984972076421510e-01 1.015245516822068789e-01 -1.836282693460114177e-02 -9.864379690885355378e-02 3.027601943602765619e-02 -2.120807137464385261e-01 -3.603229697105146678e-02 -2.181346852859323004e-01 5.264398102474997232e-02 -6.747736745771054645e-02 6.759310245930719163e-02 2.387647431424703148e-01 1.142589668400242620e-01 8.848555982878389403e-02 -3.583101553377494863e-02 -3.087727590774978076e-02 1.003442281249664475e-01 5.674112936997265794e-02 -1.854291988155414364e-02 5.194357329636403731e-02 -7.803333856956121140e-02 -4.334193407994475951e-03 2.552451624211016235e-02 1.067357659383971896e-01 -4.031330280994181725e-02 3.193239958006326672e-03 -2.995168037061059566e-02 4.000470427706499105e-02 -4.233321162051582182e-02 -4.176927801788579003e-02 2.227467491341895631e-02 -7.343737295221779149e-02 -3.595548902624028792e-02 -3.673325129392748106e-02 3.586060674606844634e-02 -5.895386163119280959e-02 1.504089447601418723e-02 4.083378303481565580e-02 -2.414603020823651372e-02 -2.127247199062514901e-02 -3.565342954711453460e-02 -6.223751526793777633e-02 5.137657767685669535e-02 -6.338573691932429532e-02 -5.298169606510450685e-02 -2.886384524388413073e-02 3.741805374208307527e-02 -7.092703850163087353e-02 -7.035322274301469836e-02 1.088310007004257909e-02 -1.025320413340850695e-01 2.512269228031507873e-02 -4.650180597163329488e-02 2.308724330877809719e-02 -6.067455519683356141e-02 -2.895457193063053283e-02 -4.270809545706319432e-02 3.750773010959203985e-02 -8.118053232577141648e-03 3.390838118252605116e-02 5.462603347203529719e-03 -8.451482327625553168e-03 1.980630383485161572e-02 4.580787748039798907e-02 -1.485094876146228482e-02 4.349104858270181478e-02 2.422460065900193874e-02 -3.135664153257933500e-03 -9.798208614963966126e-03 1.857337512081258871e-02 -5.048799637765204011e-03 -2.602080620262848133e-03 7.934711278880604568e-02 -1.466204545656889409e-02 8.601543091136924085e-03 -7.816179489206277406e-03 -5.498623634676289701e-02 -1.649601513118486781e-02 2.536360401276335080e-02 -1.140741033385462948e-02 6.958882290822219173e-03 -3.144958368879553073e-02 8.261302282549681016e-04 -1.345327819561534070e-02 3.209492483973955951e-02 3.141873797597481005e-02 -1.972139584836000992e-02 -1.972139584836000992e-02 -6.730964778965613888e-04 1.058998914133207729e-02 -2.862556768608902347e-02 -1.631154267105292682e-02 -1.749835675015401146e-03 3.837080999602970888e-02 2.740820286322655230e-02 5.702287266498497903e-02 3.224382017659216133e-03 -2.537986878364627275e-02 -2.150690481001444471e-02 6.170403517236576138e-03
2.857142857142856762e+00 -1.760484104401612016e-01 -1.602257723852405780e-02 -8.246605821771456346e-02 -2.698586344924546951e-02 -1.306190896772964072e-01 -3.441396051354970315e-02 -7.186806526957859043e-02 8.945246820871784188e-02 1.843410348488301598e-01 3.254691283452718770e-02 -1.198931207114318082e-01 -8.679074676025935742e-02 1.033843215924532162e-03 1.511565256801907300e-02 -1.247425988142814163e-01 4.991687177131804570e-02 2.536455956743769932e-02 1.047473891454913375e-01 -1.363198037310813515e-01 -6.064925314169029164e-02 1.464381591181368892e-03 3.926145334275551319e-02 -3.449972673595124925e-03 9.074457489501649987e-02 -6.490702736889460145e-03 -7.380212581040367092e-02 -3.770618444475568737e-02 -5.760542967882260890e-03 2.831203884111253011e-01 2.743556954078819055e-01 5.378437602432852016e-02 -4.225200109090062467e-02 -1.344858004006863894e-01 -1.645891178941303046e-01 -6.472051875395096188e-02 9.305412740815800776e-02 -3.132060428759580462e-01 2.153654216747307240e-02 -6.432685388668400728e-02 -1.018921798334265355e-01 -7.444232120141607012e-02 4.714784613023370041e-01 -5.895353243016354661e-02 -5.196241525943828127e-02 1.997107758721288762e-01 -2.576845380866838939e-02 7.356548824651111540e-02 3.825522550322634635e-02 4.830995621270485485e-02 -2.921484318174526196e-02 4.442600596420051562e-02 -2.704426205087189991e-02 1.754886071963096539e-02 1.871812966835192894e-03 2.917629421379402954e-02 1.549084740142271654e-01 -1.472748292087715793e-01 -2.133019771421392971e-02 -1.372056822893568395e-01 -1.000160730917813573e-01 6.780380028092197753e-02 1.368483877892014925e-03 -1.433448183498670786e-02 -5.778543037204530997e-02 1.402922929279291353e-01 -3.674561346597270215e-03 -3.067024819201337807e-02 -1.813439744920268017e-04 -6.594728328209002732e-02 -3.638716408827133431e-02 -4.822710921203242178e-03 -3.899392023826987155e-04 5.169774251436773382e-02 -1.364653699427812589e-02 6.305841430484468782e-03 -3.628724716670790607e-02 -8.293486546317693428e-03 -3.474961866476273392e-02 4.732633870051137365e-02 1.366273499342472199e-02 -2.206023987182382032e-02 1.942984976587544543e-02 -7.773119633299523101e-02 -1.775706398959610299e-02 5.968674121082612888e-02 -2.545036125064215060e-02 2.731566773989269753e-02 1.740140641662451387e-02 7.550608502079454720e-02 9.049679826009515704e-02 -4.139959210118325864e-03 7.756713319136902818e-02 -4.729163326921147908e-02 -1.004251184586120969e-02 6.434994599575198822e-03 4.169449534247893913e-02 5.549428578798650848e-03 -5.244815479385733781e-02 1.422875547677181392e-02 2.706176896485602140e-02 6.752015266059217813e-02 -3.269435644549654758e-03 4.954387440478858623e-02 -8.972679921414820209e-03 1.795137249278409147e-02 -1.771427435209780091e-02 3.359270146707945409e-02 3.738043176539851409e-02 -2.163872196142453685e-02 -3.452054737779657045e-02 2.159938534269224136e-02 -2.601104680938015612e-02 1.648744403899408267e-02 -1.838536470608150702e-02 -4.773465276605596240e-03 -3.956172416946898696e-02 2.810130751433381757e-02 -1.373459012257491167e-02 1.839727958752474316e-02 -3.999453860483804038e-03 -1.505032595292369116e-03 -6.217315623955283616e-02 -7.156485868000684973e-03 -1.573573546189255615e-02 2.863511916206474758e-02 2.588152238149436096e-02 -1.351483530018760546e-03 -1.455917442312637880e-02 1.924289908634470216e-03 2.067060220345678934e-02 9.857692266951966972e-03 1.012223577518175932e-02 -7.061828732602653917e-04 5.371090416601274550e-03 -3.835922213197399261e-03 -3.835922213197399261e-03 2.258290794476622548e-03 4.259482965673855315e-03 1.801987325933084375e-02 -7.292074256281592254e-03 1.572009940267107483e-02 -1.414294673781598191e-02 -6.171925651339118038e-03 -1.905964962018291339e-02 -2.816199600129727643e-02 8.993760188184415916e-03 3.695617208292226175e-02 -3.561617508854697631e-04
3.000000000000000000e+00 -1.737347803288761261e-01 -1.653387849094331910e-02 -8.635760015487554953e-02 -2.422885484423383320e-02 -1.208259480225173238e-01 -1.508439679521601968e-02 -7.599354090082585667e-02 7.381474271829797928e-02 2.332454474731628369e-01 -4.706273357217442659e-03 -1.141530166070692937e-01 -8.556763949082872578e-02 8.957151410734344454e-02 -2.682261092162133154e-02 3.798474795785593272e-03 7.672736596123320985e-02 5.327785243472705351e-03 7.374236748804634256e-02 -1.444695405996312965e-01 8.077594310281804857e-02 6.312423478415951639e-02 -8.889725739225030898e-02 1.409237152605973264e-01 2.618918671300435874e-01 8.389544781944746621e-02 5.702394764554179207e-02 -9.563398028089897807e-02 -1.682313578496669737e-01 1.065490612392993794e-02 2.658399467952984874e-01 -9.081138705983787807e-03 -1.449231305788271362e-01 3.884719430907917354e-02 1.463005143925455998e-01 1.126992214216076399e-02 7.766322895449404018e-02 4.090658798162299381e-01 -6.297171029809091325e-02 1.033457914220456825e-01 -8.787901018824768873e-02 1.886458698746789620e-01 -1.225871882926328760e-01 7.327709303944102137e-02 -8.416309413182236979e-03 -9.194090862356818494e-02 5.598166760066062946e-03 -1.324033254072214116e-01 9.158784228292911334e-02 1.385602900387382652e-01 1.922960458630434619e-02 -1.905896173767002155e-01 -8.542949681713202237e-02 1.744454077440992790e-01 1.154501816277791471e-01 -2.402298656998183915e-02 1.189271734917979190e-01 1.853725323872585859e-02 -3.246351628981072879e-02 -4.590372551732609802e-02 -9.838623517566927323e-02 3.099311905677357842e-02 4.715022669522851706e-02 1.744613203742392538e-01 1.500729504733466224e-01 -1.211001529636833024e-01 3.276772159628798392e-02 -5.880113241796469659e-02 -1.155205696325783959e-02 3.297158739341627537e-02 4.637979026138888683e-02 -8.984136708011852476e-03 -9.565982113285456320e-03 -5.465717545114237574e-02 1.250731915033453457e-03 -3.763053285288597838e-02 1.624960838648903741e-02 3.979597273590283757e-02 3.498995154032793348e-02 5.347112580079523697e-02 1.723295441314777812e-02 1.047809411354591776e-02 4.463766726129423518e-02 2.102354139091441865e-02 7.453942234176454129e-02 1.164690804542629216e-02 -7.575326726342699810e-03 2.312950532243107996e-02 2.396489415654875013e-02 -4.157875835981005019e-03 3.905352999012921822e-02 -8.505831051498038628e-03 -3.407823493822877137e-02 3.332588859784810925e-02 4.578922326463408937e-02 -5.109464391643118303e-02 6.018586856017562638e-03 1.699056464648632594e-02 4.846051838436674780e-02 2.663931806189787782e-02 -3.331185131385067805e-02 -2.761619740549399113e-02 3.036511200723915772e-03 -1.882771791687926468e-03 2.936572081024764122e-02 4.104152422325021282e-02 1.533252076739905281e-02 1.732827862180795443e-03 -1.816335830125052203e-02 7.665710368021839624e-03 2.178692037761277567e-02 -2.457315237428837201e-02 -1.119723147064372211e-02 3.624749908645506780e-02 -4.082602996726885508e-02 2.029054765027216503e-02 3.802693355087541360e-02 -2.992999147726155967e-02 -7.807336033578064598e-03 -1.887645033111684176e-02 1.961512230347430691e-02 -2.230790641084112041e-02 2.434425806842319476e-02 9.044232894012967094e-03 1.989904097805839100e-02 1.719722824414808907e-02 -2.824678843880463509e-03 -1.068487843770978864e-02 2.491937639717912642e-02 2.018622231170242795e-02 1.112534666911513086e-02 3.571443185795578242e-03 -1.572004855893530421e-03 -1.700430771856104722e-02 -1.066969996574100576e-02 4.458151397924504586e-03 4.458151397924504586e-03 -1.250685692302777249e-02 -1.117737943394007082e-02 -6.462555707189497969e-03 2.663015438663598848e-03 -2.520550360326564293e-02 -2.107759740058712944e-02 -1.068604668137664894e-02 -1.395979445564608269e-02 1.224377051450593543e-02 1.513793700058738015e-03 -1.507652901234417427e-02 -2.395024001086994841e-02
3.142857142857142794e+00 -1.714405687025864211e-01 -1.580805764189161314e-02 -8.763504194933506575e-02 -3.078496213672676438e-02 -1.223398372009996266e-01 7.348395146756107020e-03 -8.443498195621294833e-02 1.078366932804376149e-01 2.566116714365498375e-01 1.916457338257289075e-02 -8.272890298842164314e-02 6.412902698515791054e-03 6.695582675526434713e-02 -1.650811422822928698e-02 -4.802323143100544617e-02 -4.500468569627053689e-02 -1.446317388024686602e-02 2.114600730728602440e-01 -1.878492953912458963e-01 -1.703143308824794228e-02 -1.730562111372141165e-01 -5.894727676451747694e-02 1.143826469422924708e-01 1.592219752140549005e-01 -1.884858002449235279e-02 1.801302277752837161e-02 1.611121126375831547e-01 2.383793958347197456e-02 -6.185746691971687194e-02 -7.625964165411462659e-02 -5.674033356873935119e-02 2.927327857483677867e-02 2.402799742805012545e-02 1.077499736158821220e-01 3.311095705967548875e-01 1.596765646244670822e-01 -1.884321535851736507e-01 2.374034831047129868e-01 -2.732631117525567976e-01 9.896078974692414099e-02 -2.329535212441298520e-01 -1.493704602590886221e-01 2.133034162166897590e-02 1.329886709838871417e-01 -1.152755353327690607e-01 7.366019006995845608e-02 -9.247961166137003142e-02 -6.493578838885083471e-02 9.199411600094370423e-02 -1.691548688132706313e-01 1.601795665565455482e-02 1.583366748039637117e-01 -1.234078102948678174e-01 2.881555494826672204e-04 -3.358097445074525317e-02 -1.040078170515028183e-01 1.151623388259452735e-01 7.042904285341432258e-02 8.690872302730452692e-02 1.052553905553239022e-01 -9.016626411678431430e-02 -4.884432594714206710e-02 -8.421497786804457708e-02 -1.887604643302766630e-02 -6.293965812154984907e-02 2.878507092699978884e-02 1.017610642537624538e-01 1.345407498841310646e-02 4.365914847930111448e-02 -5.003827351794300216e-02 5.127838416121814104e-03 -1.637908862420590569e-02 3.865298922015088234e-02 -4.257137584662357838e-03 4.099155886730710546e-02 -4.575803576526990546e-02 -3.103685065733166257e-02 1.425505140526423485e-02 -1.080798289137417240e-01 -1.101038009835532405e-02 3.196990776839802456e-02 2.422820669647410968e-02 -9.518291336456780743e-03 3.954260023563684751e-02 -3.642460185801928152e-02 -2.318902199537143174e-02 5.913438851044842048e-04 -2.515672803034630853e-02 -3.247578912343196400e-02 -6.165387972082026630e-02 1.213267423141610804e-02 -1.206520652528152377e-03 1.168973110747385802e-02 8.111391590895480896e-03 4.982626165818984827e-03 -1.415392140908194353e-02 1.436825045708332166e-02 -8.720654778575441524e-03 5.911805739836017114e-03 8.316121694939207845e-03 -1.801754668146329785e-02 -1.014516607518732572e-02 2.449866198199259285e-03 4.067377153919543402e-03 2.530056509274846571e-02 1.384156641044928613e-03 1.257953349878339431e-03 -1.488938948289789121e-03 8.393180614079107094e-03 1.966119028008551700e-04 2.231875039432234305e-03 8.014948643403508460e-03 -5.865960934344357017e-03 -2.730524492300100223e-03 -3.307287794771320705e-02 2.298792688023186884e-02 1.236836071136600441e-02 2.853381447119562831e-04 -2.559737254801617169e-03 -8.893889527312846474e-03 -6.356581452052933318e-03 5.030692962673745383e-02 1.388639407450598454e-02 1.033636372448535484e-02 7.852301231318886687e-03 2.236424126272701374e-03 4.824666522891863513e-03 4.044272448025553520e-04 -6.108612878893989080e-03 5.986961400267117907e-03 1.927157731334147583e-02 1.026636010180047125e-02 7.253240582130796033e-03 -4.334040002502090490e-03 1.571191449905027723e-02 1.571191449905027723e-02 1.011182368461000479e-02 -4.955754967856506460e-03 9.196592854339935563e-03 1.439324687549633011e-02 -8.684082014141156214e-03 1.606494760295500840e-02 1.127006165064030861e-02 8.805089703029409312e-03 -1.522901140345894744e-03 -1.335186531972339108e-02 -7.772636992776896583e-03 1.059780701390806296e-02
3.285714285714285587e+00 -1.673907864038400028e-01 -6.698644949149462277e-03 -8.318882586673603807e-02 -6.626214682588482674e-02 -1.511793977509193199e-01 5.612177487961288180e-02 -4.836608473175046941e-02 1.418214859752335855e-01 1.760706364837054116e-01 -4.239891581206976096e-02 3.868820180708351653e-02 -1.174480825676718493e-01 2.252400550438103666e-01 -1.406926734455744843e-01 6.655386110552490020e-02 -1.243183135019174795e-01 3.933380853519407444e-02 -2.714743845766023900e-01 3.990415121768888657e-02 -1.738647166303615432e-01 -8.899504992227552647e-02 -7.711341621705591898e-02 1.950066930256235120e-01 -3.730672168331574667e-01 -2.836291405700410162e-01 -2.160428057330251728e-01 1.277306069589320692e-01 -2.176846255735001845e-01 -2.739301742082045354e-01 2.033705267970882177e-02 -1.387495908630713426e-01 -1.116898268645533931e-01 1.983604171766592192e-02 -7.060124599063689887e-02 1.106189076364608170e-01 -2.106996852158634637e-01 -5.222304550014342933e-02 -1.462956364168100654e-01 -2.161602790749770492e-02 9.007878220552845150e-02 1.231051501029938877e-01 8.389033851952279464e-02 2.594620006275429741e-02 -7.941045731022590426e-02 6.179832474680718724e-02 5.696205882925706177e-02 1.964744546919689264e-02 5.399553993907844213e-02 -2.187968605098719946e-02 4.961058063439834770e-02 6.472871810986553787e-03 -1.733351326126875494e-02 2.364152270572707562e-02 4.386194374827227099e-02 1.630366426159513688e-02 5.129699561039287661e-03 3.357815893296101084e-02 6.909432634847359478e-02 3.599075941083135916e-02 -1.042893936466524410e-02 -3.351795491810479616e-02 -5.230897858767719760e-02 1.309647760445322232e-02 5.371505686572854502e-03 2.034000287405121621e-02 -2.537699658255170368e-02 -3.077502691385835057e-02 -3.600952925313163910e-02 1.332190617867518023e-02 3.171451006804782563e-02 6.598796564533106982e-04 -4.502885815793765401e-02 -1.518362581254279961e-02 -2.399386592953109062e-02 -5.884459381396261665e-03 2.320201979219293012e-02 6.114062607660562462e-03 -1.307217365315666013e-02 4.864191405869724462e-03 4.654216177492503242e-02 -6.476595552685745182e-03 -1.439168802791939046e-02 2.858941365326631012e-02 -4.592247453236419918e-02 8.366572337811658058e-03 5.489244688656808729e-02 1.458123141711574824e-02 2.985797381961387536e-03 2.444063555727305284e-02 1.856627142982997941e-02 -1.654994351145789092e-02 5.249600207894093533e-03 1.511692504176099204e-02 -6.823328283547099894e-03 1.476526453714935988e-03 2.908084328809486599e-02 4.839119612178960535e-03 9.512342553623839500e-03 1.139446043696945576e-02 1.878989570826366043e-02 4.550783392948291178e-03 -1.575932742522754421e-02 -7.273754402878780364e-04 7.404896773638479021e-03 -4.943185782622735612e-04 -1.047075523702705076e-02 1.826648731452121689e-03 -5.297322404267709728e-03 -1.525146118768120652e-02 -1.801305476329533375e-02 -3.144902258998646949e-03 2.183457729819082704e-02 -1.411409603934913638e-02 3.433626699440764807e-03 1.056615898605398063e-02 -1.224806859079594946e-02 -9.879802925185090026e-03 -1.769802571656173577e-03 2.728685537129146507e-03 -7.133079512654653606e-03 -9.832248774939050459e-03 -1.162261223706513233e-02 -2.168283847917108764e-02 -1.401479554502184713e-02 -4.197986868783605725e-03 -1.942570762028057382e-02 -2.243727035173618406e-02 -9.376270681104316093e-03 -2.104039459194887579e-02 -8.692752636614758943e-03 -9.526699183123363279e-03 -5.067079571038807760e-03 7.284681898900767505e-03 3.028804205816768100e-03 -5.320118781461519175e-04 -5.320118781461519175e-04 -3.679907787279268743e-03 -1.500025765963304602e-03 1.483055456930155135e-02 -8.430474530530182586e-03 9.629807597990596921e-03 -7.652473719692935369e-03 -8.950976581188384990e-03 2.611812355867485901e-03 -2.328183634778866352e-03 1.715938950956475209e-02 6.833056789794966085e-03 -1.552227786569829876e-03
3.428571428571428381e+00 -1.622843726585119495e-01 1.460314053283772416e-02 -7.234750613015550336e-02 -1.298069137121675154e-01 -1.514957957373377073e-01 9.288703429528701039e-02 -4.450750389243746802e-02 4.037577571934923559e-02 1.766794142285448288e-01 -1.133521665525594017e-03 -5.543297648712024184e-03 1.567238197415910250e-01 1.080991384460985583e-01 3.511129896778039661e-02 2.093365927412619426e-02 2.056940281693210235e-02 -9.936490486095990449e-02 7.846082304666480512e-04 1.691612520335377887e-02 2.657990375043278036e-02 2.728311912158647434e-01 -1.080793459522546573e-01 1.552862044343013836e-01 -3.233357840827701390e-01 -4.262881152766757192e-02 5.183562236142273336e-03 1.958906880079803181e-01 2.204395714247927018e-01 1.960034871613587915e-01 -3.008374832564507662e-01 7.535253964408820948e-02 -3.865657328947372240e-02 -1.903392237457529057e-01 2.284267418799548199e-01 -3.390507985438849237e-01 2.188005217543115277e-01 8.616398294015420456e-02 1.689925539213449901e-01 1.150802315272089482e-01 -1.574571525545085116e-01 -1.329157549383248593e-01 -5.742895739473055650e-02 -3.833315462987584368e-03 -1.812236561464781320e-02 -8.462144062143380288e-03 9.602007147420435745e-04 1.008659107133316885e-01 5.949798587337871980e-02 -3.782068882116199071e-02 7.747228698313174400e-02 3.248747126838276433e-02 -1.705106639155976392e-02 1.929724696980976775e-02 -3.478074130114804183e-03 -2.438270484787625689e-02 -3.084196827457660883e-02 -4.661103646656805134e-03 1.772288817316568926e-02 -1.097366412421284937e-02 -5.406548974991651603e-04 2.685291885376322671e-02 3.227198873903180248e-02 -1.120940829360879930e-02 2.422663920514338959e-02 -3.485139353866806983e-02 -4.465185991724244380e-02 -4.337470643348514260e-02 -1.190686579431629068e-02 1.389690406324540876e-02 1.941274700435239101e-02 -2.158302695607071039e-02 -3.624139967961282488e-02 -2.994928416572810101e-02 -7.639783203735627144e-03 -1.260630468595736603e-02 3.948045904967405900e-02 -1.130333912289195261e-02 1.399599837607595418e-02 1.251155054858542857e-02 8.394162399654786846e-03 2.191751111385927420e-03 -2.555377190734814397e-02 2.089999998277188367e-02 4.573681202973230685e-03 5.322692216544594283e-03 -1.346482861456686341e-03 -4.257356333563112470e-04 -2.171960025368704222e-02 -1.405754408922232912e-02 -4.793265490291213557e-03 5.516036285916333347e-03 2.156870016179336311e-02 2.157929978985569791e-02 1.339742620394530383e-02 -1.685655861083098714e-02 -1.187685337346071866e-02 2.591060538981023505e-03 -7.283767579645340426e-03 -9.055492460352889544e-03 -1.093385670685565435e-02 3.505579804844065513e-03 5.344792424127400854e-03 1.377438468188164553e-02 9.232038483288478384e-03 -1.546764122477390334e-02 -1.610117567384153694e-02 -6.138194390071030626e-03 -1.741204880450686332e-02 -7.370772142800955350e-03 2.426718514520569484e-02 -1.680225447532245064e-02 -4.009700995108693086e-03 -5.307965736694852249e-03 2.162231824231698393e-02 -9.887493894245034595e-03 -3.095792898249673415e-04 -2.510379597236267035e-03 1.430866094072132631e-02 -7.266194244389475795e-03 6.268002281174252233e-03 -5.779594615232384880e-03 -2.147554891260812851e-03 2.459025800401509754e-02 1.280752288736234333e-02 -7.934471878705299727e-03 9.307585725326233267e-03 2.259625636617506456e-02 1.378492821025766382e-02 -2.014051015204472873e-03 7.406022997956605326e-03 -1.862404212562844552e-02 1.528734695077198615e-03 -8.633673814346860473e-03 -9.541673480397172211e-03 -6.167426859061536475e-03 -6.167426859061536475e-03 8.347090742151709597e-03 1.340946315099395686e-02 -1.237732402914573648e-02 -2.736415825898860007e-03 9.168408306851543593e-03 -1.969200667984850103e-03 -6.522678473161106286e-03 -2.150133980169124590e-02 7.332051433621006309e-03 6.213922500800136799e-03 4.925423029800983683e-03 1.350012991291165733e-03
3.571428571428571175e+00 -1.533705241683770981e-01 5.312981638658741124e-02 -5.252552352705547323e-02 -1.880214321728407023e-01 -1.173417028762940295e-01 1.043364072588716523e-01 4.027314037756951626e-02 4.989524397135567876e-03 7.290460329643641546e-02 1.690756188561364295e-02 7.839534074724949231e-02 1.109815485472578078e-01 1.995998667324588860e-01 -1.041266491968534554e-02 1.141507446819301080e-01 1.071165704155436077e-01 2.235742398732682226e-02 -1.026276413048588382e-01 1.271629759518778657e-01 1.411921100568382659e-01 3.782493198803345280e-02 1.105918212256620514e-01 -2.979650858374143646e-02 1.001839992567545301e-01 1.567329863777195409e-01 -2.039988711782117492e-01 -5.813052701939745021e-02 9.478400790463588355e-02 2.206969331259346634e-01 -1.076328157860571150e-01 -1.840440997062211537e-01 -3.413459059809764023e-02 2.988929751447366723e-01 -3.710793344368671920e-01 1.426503763046084450e-01 -1.191524946219605502e-02 1.467564046010440271e-01 1.667956382109981039e-01 4.886549838978460070e-02 1.485380906078214713e-01 -9.296437633067920411e-03 -9.422061701505456133e-02 -3.137836951232119698e-01 -9.576605052997720635e-02 -1.726466413639811057e-02 6.392200220819181655e-02 7.669952427541443241e-02 -2.663886567308267062e-02 3.462726585762155966e-03 3.620098052335240374e-02 9.050523986013700797e-03 -3.557406957726828856e-02 5.544184205210420796e-02 -1.107724065033879463e-01 -1.219421631421891972e-01 -1.011585864989454110e-02 -3.365882391761132464e-02 -8.946459397476037856e-02 4.134287217220936062e-02 3.690795585075214158e-02 4.703922004313221272e-02 7.463212168173079253e-02 3.428239258071803103e-02 -9.215845126992432135e-02 5.532834939271939062e-02 7.235339475690800992e-02 9.759053980140626819e-03 -1.087685921149348766e-03 -3.176542811181192610e-02 2.602245111931719701e-02 -8.671863891354119128e-03 1.065702524304713572e-01 7.893212632564040876e-02 -2.335438581169520592e-02 -5.468658669203071976e-02 -4.817232418452212228e-02 1.636551049167046454e-02 -3.558551388548802236e-02 -9.204109199522296069e-04 -1.386043933918176298e-02 -4.983682695288562531e-02 -1.047776291139901339e-02 -7.064886551664177616e-02 -2.439095280462296247e-02 6.686689428112847257e-03 -1.503019907503461670e-03 5.782652387055812852e-03 4.049038756250367133e-02 -1.010065190909896146e-02 -1.819640663775711625e-02 -8.554372662860826315e-03 -3.435331900715694192e-02 -1.103196070265171670e-02 4.530073696300464248e-02 3.958670179098522368e-02 -1.976179296815510147e-02 8.962231134258267021e-03 -6.626531164663590663e-03 1.180964100814749576e-02 -1.022979550138741235e-03 1.580398699531402468e-02 -4.984353527579823973e-02 -2.667218083830172684e-02 -2.750046822248852080e-02 1.625011382569072765e-02 8.541825468947814026e-03 -2.155643272136145011e-02 3.850974715855936398e-02 4.640706935544654244e-02 -2.185938788758841692e-02 -5.440787318323957135e-04 -1.836423313759213624e-02 4.890328012123299102e-03 2.198269489442240734e-03 5.193648181580077725e-03 1.335606536619509711e-03 -1.020072103368353626e-02 -2.322754308016588588e-03 2.307163687497581529e-03 6.386213959114942808e-03 -5.903557412128623144e-03 -3.624110771416289185e-03 3.812837838786903560e-03 2.831038367153415440e-03 -1.399505697621244646e-02 -1.183116052247878795e-02 2.133010316206917709e-02 -2.991526042538264138e-03 -3.325758418201451173e-03 1.077594698614104708e-02 1.266209622477037491e-03 -1.057051850336444485e-02 -3.596365111297441988e-03 8.193463159604031168e-03 -9.210066986329278060e-04 -9.210066986329278060e-04 1.059324755174077121e-02 -1.177364123697102445e-03 -2.088773933562853256e-03 -1.058396669753287889e-02 2.742231105006093152e-03 5.559321456121682839e-03 -9.089411106233220503e-04 -6.213757265819340805e-03 3.111297668296043786e-03 1.317686528901394673e-03 -2.631484932269774740e-03 3.671715008854997339e-03
3.714285714285713969e+00 -1.385991165953515125e-01 9.818434863642319654e-02 -2.905909129981881084e-02 -2.135038752783103011e-01 -3.253875318321613336e-02 1.177455709517527122e-01 6.205634021807215905e-02 -8.202005281792010272e-02 4.124359374189988381e-02 1.049487354680818524e-01 9.688991290966535164e-02 9.475330755153767159e-02 1.079014470300976997e-01 -5.620308859743077153e-03 5.375830935502305674e-02 1.858480349822746458e-01 8.950867744849004548e-02 4.005633994437911294e-02 1.349017665106746512e-02 -4.624927446489421334e-02 1.091366284227086592e-01 2.314291149966412053e-01 -1.691658273167303550e-01 -4.057983758396222634e-02 3.386825597879492555e-01 -2.047892578072272041e-01 1.312098507304843842e-01 7.275481004481007541e-02 -8.173896599231909865e-02 1.400075388547183941e-01 4.739118915777070645e-02 -1.488972935452110846e-01 2.510040697133936183e-02 8.556496954211209593e-02 -6.580936837292414125e-04 -1.257394262222998604e-01 -1.724819393444763371e-01 -1.614685134043341019e-01 1.890783624024463261e-01 3.224430800505821010e-02 5.025390947311963313e-02 -1.058549228441814372e-02 1.491177804642861704e-01 6.725658525293767842e-02 -1.528164691739700987e-01 -1.294098667088713350e-01 -6.047777723704569897e-02 1.200105372418300981e-02 8.186221963675999191e-02 -7.399002029890287824e-02 2.606510959874401220e-02 1.530942855768606219e-02 -2.693203032509356443e-01 8.284620506509845703e-03 1.579682940246716627e-01 -2.110442026400807802e-02 9.165736684512140742e-02 -2.135739778671846834e-02 -1.483172750203771706e-01 -8.901559520703877793e-02 -2.044112828906222146e-02 -9.384229657439063788e-02 -1.010978818322131739e-01 2.586952610600101732e-02 -1.422354728904113019e-01 -8.342945218611533265e-02 1.103401753540496442e-03 3.496495176501004248e-02 8.969349225680518789e-02 -6.747472433278219051e-02 5.605766923353906750e-02 -4.832182740970672463e-02 -8.304591960945725826e-03 1.132690847462182460e-01 1.572313154261462120e-02 2.284343069755124384e-02 5.806784964514372094e-02 3.687487265083724819e-02 -4.424045458121746849e-02 -5.977643320541600747e-02 6.650368138787471350e-02 2.226170626582989545e-02 6.441924281105693151e-02 8.517920231969815237e-02 -2.289512948368423780e-03 -2.094879145604797502e-02 1.636724842036358166e-02 1.226382163698555745e-02 2.920523288063365652e-03 6.287165937167415661e-03 1.306190767296174990e-03 1.394984171562568473e-02 -3.205478657120271885e-02 -8.589244577390325874e-02 -7.890418087915523557e-03 3.547452910892404804e-02 -4.155093164050154865e-03 -5.362085748541187830e-02 -2.348892151826778574e-02 3.310962237709565766e-03 -2.980135042054380193e-02 1.081426085109878261e-02 1.365340735703685776e-02 -1.546761202609756784e-04 -1.704683209654956483e-02 3.923047534561355937e-03 -1.225411222612707816e-02 -3.588997084076555460e-02 -5.008053124010396207e-02 1.018693029943893748e-02 9.301673990592349353e-03 2.904002729350909154e-02 1.183393020805484190e-02 3.775561864197621992e-02 -2.498747523549255806e-02 -8.978773115040484740e-03 4.431320548496059386e-02 -1.281837858819277493e-03 1.710234524116319849e-02 -2.743620446829969292e-02 2.538827414338492780e-02 -1.890716129636179146e-02 -2.356814633011834748e-02 -2.343226404060655757e-02 7.842454148104780615e-03 2.119851387221454928e-02 -1.026104347074788736e-03 -4.115123571002113345e-02 2.135421864935321823e-02 -1.341567195258630898e-02 -3.125124216909976375e-04 1.257896294156909435e-02 1.785748253449453635e-02 1.279800675329081927e-02 -6.337377324855111502e-03 -6.337377324855111502e-03 -2.365554551027905343e-03 -1.035615100003006370e-02 1.111414207552786568e-02 1.992461517082476027e-02 -1.496546734942501983e-02 -8.875413908257218099e-03 -9.676324020092991543e-03 8.658741239799870246e-03 -9.889869722676879193e-03 -8.599706083556861447e-03 -5.116220316885869424e-03 -1.759754868049660109e-02
3.857142857142856762e+00 -1.145819994282549770e-01 1.488898940167213414e-01 6.546297851299009117e-03 -1.696594376042208641e-01 9.718268332959392741e-02 6.515048831788740336e-02 7.293226259229847186e-02 -5.369728248764264744e-02 1.112804856418882632e-01 1.109413764471993552e-01 1.111364735842280127e-01 1.635994892732872685e-01 -9.516213409950183277e-02 -1.566380258541191506e-01 1.043272245541320142e-01 2.064379768248099378e-01 2.860282411373352845e-02 2.108645897763246624e-01 -1.696050467250151059e-02 1.903869790634568626e-02 -8.334618831564453989e-02 8.325266422014514223e-02 -2.779438387798094379e-02 2.263045490246364325e-02 1.717892691522789061e-01 6.889029436851314137e-02 3.305317587119369765e-02 -3.067956041965514968e-01 -1.849159471996119353e-01 -1.603120874376558480e-01 2.132962295224310328e-02 -7.093827775838984495e-02 -1.875006935312885925e-01 5.643634958665683099e-02 -7.784101314492762602e-02 -1.583041896003778981e-01 -2.137681363787504937e-02 3.550267753557204142e-02 -2.313894312425290034e-01 -2.733931392338813104e-01 1.915942660045598933e-01 3.537693168499938395e-02 -1.464860424097830793e-01 1.249991724705227791e-01 1.257580890853139122e-01 6.512784248065521531e-02 -2.522141510933638073e-02 -1.632300391565180420e-01 -1.521195711259006322e-01 -6.909160146773708766e-03 -1.432413882179194020e-02 -4.983971068275994468e-03 1.211424453316420485e-01 -6.886583348336815930e-04 -1.089124420161534726e-02 3.934569746724600470e-02 -6.412980204260998462e-02 -2.253523247214062400e-02 8.660109886644011545e-02 1.142531833597351942e-01 4.949325075681784702e-02 2.950890249182875139e-02 5.543060597884158502e-02 -1.329806403360595524e-01 5.161845309726707798e-02 -3.183661533321525960e-02 -1.209646077544174539e-02 -7.537244152678650166e-02 4.352729829380273287e-03 -1.553224199154247878e-02 -1.114460793164279984e-01 -1.937716905835866130e-02 -4.187554983868926189e-02 -2.852203904279712252e-02 -2.743836753722282001e-02 -2.284332247119165091e-02 -2.918358350903111145e-02 2.313219238417556917e-02 4.849529028491817578e-02 1.031782572741540976e-01 -7.164819580417880474e-02 -1.031430250488187678e-01 -1.809338372614186646e-02 -6.030524313118518220e-02 -2.106222390531427985e-02 -8.335019373610861801e-03 -1.546933596248684269e-02 -3.871095581000430497e-02 -6.916546079230409538e-03 -5.441927686773907757e-02 2.027289260332136578e-02 -2.558644661904859938e-02 2.431156423494292007e-02 4.647279643221505913e-02 -3.331841233757986808e-03 8.028904387364144135e-03 1.458627632990024126e-02 1.415126478432976280e-02 4.237380965177120484e-02 3.526588119220754047e-02 3.386347056414958784e-02 -3.676379135761757150e-02 7.273877948596265547e-03 2.622439460031520645e-04 6.290651543892732470e-03 -3.683349500003573612e-02 -4.629956274676546440e-02 2.502797141864841236e-03 -2.507920028530926174e-03 -2.623144399919253092e-03 5.892277398692260214e-03 -4.345817719135737500e-02 -6.828877364990201815e-02 -2.766494064003418435e-02 -3.623802972835400704e-02 -1.907854639306469369e-02 -4.201717560637783372e-02 1.307064975484285504e-02 -1.260917327428227354e-02 2.659024208802457032e-02 -2.090774705347607856e-02 -1.166640578765023358e-03 1.146849848136113209e-02 2.149153282629362449e-02 -1.880087360780137787e-02 -5.678340077293880100e-03 -2.660297260694587454e-02 8.185436116025623932e-03 -2.303036071229976750e-02 -1.221949979006717660e-02 1.822997523788161527e-03 -3.139721578518365423e-03 -5.681907950170594912e-03 -1.543167700626337305e-02 5.151798650619337019e-03 5.151798650619337019e-03 -9.429844461084493446e-04 4.487800155724654323e-04 -9.688999087564756016e-03 -2.092980600234010426e-03 -4.362727393810482759e-03 1.692766130401660712e-02 -7.186458802758079363e-03 -2.902918617609982418e-02 -1.754621084373939087e-03 1.384657565571069740e-02 1.089953546869165332e-02 3.831035038651351646e-03
4.000000000000000000e+00 -9.209905232396102537e-02 1.619798794416597576e-01 2.596828257983930036e-02 -1.024771769477274136e-01 1.517775887337871055e-01 2.753192954474369819e-02 2.587013520485003520e-02 1.447861262693466225e-02 1.262354314243017417e-01 1.027292636289133670e-01 5.427131203773645496e-02 1.132817231950730558e-01 -1.381553744635373449e-01 -1.181215931997336432e-01 -7.790822489766978387e-02 -5.816526399422071447e-02 9.437071697972533590e-02 1.591718276142008726e-01 1.229192535674618163e-02 -8.599287754647184923e-02 -2.015861972657869150e-01 -3.205492812973436724e-03 2.746047805131242650e-02 -1.951970959306110753e-01 7.698324855962009050e-02 2.447037513344312853e-01 3.226185741206630264e-02 -6.184531549576079840e-02 4.274317004095322392e-02 -7.918669323921129211e-02 -1.158553573633654687e-01 1.754595624612858007e-01 -7.809832947889819299e-02 -1.942458184367378271e-01 6.002412071246902847e-02 9.546290375212264367e-02 1.029482279822474117e-01 -3.525277274602139216e-02 -4.674712587973767208e-02 1.340572691626589485e-01 -6.002991074377193696e-03 2.079040436523477836e-03 1.300447286500899247e-01 -8.219079345834451322e-02 -3.325129831657318569e-01 -4.849699879183205775e-02 5.514016898166165803e-02 7.394045607386082186e-02 1.213799248898863037e-01 -8.853860932936954975e-03 2.075490707719103434e-01 -1.213850366055234525e-01 -1.084042668467552137e-02 9.922506934831065717e-02 5.916907928041441334e-02 5.797485724891725256e-02 -1.432826692207997132e-01 -2.654408675986016930e-02 -7.976574526749151406e-02 -1.884627465301600968e-01 -1.837118606477981461e-02 1.542449695705673807e-01 -2.507247145634682733e-02 3.308911669044132392e-02 -1.744033182641878746e-02 1.630155634223971750e-02 -3.102454055654298160e-02 -1.893969943984564683e-02 -2.067475995967280600e-01 1.644550818525453706e-01 1.028775379382763228e-01 1.957825876687370806e-02 2.739239598315633753e-02 1.126721981758639461e-02 1.357909100646019322e-02 6.488276652422544921e-02 5.782094410001541868e-02 -5.505783739053848186e-02 1.184858760845575454e-01 -3.603996729302888502e-02 1.453560676352788975e-02 2.539623742544151047e-02 4.664476672026645482e-02 -1.029473654754580053e-01 5.585344581661905172e-02 3.047511331670561124e-02 9.716634102434113310e-03 5.833492867831013146e-02 2.271079927117261935e-02 3.679595045434468081e-02 -6.007882123044133021e-02 6.757410293811458302e-02 3.217273799802683465e-02 -6.083434971030099621e-03 -2.503503611749669303e-02 -1.592181464287636961e-02 -5.434496281952582580e-02 4.917002005930071890e-02 -7.192958484157252474e-02 -3.509549590645043987e-02 -1.776660041507139784e-02 6.716352795906384288e-02 -2.263908489990631989e-02 -1.104690421843035168e-02 -3.610108868539213534e-02 4.374037111316454035e-02 1.885738058388782001e-02 -1.677705295647696770e-02 2.508943330159643659e-02 -1.692418884880855789e-02 7.010621466824015074e-03 5.826553110374058791e-02 8.727684309378208258e-03 -6.889070635085215930e-03 5.553269336194657096e-02 -8.914119758134863777e-03 -9.410399415444106047e-03 -1.620135674352382246e-02 1.019552630851888698e-03 -1.598032056674461229e-02 -1.569914537483629510e-02 -1.242120517588798934e-02 1.305261467472941484e-03 -2.291170642728913159e-02 4.377885423767912017e-03 -3.172147881598988417e-02 8.700202557000507111e-03 2.543493539596144645e-02 -1.717047137877869556e-02 -1.905714374017309851e-02 -1.604000406472497198e-02 -1.480589284620143116e-02 2.722185049080397615e-02 9.012088714627100247e-03 -1.913997296979203563e-03 -1.913997296979203563e-03 -8.043504615715997216e-03 4.977226910116039349e-03 -2.032343281942627054e-03 -2.408528072221624919e-02 3.425003515929995329e-02 1.061489364845951029e-02 2.021004053124735023e-02 3.937871675880805222e-02 3.701447706437565460e-02 -7.761505246710729243e-03 -1.462279890927355858e-02 2.678353965080976229e-02
4.142857142857142350e+00 -6.680234234932855286e-02 1.435725781483046248e-01 3.089538386067256642e-02 -3.793909767208652334e-02 1.379651767967135234e-01 2.444034088076395619e-02 -1.649762640736741892e-02 3.720912841440893876e-02 8.929991442937763868e-02 1.055059252616378368e-02 7.161902335763820765e-03 -3.034048795984922633e-03 -6.280230354214107191e-02 -7.528437674163668270e-02 -2.967969788568834352e-02 -1.445677431673639546e-01 1.167212036266166569e-01 -4.031367295273403061e-03 2.486488384596658233e-02 1.453609367861414051e-02 -5.062186092106880225e-02 -1.197119808123473655e-01 4.935670506604046548e-02 -9.766531989132619385e-02 8.098878032239444080e-02 2.965272863563132022e-01 -4.612112407348661555e-03 1.002494035301648295e-01 -3.026126674088631258e-02 1.869639763029082302e-01 -2.521523398173118879e-01 -2.061864027800547512e-03 5.881533599453772632e-02 8.711066586666883207e-04 -1.266895797766036912e-02 7.171565826478638883e-02 4.005108795575532121e-02 8.335380096426092678e-02 1.908689567869252535e-01 3.208609731238725588e-02 3.506131247896871871e-03 1.059263804713128365e-01 -2.559325704077882735e-01 1.752561434773388174e-02 1.178911560723919054e-02 -1.246614098170264334e-01 1.542534217292575519e-02 2.167524983449854378e-02 -2.168243798372330722e-01 -9.399945667208892131e-02 -1.320952678339792630e-01 6.511304617875571243e-02 -7.633665711931084119e-02 -4.812103359213536213e-02 2.453640150763519434e-01 -1.590724490917047318e-01 -1.005425290459036891e-01 1.540431880336937120e-01 -9.492353734773530116e-02 9.015242996030783940e-02 3.894289851215083920e-02 -1.336016740334361741e-01 1.005239783029943934e-01 6.919399840673801962e-03 1.263933577787863527e-01 1.206857747715130852e-01 -7.629915709962326043e-02 5.199027325204860772e-02 2.032524302703543895e-01 2.820579622768773498e-02 -6.760697122073403009e-03 3.106727276622024865e-03 -8.765973015057292039e-02 2.585692176970447523e-02 -3.146523806005147202e-03 8.007226946002148071e-02 -5.419210734149261521e-02 8.895045584539064409e-02 -1.198080011897092872e-01 1.202501403317670844e-02 -2.820910229979092451e-02 -1.001235808748771397e-02 1.416325576015409898e-02 5.075678738350838243e-02 1.431975070682642466e-02 5.056663547206515646e-02 -4.856646989952762700e-02 -1.195614392996232900e-01 -6.191301893966130732e-02 -4.751706875401753849e-02 1.054561918140019261e-01 -1.045657190160896588e-01 -6.495575904845699022e-02 -5.813128233159637302e-03 -9.710527090418377694e-03 1.387700205771350004e-02 5.609953464030965203e-02 -3.864197931702755689e-02 -3.136226645473404878e-02 6.131193345157114061e-02 -5.814678777815743965e-02 -5.818231021425518401e-02 -6.118261271532126483e-02 -3.413519862833539614e-02 1.309806047547252238e-02 -5.953620914088250671e-02 5.004766301660772826e-02 7.097994390613544813e-02 -6.281056013267738436e-02 -2.487069374886721751e-02 -3.031842160305037170e-02 2.585787447341090367e-02 7.427142806102068895e-02 -6.514859066876235727e-02 1.204496453562227398e-02 1.263488278857901291e-02 3.940980991699136876e-02 2.537510724913383253e-02 3.100210882351791056e-02 -3.595594610370561606e-02 3.562654040908088543e-02 -2.610713781667616668e-03 4.845647496419394108e-03 -5.982099342206275523e-04 -1.330076805618355144e-03 4.501532676743370126e-02 -1.849244855760293765e-02 -1.308558726382403475e-03 2.328361934238934797e-02 3.482953574320790668e-02 1.701136330864286283e-02 7.586982649504827453e-03 -5.724931922365657927e-02 -8.484978291053208235e-03 1.032923658304500149e-02 1.032923658304500149e-02 -5.181633004442124518e-02 5.546749771458258510e-03 1.643496145035186484e-02 -3.382429971015821907e-02 -5.959394255475488483e-02 -5.218028099904396810e-02 -1.442752426358361387e-02 -1.924452627551851217e-02 -4.411610160445378348e-02 4.580830814516742566e-02 -3.913727323039217776e-02 -7.368416032218549905e-02
4.285714285714285587e+00 -4.739892261449587391e-02 1.204105917512989371e-01 3.618607638316209685e-02 7.488534965387401779e-03 8.040135884134816391e-02 2.785100632093614331e-02 -3.035924389216480487e-02 3.375181844564617561e-02 4.280010579528532172e-02 -3.328868527566756358e-02 1.799526480260522920e-02 -5.585917194801810065e-02 -5.746547665038397035e-02 -3.995593102601405211e-02 8.158503689214598176e-02 -8.811842261623742401e-02 8.346863844176682923e-02 -3.424338341023012994e-05 -2.996269730752535235e-02 2.376191026613917387e-03 1.894755520461538154e-02 -5.120690688313430522e-02 -4.064945162193805972e-02 -2.157475117829632874e-02 6.863762358518125939e-02 1.346990958324509324e-02 -2.629863333928370017e-02 9.893627118506008455e-02 -9.960076861508877777e-02 5.788953096592375919e-02 -1.189522005481847278e-01 -4.016634953134488872e-02 4.177741818146508447e-03 -3.909079022904153600e-02 -1.721647067862605573e-02 8.625518164710367641e-02 -3.606286746872806176e-02 -3.981523203709132729e-03 6.996372667789321764e-02 7.055670082047500735e-02 8.536071207730734633e-03 -3.373869406338301808e-03 6.491506982818832927e-02 1.356089200353008672e-01 -3.394787091584893553e-03 -8.041591603685849243e-02 1.239756588741482979e-01 -5.665515561398114935e-02 -8.539936437929017410e-02 1.343378363476337156e-01 -1.389368593007388186e-01 8.964242769181986203e-02 2.109815320186808965e-02 -1.583573481413399209e-01 -7.046188874560004034e-02 -8.793893808953090474e-02 -4.689884364207084350e-02 -1.209924999803797252e-01 -2.380028937925594487e-02 3.481585206954549566e-02 -9.401732419437074800e-03 1.987225573714511070e-02 5.742757604546448041e-02 1.349193966604158301e-01 -1.007765001564068924e-01 3.904377937511634838e-02 1.262470044374268685e-01 -8.017415257064990086e-02 8.469311785479098631e-02 -1.727410947235145100e-01 -8.980622971506407870e-02 -2.024226839945234002e-01 2.228755219758534953e-02 -3.359741223463056370e-01 5.549847867587480443e-02 -2.090125850091568704e-01 1.823435224113527375e-02 -1.672416578889880379e-01 9.909108023054974401e-02 5.058361270012479843e-02 6.868781977022970359e-03 -6.409879879756277821e-02 -1.156793849175463962e-01 -2.930112053101452721e-04 1.054043254736228563e-01 -2.754875987370359811e-02 -6.398638484168573184e-03 5.408652720066908781e-03 -5.333791955243059879e-02 1.385937836032938020e-01 -1.012513452716679446e-01 1.644330554046132264e-01 4.033257462965465778e-02 -6.614603465499535595e-02 -2.918898806471969740e-02 6.250008166706663704e-02 -9.991912621909017356e-02 -2.024537189713001423e-02 4.356317104852162891e-02 -9.041955540855013684e-02 4.401097662896857193e-02 1.685870106030511739e-01 6.791031392717077064e-02 3.696124087226917293e-02 1.153818448306391936e-01 4.109501360282534488e-03 -5.615994302674888472e-02 -9.594072314809475033e-02 7.568845661181212991e-02 1.021781001358306185e-01 6.377340944862412708e-02 -1.217352413411708009e-02 4.442545489944701304e-02 6.979557842204948959e-03 -8.398822042614101716e-03 -4.691183538991717389e-02 1.689332007202584973e-01 1.014378068122514208e-02 -2.576543336215422753e-02 1.241721075957647824e-03 -2.076348344433696091e-01 4.017552371346782072e-03 4.015509109835955354e-02 4.232869751422130983e-02 1.446514576866370604e-02 5.671770839046019752e-02 1.818487238911538004e-02 -1.643376316833292453e-02 -6.507469534389184740e-02 -7.463537200674578986e-02 7.429001178568096254e-03 2.118479776551008414e-02 8.489965975047918112e-02 -5.086738672677296874e-02 -9.154977552783961740e-04 -9.154977552783961740e-04 6.004609683697351846e-02 6.356763120888329899e-02 -1.301141147942285470e-01 2.797939380954871449e-02 1.597660910492065545e-01 7.140376477024668045e-02 -2.950178480291770766e-02 -1.318977476137382122e-02 6.955513264500161330e-02 2.349918720386826032e-02 1.910054560504141977e-02 5.374738353152514608e-03
4.428571428571428825e+00 -3.355291743532488186e-02 1.015601842309506869e-01 4.280292777068182147e-02 4.103518032392711179e-02 1.717274952436356056e-02 2.700961950561492006e-02 -3.748558473511882927e-02 2.317078983323959604e-02 2.117480304888353509e-02 -3.037908868952792288e-02 2.832236430732842231e-02 -3.550920732465681628e-02 -8.869759667042607931e-02 -1.390337942830763458e-02 4.346833943289799690e-02 8.243732897689769233e-04 1.061032079186974009e-01 1.507067719350000529e-02 4.100387421630168755e-02 -2.241416601326698486e-03 5.465393906450316530e-03 -5.403502922112037726e-02 -3.674410056204350378e-02 -4.908106849205988442e-02 4.236229793969078367e-02 -3.976768343603792610e-02 -1.080652384843269059e-02 9.327166713458216740e-02 3.539439508481965341e-02 4.626757295294071926e-02 1.412711539344068019e-02 -1.149726725892126792e-03 -9.547426410188133983e-02 -5.300873147239651417e-02 9.510162405091121193e-03 3.473563290984646446e-02 -3.967711530196216946e-02 2.162880894191234783e-03 -4.685338400303496603e-02 2.277658660189810572e-02 3.867683377766708425e-02 3.879792967645361718e-02 1.072565862952152768e-02 -7.952804772793546639e-02 -2.308104350222557263e-02 -2.875041857963725727e-03 1.453469583599486387e-02 1.043121979180376274e-01 -4.976266790678084140e-02 3.541161028827433804e-02 -7.667318083883194191e-02 1.565187831849405549e-03 -9.703599847325385108e-02 8.769062781464105616e-02 -1.303834393185135943e-01 1.238677527288495755e-01 9.558198121403671532e-02 9.397769499343069932e-02 1.078898182619887069e-01 1.289093465999058274e-01 -1.204425695804944157e-01 -1.253768498360359127e-02 1.988925584805152982e-02 -1.098669036861238705e-03 -5.935709431815670845e-02 -1.087083230628722863e-02 -1.388508860381712229e-01 5.206567346441649119e-02 -2.723334013195624626e-02 -5.786376838160414010e-02 2.927494815836954520e-02 1.249291477632643102e-02 -1.160749526026467748e-01 6.888350824036408582e-02 3.454438346950491900e-02 -2.749015041875391835e-02 6.448406164080214276e-02 -3.597569295078693191e-02 4.453189999391115456e-02 1.766855345666087651e-01 -3.882597556471447525e-02 1.808949448039794405e-01 5.571753409313093264e-02 -8.252314070974060833e-02 -8.443097259455575876e-02 -1.534140761146451926e-01 4.407916328541770096e-02 3.705298461068811527e-02 -1.715998746616978210e-01 -2.368950131694455216e-02 -6.086510022249044805e-02 -9.991599763954882307e-02 -9.739256772789495198e-02 -4.418509815420824764e-03 4.638288457271249471e-02 -6.100835224351695840e-02 -1.887644716475631312e-01 2.792164466233230599e-02 1.751928640888300581e-01 -9.468953005899598263e-02 1.692682574920363267e-02 -1.264557558520340574e-01 -8.568570409514352296e-03 -7.604248073944613884e-02 -5.382201071290202560e-02 1.566126268592667736e-01 -9.032451154640082358e-02 1.775283671522007722e-01 5.559464026700190048e-02 1.387553270965664887e-01 -1.011630611117121832e-02 -5.051621506789694127e-02 2.590813694439440470e-02 1.132598160449813512e-01 -1.241301288073580616e-01 -5.005567713154385201e-02 4.666586681870098924e-02 -4.416353623232112391e-02 3.861313869329122475e-03 -7.493452380516757438e-02 -1.088663434831251969e-01 -6.190662087988661744e-02 1.347242995992129488e-01 2.169232867871472570e-01 4.873814496541360730e-02 -2.235880075307620507e-01 -2.703256530390179060e-03 -1.423594447101528548e-01 1.905941820470526127e-01 4.738166819727555878e-02 8.424270625376645283e-02 -3.827148808781107719e-02 -1.748958297018987085e-01 -2.814173242167471167e-02 3.809508296509007269e-02 3.809508296509007269e-02 -1.216013639809252339e-01 8.960145310181849912e-03 -1.077432392858250314e-02 8.209128615276092833e-02 -8.834784551309438072e-02 8.562475605612196450e-02 4.526011698002654210e-02 4.768317438693775445e-02 -1.439106189832577327e-02 1.669596243376790523e-02 -3.042326425241485138e-02 -1.154093413040700178e-01
4.571428571428571175e+00 -2.902823911695279896e-02 9.675936091973381947e-02 4.747928683699551011e-02 5.496464254033539554e-02 -1.008327554662103755e-02 2.340109352171179311e-02 -4.023631716687838672e-02 8.960963368981524763e-03 2.582734665992820339e-02 -3.579660283968144618e-02 3.750318294106469441e-02 -1.463475222067859606e-02 -9.091159029710937922e-02 -3.560726965777814140e-02 4.002489336334291714e-02 9.482565710989090957e-02 1.100819106213324627e-01 2.093397922976264480e-02 1.244642662710753189e-01 1.167685295522403466e-01 -3.585494894353717654e-02 -1.287082998691135294e-01 1.469344320570391271e-02 -3.001360416434652872e-02 -4.532080547159619659e-03 -2.548195153195494111e-02 -2.669109553746086202e-02 7.050610526266451461e-02 2.708627857266618019e-02 1.170335640649215053e-02 1.641151337962611090e-02 2.469988781542517206e-02 -8.017226428289576934e-02 -3.021218308398181465e-02 1.588693380725569176e-02 4.086610926268331723e-02 -5.403649662927920844e-02 -4.296736558861897343e-02 -6.364430108031668420e-02 5.376809740378921815e-02 9.739106085243615096e-02 1.025745712332319995e-02 1.963938357475442792e-02 -3.414708156521801402e-02 1.179496927745015073e-03 1.353381074217260560e-01 2.130919549642619482e-02 -1.437983511285987476e-02 6.257912042785185314e-02 1.826212011496108345e-01 -3.274214432363056065e-02 1.324390226227752376e-01 -2.370752618224979125e-02 -1.794195543493719638e-02 -2.223165732112024340e-02 8.174717266252867764e-02 3.597452542578828683e-02 4.438534758330234253e-02 7.625828967522919888e-02 -3.805206256287890082e-02 1.297431904099420885e-01 2.499367666333818586e-02 -6.142973862703042520e-02 4.655623665467933936e-02 -5.143109996054683747e-02 -2.147837114984061518e-02 3.547034288229180404e-02 3.159120089263376535e-02 1.398357801243403087e-01 3.300644019137393640e-03 -6.417069679847024755e-02 7.851970263905724834e-02 4.671338907212729125e-02 1.982233091516102334e-03 8.467987477405308772e-02 3.341200931882053193e-02 -2.570085019113914349e-02 1.374543242424920882e-02 -3.075722917366856268e-02 -6.090637275151885438e-02 -5.180770232812093729e-02 1.510383856984598705e-01 2.755687133423949733e-02 1.560151535773571796e-01 5.765054713149202203e-02 2.658769150583535634e-02 -5.750992583654535723e-02 2.067025521828642562e-02 5.576264439310312133e-03 -1.213381680436374649e-01 -5.903645896910726665e-02 2.838113339440278063e-02 4.716339622156083544e-02 -6.726019604922311990e-02 1.108927951768971147e-03 2.428061186973107591e-02 1.090285726477521894e-01 6.541829183319948504e-02 4.204677931168446930e-02 -9.193097730885170515e-02 1.877602773848747672e-02 -1.124038996975927490e-01 2.474141607282813182e-01 -4.804484387355306696e-02 2.964503519324666186e-02 5.369370877091509536e-02 -9.196935760843842622e-02 -8.056235771153918979e-02 -9.998680812912119631e-02 -6.322406347658790504e-02 -5.488351945255274394e-02 1.010454363937026007e-01 -1.559276814734538996e-01 -2.027951088822456394e-01 2.403490789799322680e-01 -9.784850977551269591e-02 6.596806825993715984e-02 -6.596822051652678764e-02 1.021541738791004045e-01 -1.071156788816396976e-01 1.661196341287161093e-01 5.325584241033678654e-03 1.889673352742644863e-01 -2.067465709837570664e-01 -8.662292930735208951e-02 6.626646067076955027e-02 2.028292928419648134e-03 9.723805907859872644e-02 -6.243838518546229732e-02 -3.213918945750609407e-02 7.002640338488227978e-02 2.633368814422870630e-02 -8.083007840018456569e-02 -5.639289756955410959e-02 -1.112304714193498578e-01 -1.112304714193498578e-01 2.006340372132064953e-02 -1.300321357209805184e-01 -4.631125983112536343e-02 -5.907231084521092496e-02 -1.272627026925378102e-01 9.777327494719076362e-02 -1.169751224170212656e-01 -2.235925541958420221e-02 9.916823324404254458e-02 -1.666396387398315360e-01 1.739819001902126276e-04 -1.252241028249332644e-01
4.714285714285713524e+00 -2.822729142689144044e-02 9.830094352870258345e-02 5.159389785060425337e-02 6.094695016936840098e-02 -1.865502482317714025e-02 2.023058500857450107e-02 -4.758202298870461283e-02 4.228427530090362110e-03 2.741441704740079505e-02 -1.426743270472811097e-02 4.621091168674026917e-02 -2.686021974196000500e-02 -9.245243480150784621e-02 -5.411644685495023768e-03 1.916789473871741492e-02 5.394320326131937099e-02 1.249725023329143064e-01 3.602163590069294014e-02 1.016878624290920297e-01 7.837305077305367976e-03 -1.959768781782594144e-02 -1.115270723751569520e-01 -6.351811027099247067e-03 -6.340949192803581325e-02 3.262322521001686376e-02 -4.960880275999172973e-02 -9.754271120538976492e-03 7.955886423192931600e-02 5.980227049422613683e-02 8.821315681809948489e-03 5.598293691778867542e-02 5.794707005136517236e-02 -5.582868148358487853e-02 -1.178867848570273186e-02 3.039092668627861940e-02 -2.532681557311977551e-03 -2.960567710430190777e-02 1.037535334938500045e-02 -2.831611741400555729e-02 3.566163349295983082e-02 6.920537001047323555e-02 -1.866995285098782889e-02 -4.529658774877398837e-06 3.396751206771845416e-02 -5.379221024286628267e-03 1.883783976555410090e-03 -1.560156940852554519e-01 1.010793625840397392e-01 -3.720994481479904942e-02 -7.854727505742221255e-03 -5.663417099885811185e-02 -2.207452520443670824e-02 1.112903797226627300e-01 -1.275652144658180782e-02 -1.120179199713165485e-01 9.343796313913714513e-02 1.839007347168832573e-01 8.610505087607048247e-02 -4.981525517701189398e-02 -3.524537975184161009e-02 -8.568079634575737069e-02 1.146439151159048785e-03 7.029687567457382213e-02 -1.510926350062336276e-01 8.067497447495616814e-02 4.511276485491897553e-02 3.133397938426733115e-02 -8.128409001212814899e-02 2.426362123840343152e-02 6.486162719551349931e-02 1.079959813973818267e-01 -1.272448312177208440e-01 4.281717118918838827e-02 -1.348406990278240569e-01 -2.039823385708913750e-02 -9.298140077880558130e-02 7.020499478793103265e-02 -4.943000916136569556e-02 -1.171869733379017620e-02 -1.353563884706122655e-01 5.341543422683103781e-02 -1.457067478971085239e-01 1.754966535823877100e-02 8.170249731079097522e-02 -1.738100506831764536e-01 -6.019796794414548902e-02 1.005996052210028982e-02 -2.550856568864865934e-02 -7.934939713926281168e-02 1.765941257069312542e-01 1.944849847075766081e-01 -3.094168231698934610e-02 -5.223693463086293703e-02 2.309005092119752189e-02 -9.270135876741082692e-02 -6.879065485560147131e-02 1.766743098926996935e-01 -4.491364411277067731e-02 3.221648792494012821e-03 -5.792654599978528523e-02 -7.566543909827060099e-02 2.214425546206143930e-02 6.032149259865404040e-02 -6.914507851342278216e-03 -1.126105977974019845e-01 -4.783004559783728821e-02 1.911164082262974476e-02 7.428500905676468924e-02 -3.279447914675390902e-02 8.944357441564942945e-02 -9.701429389419974347e-02 2.218593577355581700e-02 -8.772399020570560702e-02 -2.415405850777898461e-02 2.284712826298228652e-02 6.887664942891136288e-02 8.558853096634877478e-02 -1.000420649511406801e-01 1.713373419869060887e-01 3.594983643045861210e-02 7.460927386737489786e-02 -1.747599947076526605e-01 -5.851688622141072021e-02 1.298106639713341760e-02 -8.551275099636111710e-02 -1.239325867757886390e-01 3.828581198735198782e-02 -6.267999544656825683e-02 -8.460531741428301000e-02 -1.399359586227102714e-01 -2.075977009569610066e-01 -7.711230819878052076e-03 7.053847624446048237e-02 2.044843098344596988e-01 1.047323294726341808e-01 1.047323294726341808e-01 1.396604630282011206e-01 5.991623832716993364e-02 5.116233943976003506e-02 7.144327954486491550e-02 -7.664480501504527567e-03 -2.203004609272939673e-01 -4.483086992221420319e-02 8.835454443318853379e-02 -3.217065311539595712e-02 -9.183534066064089063e-02 -5.654118213217695921e-02 1.494633677322610432e-01
4.857142857142856762e+00 -2.951532274090657923e-02 1.028946812243679565e-01 5.458253960746604905e-02 6.032599573775689061e-02 -1.381639094838214669e-02 1.464873174961523437e-02 -4.803000418682876888e-02 5.435764123570108837e-04 4.713328116808856300e-02 -3.403635010083051748e-02 6.634105268605532124e-02 -1.658436242173996766e-02 -6.896273426320924382e-02 -4.500950734567243927e-02 2.465593551884388002e-01 -1.335694910862533953e-02 9.572793004291658969e-02 4.962466264798858634e-02 1.079187738898932519e-01 1.834800143490694646e-02 3.317206979916060249e-03 -1.219807692932889931e-01 7.158235040104321545e-02 -8.678268486186272931e-03 2.370261452348227868e-02 -2.060290161597307795e-02 -9.832545623919698718e-02 5.741468957033785125e-02 7.794914952434596478e-02 -4.471238566061185547e-03 4.845157795920041616e-02 4.465848493227169563e-02 -2.059730819462930046e-02 -3.007306734155771721e-03 2.315604556063878203e-02 -7.052683985498285971e-03 -4.130594671304150395e-02 -2.672072852901294718e-02 -6.687897791194342967e-02 3.330111534751153263e-02 5.112731252856298619e-02 -5.033645820663372981e-03 4.471861791695135036e-02 -3.641901777967267162e-02 3.751328923375520097e-02 4.187386672579805624e-02 7.090978555644682560e-03 1.066887485891146632e-02 7.488657557250499863e-02 -1.698068393715172764e-02 -1.574237068986886201e-02 7.033090644694141302e-02 2.450922013936036523e-02 5.455089315833826918e-02 3.245508658135320967e-02 -1.496090824879464654e-01 1.323012108222798300e-01 -9.433778462913930407e-02 1.054295794820587877e-02 -1.829189955539219092e-01 8.590077238192134201e-02 9.419923948059086283e-03 3.584046368548463035e-02 5.258747312686844547e-04 6.888233232158610941e-02 -1.265676512013260424e-01 2.481947298164222451e-02 1.243512702401231435e-01 2.785754255466367166e-02 4.576236571025041333e-02 -2.642849403012893089e-02 -1.547696736499317403e-02 -1.419854043481199035e-01 5.335055698086248188e-02 -8.332305390851019872e-03 -1.328661821341886873e-01 -2.548848566610963443e-02 8.195800266851256677e-02 3.901006386581808930e-03 -2.756816184905924727e-02 -2.720695211978327310e-02 1.024525552391541278e-01 5.085029616134466302e-02 -1.325255378669724926e-01 -4.727361762925400696e-02 -7.051664812052911568e-02 8.706934256339995612e-03 -1.021302186546367008e-01 3.975588174788710627e-02 9.934354771329263756e-02 -3.307262830905379619e-02 -2.027832010507024940e-01 2.602754475551265212e-02 -5.197335940579543047e-03 8.724339237640378608e-02 1.708826637733234372e-02 1.437970212700301516e-02 -2.290421717241668265e-01 1.087275462555257199e-01 1.144762960247051597e-01 1.239517552374510417e-02 1.181400132583480811e-01 -1.125137694237728914e-01 7.324054652408321098e-02 5.980048590742893799e-02 -2.951550065277718654e-02 1.706793583457737185e-01 -1.003918153143658898e-01 5.364615129776963143e-02 4.025782478480598170e-02 -4.316112673568817809e-02 -1.019493864843333542e-01 -1.093479719058447486e-01 6.767361949667843879e-02 3.532582460350984499e-02 -1.146042172303613216e-01 -3.296212359166778710e-02 -3.456283342399477793e-02 -1.604209474241799493e-01 3.631432778047562204e-02 1.334828769802893778e-01 3.261470207077270950e-02 2.365743414140195414e-02 2.030357450905270148e-03 1.628087640511107770e-01 1.323655528974607143e-01 1.856701216617714367e-01 7.112042880876282003e-02 6.861968510472160609e-02 1.587539346466255996e-01 3.260642578351578835e-02 -4.763483402104935760e-02 1.884925438692947874e-01 -9.315558417445479050e-03 1.446097215041630413e-01 1.446097215041630413e-01 -2.256514920017003989e-02 -1.546864765134095543e-02 -1.617574150065171149e-02 -5.756376083053848375e-02 2.884304813514287566e-02 1.536459724073298283e-01 1.173019809101528282e-01 9.421237449216669779e-02 -6.304741277246815601e-02 1.117427804783594075e-01 2.723519280280140356e-02 4.401394371204537387e-02
5.000000000000000000e+00 -3.300539805772276236e-02 1.100567786166782858e-01 5.610203328579513316e-02 4.929279910741582449e-02 1.140397533542958364e-02 6.028347238157607223e-03 -5.568670367150907463e-02 1.207293403829662500e-02 5.263252852495598627e-02 -7.263811806649304002e-03 8.003959913506950019e-02 -3.511694604991131424e-02 -6.391839410181915371e-02 -2.416805032680635970e-02 -7.299238638504276788e-03 3.464221218562599930e-02 8.980008759750308933e-02 4.499095772604475713e-02 1.049341911229667995e-01 -1.206355769387018953e-02 -1.810445714590701999e-02 -9.285593079168047437e-02 -3.320098784640104078e-02 -8.619142536499688201e-02 1.683391686745964316e-02 -3.897745664696292134e-02 -2.496850944841915929e-02 6.495536458623805964e-02 7.143479229741975245e-02 4.150783864595656431e-02 4.155982928082701394e-02 6.230010585107757792e-02 5.763898967406913543e-02 4.024621565846511761e-02 5.578414990553597769e-02 -3.338503443019114753e-02 1.512287387147355803e-03 4.488742776295280568e-02 -4.706977796830854113e-03 -3.085990998995255183e-02 5.213811140749350509e-02 1.139091656504046153e-02 4.444769652903021034e-02 6.498803058927571374e-02 4.165767982326838009e-02 -2.338243334185225591e-02 9.895477018510774256e-03 1.063190149178366295e-01 2.428293889757642335e-02 2.543466965684094624e-02 -4.859977503289780038e-02 -2.159330072738963741e-02 1.185945028788747309e-02 5.750668465035078253e-02 7.038307633549335113e-03 -6.189827634544402268e-02 7.104524673500513254e-02 1.386730940229658100e-02 -8.541312071284038257e-03 -2.608376835331176202e-02 5.579625929017720254e-02 -5.534871749754503856e-02 -2.418848109432183632e-02 2.512941993406098140e-02 5.417417838016173187e-02 3.572779653793407839e-02 -6.928816036429293057e-02 -2.550297095686872902e-03 -1.666161400900301182e-01 -7.197590365415307279e-02 -1.182285109873424528e-01 8.772762263625660806e-02 5.866177990710429863e-02 -2.798601738842341688e-02 6.218446949191757528e-02 -1.683547124878183032e-01 -5.504784152263757224e-02 -7.868886083862618175e-02 -1.397334192575308554e-01 -2.078400445933194923e-02 2.513635905954799549e-02 -1.432621302052407009e-01 -1.090394819512976038e-01 1.711196842447618993e-01 -3.339410791271512496e-02 -7.878193082587515994e-02 2.131851718341833679e-01 4.548311300222235287e-02 1.258223534572371627e-01 -1.173388580148285454e-01 -9.064340411633454997e-02 -2.274688246816640100e-02 3.876437726853717430e-02 3.982763598831553370e-02 -1.235393831863114411e-02 4.598394101299047021e-02 5.870140538297714122e-02 1.922477685623209809e-01 -7.067362677310856656e-02 -8.303228078431760389e-03 2.842852204350436798e-02 -7.333588135974261624e-02 -5.693259996617703461e-02 1.317194453033715407e-01 -1.738837830038583027e-02 1.766435992471463434e-01 6.193331360615177833e-02 -4.344141642503984019e-02 -1.299668629745575343e-01 8.822639843197800646e-02 -7.245640819474409577e-02 -5.121667767326793658e-02 -3.091182037187334766e-02 8.547147609042508865e-02 3.589186214946031746e-03 8.531040013767379748e-02 -1.777390481292862034e-01 1.976735677340739350e-01 -8.729666170515669801e-03 -7.057683032933351717e-03 1.204928537209270512e-01 3.943464105019708205e-02 -1.195906500939044742e-01 2.093408242020212626e-02 -2.018340414416834594e-01 2.231259619692622584e-02 -1.409700908409925457e-01 -1.284734892850493936e-02 -2.234280847874266923e-02 5.064451390189587260e-02 -5.469962209932546088e-02 1.646916076236161833e-02 -1.611381274863162710e-02 -2.139702511201568014e-01 -8.770681155226485448e-02 -8.770681155226485448e-02 -1.738949406692073540e-01 5.011475726500442401e-02 1.236744476268859250e-01 1.543998139961487437e-01 1.967959371088468801e-01 -8.784905863297004167e-03 7.896402118242915047e-02 3.851557142891969682e-02 9.409435931286187771e-02 1.649337632190379099e-01 1.147026862644608819e-01 -4.583848747286908137e-02
5.142857142857142350e+00 -3.557938229447368816e-02 1.120738349307068837e-01 5.351545214212062584e-02 3.311237925159155743e-02 3.930461586338990232e-02 1.148258569636515132e-03 -5.938950845449080668e-02 1.844855323711295375e-02 5.922282370974665117e-02 -2.923563528984260158e-03 8.259003167320132233e-02 -3.980495500831721795e-02 -5.356971078620588467e-02 -1.896276297774632594e-02 -1.131611204893875622e-01 5.078535613126444748e-02 6.921448839185659341e-02 2.895218643222895183e-02 1.236623044020661866e-01 -1.282416018338600194e-01 5.294528585860690251e-02 -1.168805831311467078e-02 -1.634507217664880538e-02 -7.998148102240829060e-02 1.548066715438776997e-02 -5.689983800490843770e-03 -1.229037300570213695e-02 4.894438573436611650e-02 4.332704545882056640e-02 6.225703141685268865e-02 3.046360385457684561e-02 5.406122566241574473e-02 1.493432970518147884e-01 8.804692602243950617e-02 6.335729961265086640e-02 3.519606940421594193e-02 2.217627915983534301e-02 1.225240869758333941e-02 1.381623684046449051e-02 -8.286917082333879192e-02 9.155393702503631173e-03 -2.476300412065455051e-02 -3.819138105414452561e-02 -9.201212553390650251e-02 3.978134969895261858e-02 8.122730368208778973e-02 -9.593943001243866731e-03 -1.403034663586578135e-01 -7.019911109299890872e-02 -8.832859260692139730e-04 -1.522748961627639480e-02 1.811169573665073057e-02 6.650136994557508119e-02 -1.707928575652031128e-02 -2.394382663843671460e-02 3.938569345569139374e-02 5.702452607649113880e-02 1.182556100208648070e-01 4.695034003488912644e-02 8.011014026937224308e-02 -2.456659497963083888e-02 4.778847959787462657e-02 7.479780846629592583e-02 -1.988411262563126794e-02 7.493627795452757756e-02 -7.002202651701124048e-02 1.951996181686036988e-02 -3.830047670909976498e-02 -7.334284161506357536e-02 -7.171787380669458756e-02 2.167228492201558193e-02 -1.031962220728728369e-01 1.651091113109236785e-01 9.289960284746467956e-02 -1.283551524643245512e-01 1.212541378590400593e-01 -3.435815125606758724e-02 8.013917562771916483e-03 5.186434948815090568e-02 -5.003636301253800572e-02 1.171900603081041381e-01 1.896122312460228054e-01 -1.493348011955667257e-02 1.280677220143020545e-01 5.703871223647045269e-02 1.488951040242103008e-01 3.493123615459536174e-02 7.749137355027357031e-03 8.677482553426107970e-02 -7.392014496348315450e-03 1.788435749790762141e-02 -3.452110116771127390e-02 -4.580884388913361582e-02 -2.848136394380164360e-02 -1.817518789670414248e-01 1.077528148344110148e-01 -1.236763423299081788e-01 -1.489067963869840361e-02 -1.223757725603897006e-01 -4.284577049011197708e-02 1.693638497798391207e-01 1.024338653956298750e-01 -5.456439378542434805e-03 -1.263942660137349072e-01 1.801266877618107609e-01 -8.187215872220175716e-02 8.656479082271527348e-02 -1.819551384724542586e-01 1.056711144302742607e-02 4.687472664079153639e-02 1.843480078639497532e-01 -1.316344888771504851e-01 -6.130463558978933164e-02 1.161224518964031338e-01 -1.539994386285610528e-01 5.812597124758755313e-02 2.103752807377955517e-02 -1.210747309833074548e-01 4.053321026769160160e-03 7.834189451130088577e-02 5.247621107971028875e-02 1.669225499945325430e-01 -1.069157415756268048e-01 -5.183712685448103874e-02 3.688899440175717054e-02 -1.590695091950594109e-01 2.408890646941840713e-02 1.594614996779286295e-02 8.530944078154202581e-02 -4.824753391776007844e-02 1.723148749961435633e-01 7.762073354852884466e-02 -3.052409607239673500e-02 8.097264133785915530e-02 1.544336334740824268e-02 1.544336334740824268e-02 -6.120141230221853856e-02 -1.585444113945664313e-01 -3.989207242436388495e-02 7.235084899742492970e-02 -3.048903862326409614e-02 -9.949278050623566738e-03 -8.587369024470371814e-02 4.059049869959783369e-02 7.444554407901134152e-02 -1.097952820643183086e-01 3.536788469013710245e-02 1.061546830156290810e-01
5.285714285714285587e+00 -3.670495902004269895e-02 1.079882064136667569e-01 4.670673320538982348e-02 1.410522535163257624e-02 6.524299895571254726e-02 3.686846073513566462e-03 -6.042200719405491777e-02 1.971040487857406848e-02 6.476272202316256388e-02 -1.945619672831292238e-02 7.104025039640204930e-02 -3.734274260885527691e-02 -3.395401957809694726e-02 -1.947523943619297246e-02 3.662610418453700334e-02 -6.498548038478363376e-02 3.160412670365251447e-02 3.673717586637070820e-02 -1.580954734041299659e-02 5.404547213415052814e-02 -6.443112206808329634e-02 -5.096393515027704962e-02 -1.318379417108115625e-01 -7.471848091903034172e-02 -3.236838811813556177e-02 -5.769590377165111778e-02 -1.162307217832543073e-02 5.759895467302737077e-02 1.890692514813345840e-02 1.046767983894707904e-01 -8.455862287107639499e-03 -1.595805250837847508e-02 1.246921526560281629e-01 8.988753455735876141e-02 3.259967891792531214e-02 -1.301174799294047869e-02 1.908031563968023286e-02 4.509249950516792255e-02 5.628758497426798735e-02 -1.740390446699231763e-01 -1.019354547423517166e-01 2.530789461082245950e-02 -1.717279073967873868e-02 -2.057816783324825649e-01 -1.703912281990983130e-02 -4.551863343020367408e-02 -1.563613672165868607e-01 -3.957730340706413358e-02 -9.695383390739722995e-02 3.213290044375510801e-02 1.146544738358458160e-01 2.114044002591787888e-02 5.138315616001590258e-02 -4.946019208352854524e-02 4.755928353738684417e-02 8.625978732184864939e-02 7.761621893120651539e-02 2.450887908490024733e-02 7.647201447914554751e-02 -1.844165131774767874e-02 -2.597790108772908904e-02 1.476070486025233934e-02 -3.764425376867681222e-02 -2.442647722597434540e-02 -6.362099728162161349e-02 -1.255387302802742633e-01 1.147666417831900709e-01 3.819123232864772566e-02 2.032914023455637334e-02 -2.299674787857045599e-01 8.311535065374607567e-02 -2.635409490669226446e-02 -7.861463239695987149e-02 1.003102132901007026e-02 3.028394829590967674e-02 5.651727152567690565e-02 1.016770879615148115e-01 -3.061578365943574964e-02 1.193340861672495812e-01 3.152556545177036956e-02 6.558278782663289064e-02 1.052512593906357735e-01 -2.086518103467255303e-02 -2.070034630095958228e-01 -4.302248857489691068e-03 3.530146146176874056e-02 -1.155116855315289764e-01 5.905279073414824997e-02 -2.533240909479341288e-02 -2.853919724229493984e-02 -2.047888686840172445e-01 1.843124315415664918e-02 -9.324164671571070692e-03 1.312058752079120205e-01 1.246913076018880961e-01 4.401317666298996956e-02 7.094353882114379228e-02 8.223399991092751604e-02 -4.567238328316419044e-02 1.441080001503205338e-02 -4.016501016395757767e-02 -8.815250156738839438e-02 8.136265204732796852e-02 1.346140719138809727e-01 -9.036706317761011853e-02 -7.584428423906260618e-03 -1.057417519183882770e-01 9.491585108063113618e-02 1.930147142582502862e-01 -2.121096267558694043e-02 1.078274315972316683e-01 -4.187049002109378276e-02 5.200983970226626812e-02 -1.027387202205761879e-01 5.449538358197733579e-02 1.368665801321451159e-01 -1.766487602433185755e-01 2.998270438310320779e-02 4.955005648442008942e-02 8.766459804143848789e-02 4.225725711192074990e-02 6.403490357439564629e-02 -4.116909334684342066e-03 5.840161646752434904e-02 -2.602290496585363613e-02 2.793687035695873178e-01 9.591232492364276663e-02 1.033450390397792351e-01 -1.900699082499748144e-02 1.813188007382110153e-02 -6.237290458523651188e-02 5.041177900231077168e-03 -1.814819987845422630e-02 -1.499548875703313015e-02 2.426825227890174255e-02 2.426825227890174255e-02 1.510513873068470847e-01 -3.511432019767926627e-02 1.441471555229234883e-02 1.574289448130775093e-01 -7.007544572953691708e-02 -1.538465672856360877e-01 3.143856695514621324e-02 -1.212580175700806416e-02 -4.345981618088672754e-02 1.209277909524008460e-02 -2.016472590848487553e-02 3.296281838391855457e-02
5.428571428571427937e+00 -3.531827057485564109e-02 9.476190703791842473e-02 3.391512023481584037e-02 -5.680894343714038702e-03 8.429033406071212431e-02 1.682184120656061641e-02 -5.713871657220211814e-02 1.707274116026294766e-02 5.640160244856166905e-02 -4.409772375528733801e-02 4.950555836744271326e-02 -2.064431775971139679e-02 -2.329025365480142870e-02 -4.280908209740447168e-02 -6.378801604078188081e-02 1.285592101115009384e-04 6.250099861998398287e-03 1.143342841979858981e-03 4.360409093214723253e-02 3.077148590451723661e-02 3.703167069845727556e-03 2.580014892926179096e-02 -5.672840520632274619e-02 -9.301575419895435556e-03 -7.968093706282848576e-02 -1.276701889803140075e-02 -1.243052021332451997e-02 2.479306382780989415e-02 -5.043263287487277646e-02 6.616759266645397264e-02 -2.229318803124897067e-02 -4.908496432984617297e-02 1.697574936107581756e-01 1.052827076545551771e-01 5.352252094300022356e-02 3.400060772924536762e-02 1.645168995543873271e-03 6.738263691310955594e-02 6.271071429894020666e-02 -1.714219710457418333e-01 -7.408363745879982531e-02 -3.077052856142597353e-02 -1.905865598207481674e-03 5.783153397860436168e-02 5.317926064674396297e-02 -6.862579876733994333e-02 3.802274558212607319e-02 -4.633921170786541727e-02 -2.449502182984548970e-02 5.422681987048783014e-02 1.215430597264498813e-01 3.673425260956315191e-02 2.831710412427598453e-02 -6.934056471289275041e-03 4.919182717257877119e-02 1.377106423559159576e-01 -2.806059215007594698e-02 4.518607077619780921e-02 1.472896117225133417e-01 5.218123534904541699e-02 -6.670092196345057955e-02 -6.660366018962216375e-03 6.386322886951159052e-03 1.462551351898016272e-01 -6.338967370042680738e-02 -1.629128418931110600e-01 6.497048735839207334e-02 7.163537395369862226e-02 -2.729319904910254557e-01 1.431930160354442094e-01 -1.111776353064336809e-01 1.212661279960647182e-01 -1.314700800575382966e-01 -3.796215594292095402e-02 -7.765534089864765954e-02 -1.919269296704070316e-01 1.335555454123508838e-02 -5.666906326361363655e-02 -9.078057372828650384e-02 1.162361602184367182e-01 -1.833882078548189354e-02 -1.228659322475442461e-01 -2.902132882927015503e-02 1.885220908277084606e-01 -5.972430758021915476e-02 -7.652196649451964428e-02 -2.120192974820972118e-02 7.011852963193525301e-02 8.965169350118448732e-02 1.293972862711629535e-01 2.030713225576807890e-02 5.392830999574473039e-02 1.679271394646331128e-02 -1.468681146746960153e-01 1.893056257228082906e-01 8.096394060584573282e-02 4.193453016292011948e-02 -2.658101107758907566e-02 -9.397101959509376878e-02 3.538957064801948743e-02 -5.836958351199291600e-02 -4.081669669213206647e-02 -1.260385770299146946e-01 -1.914923352314122362e-01 -1.315272997408243293e-02 -3.474332496874760201e-02 -4.272676026470918764e-02 -4.114029562517595995e-02 -2.646603070687223933e-02 -5.824574839809015803e-02 -7.927709168900488879e-03 4.025302354145002259e-02 1.366107577161689290e-01 6.818243061345571898e-02 8.876208120682595182e-02 -6.492087532859472376e-02 -9.493816714771992349e-02 -1.091232418514486019e-01 -5.952212065372694365e-03 -1.073402981365984415e-01 7.563816017587318696e-02 -9.807434919518771832e-02 3.628080131431485160e-04 2.637689618134151856e-02 1.062582480735677071e-01 -1.764034748706975325e-02 7.019638763184961328e-02 -9.188410654979509151e-02 -6.966838201800084826e-03 3.926447168486513900e-02 9.584766808460661036e-03 -3.786589358719924525e-02 1.034566201279619596e-01 1.258683788315650143e-01 -1.612867218069629627e-01 -1.612867218069629627e-01 5.041215418331707748e-02 1.441810412278512858e-02 -7.110375327268896040e-02 -1.422902503269083130e-01 -4.218265384120708367e-02 -3.366354472142164822e-02 7.493062362568040681e-03 2.632716618538380113e-02 -3.566096157869362571e-02 -7.239523087651744682e-02 -1.715604345867237923e-01 -2.899666901575657582e-02
5.571428571428571175e+00 -3.217108453051412131e-02 8.034666317077714115e-02 2.294173804394524993e-02 -1.432144674018534514e-02 8.677812784501770516e-02 2.930087992744752345e-02 -4.888497630270922240e-02 1.820447915108296122e-02 4.316831887355563474e-02 -6.358011002709543225e-02 2.869052142318463325e-02 -1.965737257333185009e-02 -1.280201586576009201e-02 -4.365266002069292939e-02 1.336537001639850619e-01 -1.378637223178851845e-01 -1.449801586719189767e-02 1.029958425963085206e-03 -5.080737500580572580e-02 -3.205660273201718993e-03 2.784118037091963885e-02 6.285634007277683677e-02 -3.770505376989544133e-02 4.234200641881964017e-02 -6.349360037050424954e-02 -3.782356694155075694e-02 -5.626405802004460360e-02 9.668833261671323440e-03 -2.528750145526104109e-02 1.889122987907311882e-02 2.172085123587515557e-02 -5.833201382839966337e-02 1.221611447461503352e-01 9.000789178560957005e-02 5.966320855791855393e-02 1.770340949380809145e-02 1.950555076739184449e-02 6.573720952543048168e-02 1.036780525532043501e-01 -1.359568656149966470e-01 -2.832904476691686102e-02 -7.742488334255424182e-03 1.342498059020163191e-02 1.151782929657308996e-01 -1.393804617857008488e-02 -5.550326619260637084e-03 1.127578422526483160e-01 2.351346029712166052e-02 5.543683586027790822e-02 5.319291532058448291e-02 5.721223202444839645e-02 1.070996925858863809e-02 1.529135511633232872e-02 -5.608464513602982697e-03 7.917753319807047108e-02 5.333511949410296715e-02 -4.429902176020146520e-02 -1.053410155562132799e-01 1.303459225698711255e-01 -4.927685018151473084e-02 -7.488712376669322268e-02 5.145573181970142934e-02 -7.653445813099502004e-02 6.658094651080628812e-02 9.775559845372809586e-02 7.332087289992723911e-02 7.646197449709823957e-02 2.245126701489578991e-02 -3.501943975929311739e-03 -9.486487070709628822e-02 7.807887370071729671e-02 2.992343084132467745e-02 -5.393492145631777895e-02 -3.016744246921701164e-02 -4.319747912290500952e-02 6.796516780717175299e-02 -6.872219847488764133e-02 -5.669579792453097178e-02 6.533924987544477425e-02 -1.266730109610751664e-01 -5.187164661107498964e-02 -2.627086179233323326e-02 -2.566072565997414359e-02 -1.708684275634426986e-01 2.500772988044544162e-02 3.426533991899283899e-02 3.899049727007924959e-02 -3.912012559453360155e-02 5.804706205111082734e-02 -1.376649573626872736e-01 1.033382045113355463e-01 -1.282579409268911307e-02 8.133362160955917575e-02 -2.959562023316308910e-02 -3.476726926343869928e-01 -9.333436876120888848e-02 9.672882651639629070e-02 9.598644162342064023e-02 5.338858825977565309e-02 -3.888279427778178199e-02 5.950977057352251944e-03 -3.107652018513552133e-02 1.556002945108027058e-01 1.287350658594695607e-01 -1.301428907691009329e-01 2.885717736565683589e-02 1.055661180057790027e-01 4.514998291012269072e-02 -3.024068060887237508e-02 -4.145102900886742103e-02 7.664593306761297020e-02 -1.750148362589211415e-02 -8.436740844496234959e-02 3.526150385556368200e-02 -1.074358766848144547e-01 -1.023530246634438146e-01 1.386154851219058293e-01 -8.061689018208512136e-02 -1.477546364225313658e-01 -1.089774975633856502e-01 6.243273854010055607e-02 -1.800446801094054972e-01 -4.008260652528193579e-02 -2.212091198484910856e-02 -1.887279212224013680e-01 -5.699731619337954774e-02 -8.774219885953585263e-02 -1.113731805341584002e-01 7.583837150583354336e-02 7.546550361715351207e-02 1.461886611545741010e-01 4.371803879248910285e-02 9.463012281863583675e-02 8.661961748634078306e-02 -3.145742968538847717e-02 -3.145742968538847717e-02 1.559441795558438003e-02 2.761096161939406712e-02 1.454684445789035940e-01 -5.974802212634178905e-02 -1.219540541548562312e-01 -8.102672995341246923e-03 2.291880195724090574e-01 4.147211581930072312e-03 -1.222934761577189194e-01 -5.105786048777703756e-02 4.740155289384252735e-02 -5.091308663174289040e-03
5.714285714285714413e+00 -2.786872258260710000e-02 6.536691071978917300e-02 1.357400254481745672e-02 -1.671653479038889487e-02 8.030893995075835678e-02 3.780036353819278550e-02 -3.935621953548275320e-02 2.298052199588467362e-02 2.404422926710651776e-02 -5.859848590983364469e-02 1.457480858973513732e-02 -1.783856341402079160e-02 -2.020468211320931504e-02 -4.933156933117467668e-02 -1.775099741954965990e-02 -7.872390155167138803e-02 -1.551075896759777917e-02 -7.990476160858132199e-03 -6.227316773962478930e-02 1.141578139727668778e-01 -3.591763831911145427e-02 2.420624650469649017e-02 -1.117327667035464267e-01 6.772663755106930056e-03 -8.053563615658908270e-02 -7.250133802678804251e-02 -1.251469628791272585e-03 3.924950736226074863e-03 -4.045017365885515172e-03 1.564150138355143577e-02 4.795772650103400508e-02 -5.783869511359081977e-02 6.078422166161932816e-02 6.876521346201916463e-02 4.477040853356912403e-02 -3.067698274766083796e-02 2.637717465085254870e-02 1.920490479922397353e-02 1.769994660621279289e-02 -6.997207488542500631e-02 -5.129896230223494891e-02 -3.252838347109756386e-03 2.726630249514902168e-02 5.712218598628514971e-02 -3.799056971115723214e-02 -1.338528613465231332e-01 7.833694930621810937e-02 -4.738181221650692582e-02 -6.884328488680560576e-02 1.484135675514228758e-01 6.253959490495772378e-02 -7.537934104328009033e-02 2.373533030413195813e-02 -4.747118830705659466e-03 -5.930256625834633838e-02 7.216618170632851936e-02 6.114884821470645271e-02 -8.310235313989083883e-02 -6.588006796371660700e-02 7.747669479280760692e-04 -8.574861918911294567e-02 9.636207454061809785e-02 1.604375953868429072e-01 1.253528524261118306e-03 -5.726582054991757181e-02 -1.008060738398167989e-02 4.552829114800999166e-02 -8.393508453354868448e-02 -1.599040572558930659e-02 8.055458082784033857e-02 8.420634812221532151e-02 -8.534340082507479996e-02 1.793147867034809440e-01 5.530542162627926153e-03 1.200484236222413570e-01 9.958891857064970654e-02 -1.406989220538546748e-01 -8.573473074721640885e-02 -1.052947585093284844e-01 -8.912339265930194557e-03 -3.188270002215521509e-02 2.232796523814867609e-02 5.431162981115104926e-02 -1.871709427117785457e-02 1.246841986933677759e-01 -1.231705751916534058e-01 1.362341690800072391e-01 -1.072523247475973968e-01 4.897928351216004200e-02 -9.264436599966648089e-02 6.375242159198912795e-02 4.470939677058630851e-02 -4.061627121270063034e-02 -1.069123076907327052e-01 1.715167790701472295e-01 -1.091793822553818044e-01 9.692458010175748762e-02 -6.727648999140808939e-02 5.179633184377409501e-03 1.287757464682026953e-01 4.769884614772496728e-02 -1.959024467912898471e-01 -8.900570359134234513e-03 3.916990132962391152e-02 4.580118189288406860e-02 7.662851489099114328e-04 1.919288020907393144e-01 1.122058500174332868e-01 1.998582759169851772e-02 2.922297469704089948e-02 -7.822405466807236252e-02 1.315895684213628236e-01 -1.152648318148942475e-01 1.277402315045673108e-03 -1.262347999691751099e-01 -9.383443954810380405e-02 1.199922975917663663e-02 7.889031792003198262e-02 1.011001612048136045e-01 -9.997861801591302611e-02 -3.354808415298890512e-02 -2.540439521606612308e-02 -5.122613022912793010e-03 -5.982614828007803975e-02 2.281388344115636846e-01 -7.928640391930438791e-02 9.594992515494648808e-03 2.469425840648510895e-01 1.971027893822726446e-02 -1.551227709695723600e-01 -5.781310057910898220e-02 1.043135841474540498e-01 -4.812239153359280930e-02 -1.710370235611294032e-01 1.389665742881257271e-01 1.389665742881257271e-01 -9.823356043540014404e-02 -5.531956732681894001e-02 -1.883376313768735447e-02 1.743117358569105935e-02 -7.329279074483380230e-02 5.579237194663574234e-02 -2.156819850941782673e-03 -1.260548638084788009e-01 8.083955314062959974e-03 1.298647141540864441e-02 -1.005141518191595695e-01 3.903957811441169379e-02
5.857142857142856762e+00 -2.310444656566044627e-02 5.152809727268278100e-02 6.810730873207554957e-03 -1.497880333728649968e-02 6.902841681843364940e-02 4.037348018796854676e-02 -3.067364430101737066e-02 2.805593957169107491e-02 4.422727392007706239e-03 -3.433364058932100726e-02 3.816964134155602373e-03 -2.826012788012229743e-02 -3.058479621532251419e-02 -1.952954624497561104e-02 -1.107843390960346897e-01 -9.902097920600003156e-02 -2.738798236436512049e-03 -1.213489786004010723e-02 -9.137497580017317489e-02 -2.202529332559770986e-02 1.801517457526387658e-02 4.462049127041870650e-02 -9.340039523459819915e-02 -3.024187827464770110e-03 -1.858852957178376564e-02 -7.451101131776585729e-02 3.606462442134045210e-02 2.737580097799390336e-02 1.135951405823045282e-02 -1.669758033858327606e-02 4.586173308304852120e-02 5.064089152584494435e-02 5.088490170042440919e-02 -1.331989837164428148e-02 5.544404765911210495e-03 -3.054508463381182867e-03 3.665919834796367571e-02 3.577530492902068066e-02 -5.199881170641034236e-03 -5.726712851512869018e-02 8.984991259168428890e-02 -1.023671907066557862e-01 7.561529365467922759e-02 -7.777469343375109645e-02 -5.561479671136545372e-02 7.247730858193966730e-02 7.012484313170644357e-02 -1.197124010568890833e-02 4.699261797167151450e-02 -2.965810880450198139e-03 -7.445590090894194102e-02 4.999293988386682708e-02 -1.298727147697698037e-01 -1.090185290521067801e-01 -8.112905380390636467e-02 7.987976612486011319e-02 -7.824417646618482547e-02 6.420028422204676621e-02 -5.026074285538478098e-02 1.335121296478811864e-02 4.993499494857808751e-02 -1.465452276558019094e-02 6.074310876466625098e-02 -2.248285565628113658e-02 1.017363612293561981e-01 -1.399042073546816201e-01 -4.839834491193964472e-02 1.209248051010185510e-01 1.922800219564974045e-02 -1.316524776501437621e-01 8.887164054458869533e-02 5.561922204010186221e-02 -3.589914358720709686e-02 -8.827333329934335115e-02 1.292921574900945669e-01 -4.395324279734661582e-02 2.033392385162113292e-01 1.981174911699403185e-01 -3.866501600646527620e-02 7.366332479893450413e-02 -1.309878696239234197e-01 -1.674554610008948674e-01 -6.616180995083613403e-02 -1.123575785474280053e-01 1.015843257807536870e-01 -5.681994678567831719e-02 8.220717379163233751e-02 -1.140278974754651564e-01 -1.159694462353786093e-01 1.110149667238677640e-01 1.843921082468047076e-02 9.475151739451159738e-02 -1.507412589137889676e-02 1.235241253286494950e-01 -1.347812031367112140e-01 1.086481471784558062e-01 2.614036810289010939e-03 7.379053197379578655e-02 1.032410001468009181e-01 5.884690280263678991e-02 2.865606894859650325e-02 -1.076088066200577287e-01 8.961989927230641639e-02 -7.983457382050716811e-02 -1.735760258573216391e-02 4.107688583944302946e-02 -5.167597256794038280e-02 -1.361495090385171913e-01 -1.462539157531882184e-01 2.296160363924695108e-02 -1.217430742507145669e-01 1.147301537667256288e-01 -2.070135586543206049e-02 -8.088457105549547166e-02 -9.693356063308256054e-02 9.552576835806493583e-02 -8.861015787410800315e-02 -6.881723960559812947e-02 -4.118485487816650470e-02 8.553612460096009229e-02 3.613454875787280862e-02 8.872122659045800219e-02 -1.438834137924416279e-01 -1.092265705568731538e-01 9.102484919219233639e-02 -8.156728671937109321e-02 -4.931598980126841031e-02 1.594082662379968096e-01 -2.782307297768754628e-02 2.448938310177437849e-01 -8.565776267594708837e-02 -1.005461560529107880e-02 -1.043476960232908868e-01 9.886602947182165924e-02 7.972584676969049489e-02 7.972584676969049489e-02 -5.490030623201847676e-02 1.132639607019199079e-01 -2.080592890318781751e-02 -1.825306795712041130e-01 5.162467650241699818e-02 7.872025753157631256e-02 2.453481508076869183e-03 9.717729359865920347e-02 -3.512777506166941260e-02 -1.103551564464296669e-01 -5.153572380786855534e-02 -8.764770549874859040e-03
6.000000000000000000e+00 -1.734777675006060962e-02 3.714456946602558846e-02 1.921013318840391433e-03 -1.061116690797045403e-02 5.156851394652396670e-02 3.495085246593206130e-02 -1.202434486967044434e-02 2.032224264629726301e-02 1.398518586119852983e-02 -6.334084203804900282e-02 1.378392357135946149e-02 1.098999618966318287e-02 -9.319646244646376948e-03 -1.004950684919526382e-01 4.550058964507155274e-02 -2.022007676453610805e-02 -3.798321984121800360e-02 -1.558134642605038013e-02 -3.272856713740337434e-03 1.698119080422194893e-01 -6.840180983208585253e-03 -3.463755470968812866e-02 2.323313940842476263e-02 7.372170488211320094e-02 -6.643322484285088536e-02 1.564429759907618811e-03 -5.496988247309778086e-02 -1.045294758809563532e-02 1.502844224595501627e-02 -5.632698380558468637e-02 7.190403891704592702e-03 -2.635081354922614097e-02 -6.382820651427549563e-02 -1.430895793720086441e-02 -6.084855503567922728e-03 -3.311384006348867121e-02 -1.649616459767493451e-02 -6.057289668747327382e-02 -1.380620879765318519e-02 7.466139096600549196e-02 -6.507288370639527364e-02 3.950317787421127498e-03 -3.572042282178835432e-02 -8.045232953729818115e-02 2.611982183749780514e-02 9.017038373984162872e-03 -6.256143970946642652e-02 3.418618219109334500e-02 -1.015795239986120729e-01 -6.504334417541300650e-02 2.912814216442440388e-02 -2.411471091140955994e-02 -7.575444731790878516e-02 1.181842328604671005e-01 5.807259916299671587e-02 7.518823836633435620e-02 -1.074319821119508987e-02 3.496722828885809775e-04 -3.480298555456486087e-02 -1.702064976936688975e-03 8.238378458685724492e-02 -2.998114622020637762e-02 6.252568427540047824e-02 2.085082776172676386e-02 -3.996849326525120372e-02 -1.347164585848508456e-01 -1.895481544989868206e-01 5.425242890982915483e-02 -1.566058956793814350e-01 -1.235700686047418451e-01 -1.802672231712901425e-03 4.509963598477820246e-02 3.452914227589246043e-02 3.960692842180703679e-03 -5.250516391815208961e-02 -4.588993553202788678e-02 2.478932385719902556e-02 6.169492652668685968e-03 -1.520270845985488284e-01 -1.460317565863200736e-03 7.400150386533145205e-03 -1.675355434663140103e-02 4.141542785259503395e-02 1.210858482664426972e-01 2.153677785489184482e-02 1.217558624027987278e-02 -5.122020566522715590e-02 1.531764629775122025e-02 -2.145290429584170711e-02 -7.616128122251072941e-02 -2.002252885216194156e-01 -1.736664013689460939e-01 -5.665002837218166554e-02 1.455777201309081115e-01 -1.868600562513556343e-02 -3.172385018673189953e-03 -6.487199072881995494e-03 -2.319765230488574775e-02 -1.073472293189563498e-01 -2.238772054832188219e-01 -1.733440211935401987e-01 5.432450638114930119e-02 2.152495070182626757e-01 2.715175387270857624e-02 -2.041017941282859127e-02 -2.202326064027525510e-01 2.816484687323745142e-02 -3.208250742072443762e-02 1.186210514634201789e-02 -1.568926577646508752e-02 6.147031038256826896e-02 1.307064246674452257e-01 8.567941693632763478e-02 9.310912649060008872e-02 -1.716260831648111496e-01 -1.231140164466641429e-01 1.561338320137869162e-01 1.981599006614692404e-01 7.916841639008605214e-02 3.335008745685098114e-02 1.346368879879223691e-02 7.854374511409623755e-03 -2.871747345844631160e-03 7.026135535821635691e-02 2.815766827719609275e-02 -1.502020142099521338e-01 -2.805161605887869156e-02 8.083155647869576244e-02 -1.337962931959984503e-01 -3.961291332418861999e-02 6.360211045304181576e-02 2.847273241665377805e-02 1.657137590858695497e-01 -3.595375707572309731e-02 3.322011863691284872e-02 3.322011863691284872e-02 1.816168692295341558e-01 1.999751661191643062e-02 -9.936573056265468606e-03 -1.229401872935139001e-01 1.263224594274293122e-01 6.465234510270694013e-02 1.087744869722053892e-01 -9.005007317842003700e-02 -4.167014612543334939e-02 -1.464438944708991164e-01 9.776136122326720135e-02 -4.619019133338390232e-02
6.142857142857142350e+00 -1.333590803368481410e-02 2.816453529942247042e-02 3.560750432463804030e-04 -6.402069417310281632e-03 3.768629268322718634e-02 3.240191746867175648e-02 -1.431982370682165391e-02 1.042518652314659497e-02 1.353595693581282483e-02 -1.648897262434454586e-02 2.624325836637652135e-02 1.605068947392523449e-03 -7.045468354708948021e-03 -7.409272545457278036e-02 -1.542668955709260992e-01 4.974187803494778230e-03 -2.818132432519918767e-02 -1.173703896956720429e-02 -7.200601679478142204e-03 2.299710729606928294e-02 8.852879816926027823e-03 1.190017293053950188e-02 -4.246478628941205424e-02 -9.156080813229114726e-03 -6.470893593839864566e-03 7.335226835678277692e-03 -7.304370976040841165e-03 2.873599720699441737e-02 2.003521784603419422e-03 1.563728755205157431e-02 4.284658819173199629e-02 1.820977390662684159e-02 -1.071845591430584388e-01 1.389754108000285787e-02 -2.090529091657734179e-02 -3.268441028460954828e-02 -5.087971600417716574e-03 -2.941509992517578331e-02 -4.402023902975680386e-02 1.233161755326335207e-01 2.184456029953519771e-02 -7.642250301489569853e-02 -1.827290185224524424e-02 -3.874530133760975548e-02 1.905981584713010643e-02 7.271999116588112599e-02 -8.227888342628862650e-02 7.582811878634845848e-02 7.032409832122638038e-02 6.539758980005534739e-02 -6.767225487991593291e-02 1.785882296631579047e-01 1.346199599782337275e-01 -7.425474937456269520e-02 8.298079873780450644e-03 -1.192840849321987334e-01 5.889346132003354245e-02 -2.442295167517234342e-02 -8.684274654962438611e-02 -1.115480766570152854e-01 1.138168089851258058e-01 1.314104270884111636e-02 6.867797506885013267e-03 -1.109536564392195335e-01 -5.193615907956440625e-02 -6.680448066481571578e-02 5.824247079405621419e-02 6.146275770429472651e-02 2.626826801411343698e-02 1.008585034568273003e-01 -2.469720142491386300e-02 1.422847040571772192e-01 -1.522060936581884905e-01 -1.944484258120230194e-02 8.882378507676132184e-02 5.685688904180105641e-02 -2.563146365897880571e-02 -1.090885091901020038e-01 -3.100100310209140744e-02 -1.254771443542805620e-01 3.214934656892445147e-02 -2.891444006616751550e-02 -1.252755834999318696e-01 -1.568194691704092036e-01 5.815651039397964212e-02 -2.161061763113409414e-03 -3.213887503493366438e-02 7.421782918421482300e-02 -8.462758972778068600e-02 -5.811094256672160591e-02 -5.787469051733986833e-03 -3.371997125582890109e-02 1.033075102663838681e-02 1.073406023436554967e-02 3.433479064140991521e-02 7.319370683775415498e-02 7.457152585420943891e-02 -3.924247561200613910e-02 -1.387543172279443182e-01 -7.750395690609709898e-02 2.627207053980035178e-01 -1.092057810561617298e-01 -1.565302847993325919e-02 5.695600967501118772e-02 7.699454263955142486e-02 -3.425305752350227273e-02 7.357548845090609857e-02 -1.480686095577908312e-01 -6.255937047425116915e-02 -2.465990060378023610e-02 -1.193045665137173854e-02 1.396847526033293818e-01 -2.335316422335775854e-02 4.295240342000394146e-02 -1.741992480436170276e-01 -4.558841982148348002e-03 -4.075836254761720095e-02 -8.552633891258558385e-02 4.373514665850290056e-02 1.186026133492945611e-01 -1.749858440512703783e-01 -1.010763749629187136e-01 1.930741150000292450e-02 1.455719057622446855e-01 1.066964026502492252e-01 -1.630348257323389893e-02 -5.500203759921479946e-02 -2.519458925464664323e-01 -6.559888508754048268e-03 3.533514112533883700e-02 2.534665878655389948e-02 9.668157034770420710e-02 -8.167390694373223917e-03 -4.841147236160975309e-02 -1.794432780468558919e-01 -1.794432780468558919e-01 1.196163407528701289e-01 -1.933461590682559461e-01 5.425866927668683559e-02 6.888440293093064937e-02 -1.633414005043744635e-02 -8.571243527466818057e-02 1.752944147072889010e-03 -8.237418276406667517e-02 -1.416200185774480480e-01 3.325190438077582633e-02 -1.935549213525757095e-01 -1.190936557500012760e-01
6.285714285714285587e+00 -1.008186225504718175e-02 2.195241074489794747e-02 5.893543277552997298e-04 2.116736767370980591e-04 1.699927356227542291e-02 3.936085595443328949e-02 -2.291492608346152801e-02 -3.688995844274201713e-02 5.579893306641563189e-02 -1.053754869679355763e-02 6.260777993223515248e-02 4.476294903858927393e-02 9.342114232779292690e-03 -1.473355753736604046e-01 -5.194700052781775490e-02 3.036761126783009759e-02 -8.669912857401686213e-02 -2.512312705563318066e-02 5.725904740311970470e-02 -5.484979302351696701e-03 3.187621914198772444e-02 1.657151940007943469e-02 3.528535494468598016e-02 1.886369799111415474e-02 -8.178076872752473858e-03 9.206686384728329786e-02 -1.105252325200427044e-01 4.322151975212485536e-02 -4.243596646934298666e-02 7.603149511093518220e-02 4.367386456675737688e-02 -2.097274132013561554e-02 -1.858957489311029165e-01 1.224164862963488497e-02 4.410939241150142742e-02 -2.578027322069284880e-02 -1.187075172847455555e-02 -5.972694308584785422e-02 3.830037528214812886e-02 1.647796017699782734e-01 -7.883277142640385260e-02 -4.864459846234589491e-02 -1.368176487233472294e-01 -9.719148354513404420e-02 5.895303746458232380e-02 1.726634059173984270e-02 -1.002601376062667166e-01 -3.795840752611077951e-02 4.771074849053322936e-02 5.327727096487926833e-02 -9.437559315515441083e-02 4.314085743661787153e-03 3.810690608928625489e-02 -2.360500937391703594e-02 -5.700977828246646395e-02 7.548363922455660069e-02 -1.034954115172007361e-01 -4.449087230123618085e-03 9.561273179745730100e-02 6.094471902745768332e-02 -2.109783206008310555e-02 1.486715194568024034e-01 -1.797041487206643695e-01 1.097767347052215348e-01 -3.117372547106813871e-02 -7.412434885581094257e-02 2.693910605228314742e-02 -6.572076975477812721e-02 2.456965081190361222e-02 -2.537165151684993639e-02 9.104363017658555213e-02 -8.731216224366317169e-02 3.287953711199740475e-02 -8.822315918509977123e-03 -3.027308693076756485e-02 1.726905351710186221e-01 5.892234776757508674e-02 5.230138477879278658e-02 -2.922222850683512188e-02 -1.335873034453185886e-02 -1.395818391694131355e-01 4.107502716988695179e-02 -9.742581698468305573e-02 -2.615272725015790889e-02 -7.818624409594997215e-02 -1.494918512834896851e-01 1.832697069815988596e-03 -5.985562018080867186e-02 2.207340104698240005e-02 6.071288275036205995e-02 -1.578475046288340886e-02 9.364442835499715845e-02 -6.314813822072909422e-02 -3.430618877511085879e-02 2.481957616332244182e-02 -4.387579631508498751e-02 3.973616205342518637e-02 -1.727743415581787234e-01 -1.206025398843513646e-01 5.912254867659244573e-02 -1.364595459594123393e-02 -2.788526545411746868e-02 4.236206419011326330e-02 8.951943703261301677e-02 1.001149157786369037e-01 1.451701693185190323e-01 -4.000868418606356308e-02 6.648338327157538030e-02 -1.169799775168081507e-01 4.435485387268627705e-02 -3.840688141229697816e-02 2.602097942844884201e-02 6.486037960663870727e-02 1.908271571252898313e-01 4.473071399926167174e-02 -4.318055228212360624e-02 -7.068933429370653776e-02 6.493212740823503526e-02 -2.854975131740764560e-01 -1.374169487192582473e-01 1.433056207573190077e-01 1.642423334380576361e-01 4.430701011863699690e-02 2.345754710199504309e-02 -6.561629184254592906e-02 3.414316697982117121e-03 -4.818558405874297929e-02 -7.475643844995437381e-02 -7.700557046339119582e-02 -1.041491626205369586e-01 1.015452286661004200e-03 -1.924879386962895927e-02 4.065769777388202749e-03 1.059372029829317996e-01 -3.476915307872505134e-02 -3.476915307872505134e-02 -2.860645575945196251e-02 2.312082299831043075e-01 -3.767116532040613169e-02 9.881794987987370382e-02 -1.664675535070696960e-03 3.127811763312862009e-02 -9.294769394501606330e-02 -4.091908896559130066e-02 -6.130357901439403151e-02 -2.263975116950450728e-02 4.300623906807807956e-02 2.707295618924167313e-02
6.428571428571427937e+00 -8.006191260215908892e-03 2.094701855944609836e-02 4.437810328940856690e-03 1.656684915432494673e-02 -2.182268286131407858e-02 6.860988606583998117e-02 -5.264298283112970461e-02 -1.098966358225118706e-01 7.855429911849118318e-02 3.098140522381679848e-02 5.309474967372877080e-02 7.328729377421373814e-02 -1.387772710437478428e-02 -1.171805997287620332e-01 2.884514157804992859e-02 -1.195366576692503680e-01 -1.339915956520956186e-01 -1.001277353961563775e-02 -7.759784458085425274e-02 -1.473518897715100640e-01 1.006217982798691957e-02 3.820931519542932614e-02 -3.915652953916476386e-02 -1.962197645559764572e-02 4.242221438126150129e-02 7.574454037942615625e-02 -1.197937673195194758e-01 9.534189777565098278e-02 -7.550551567722649238e-02 9.197713704767171428e-02 3.046900508276856323e-02 3.989585355539003453e-02 -1.383751181703148647e-01 2.156211229105644417e-02 2.884009154120304071e-03 -2.209947482591797727e-02 -4.511771568142793759e-02 1.079655604422266948e-02 7.154118188742746021e-02 1.142224325782464356e-01 -3.628236215651404334e-02 -4.417660170018192917e-02 -7.911776102953871348e-02 -1.679585697115448459e-02 2.741475034733084626e-02 2.287786369536520467e-02 5.410598122941845389e-02 8.309708145081619313e-02 2.213115579344319267e-02 6.360703264094549718e-03 -8.180397381058261697e-02 -1.071701032532677705e-01 1.237407177439702084e-02 -4.866467283596188215e-02 -3.165841441327538891e-02 4.006885059183001169e-02 1.543852530213448981e-01 -7.245241788030573615e-02 -2.555407192179712239e-02 2.739477966428859046e-02 5.334215087167308578e-02 4.026478728031306076e-02 -3.207783218360966276e-02 3.411373514932339313e-02 -5.742025081350599644e-04 -6.017583512711850019e-02 1.080696839655727465e-01 -5.140804286706721765e-02 -1.757646946121582329e-02 -7.323157644687351697e-02 -1.510659802129410700e-01 1.903881705135625213e-02 1.049803508860758794e-01 8.522687588622147870e-02 3.735160686151820647e-02 1.177943177212407155e-01 -8.132281679503827743e-02 5.556671115925823634e-02 -1.055017103841017628e-01 -7.036814490828124935e-02 4.867079453675406814e-02 -1.061821347349611172e-01 -9.969578297053179050e-02 4.573643641084088746e-02 -2.713773752084674973e-02 1.912123112419554516e-01 1.537482814626344174e-01 1.008988741777592096e-01 -1.499376216398894297e-02 5.828040642780583230e-02 1.351107926321688281e-02 -9.898088981524043317e-02 9.759184052740071946e-02 -5.588333800273708601e-02 4.981561010878531384e-03 5.002300627825789076e-02 4.549157336873471680e-02 7.330058864829007426e-02 8.722261092090947965e-02 9.311848598963279322e-02 1.804473281561588122e-02 8.484864637767337847e-02 4.339521522168683990e-03 -1.096763030761490482e-01 -3.590455398851894603e-02 1.913919109139985697e-01 -3.690117003397419548e-02 2.182314552609936342e-01 1.329002851243505090e-01 -5.118923865036847931e-02 6.011791613826821673e-02 -7.715800669698361092e-02 -4.663081026283071723e-02 -1.203193169360644438e-01 9.699471036358203735e-02 -2.885849609185106579e-02 -1.145098606584925155e-01 7.160137440617969640e-02 -4.080292939627352261e-02 1.248433641058933202e-01 -5.355523698819867479e-03 -2.817783206359961157e-02 -9.002691015312838663e-02 1.553554976542327049e-01 7.407598353096758736e-02 -1.232207016710438613e-01 -1.021216929293974340e-01 6.365408792167544239e-02 -1.161663431125434659e-01 1.159766380593652696e-01 -2.729323361491239885e-02 -6.878173712343414736e-03 1.111586442034585565e-01 -5.388090122967605783e-02 8.432088772533866128e-02 8.432088772533866128e-02 5.186282121695860031e-02 -1.312827026721739843e-01 -1.725202740277413660e-01 -6.760932391997036273e-02 -3.534439632002487480e-02 -1.592823060655567183e-02 -2.336171209358621145e-02 -3.103563113108671889e-02 -9.111168043462743171e-02 -1.718390173550298494e-01 5.158186791773788395e-03 -4.310410850720335779e-02
6.571428571428571175e+00 -8.154366821639990118e-03 3.350640411760220233e-02 1.884714028290132570e-02 5.913823393275781382e-02 -9.710075191924977256e-02 1.045602049588276322e-01 -5.824270687435854910e-02 -1.581983953424164757e-01 3.055777528231177348e-02 -4.064919969807380407e-03 2.459676036447679560e-03 1.116207156818167096e-01 3.262719672829438727e-02 -1.598732248193777405e-01 -7.244827883770443844e-02 -2.060029431123302363e-02 -1.283018871052291898e-01 2.599660038639668019e-02 3.621162441988279301e-02 -7.837146465646502302e-02 -1.692692856019752806e-02 4.390677343219007850e-02 1.653895668494972243e-02 4.726463177287685419e-02 -3.031912031099012750e-02 1.255603167799944631e-01 -7.251310071744207497e-02 4.234360425137996542e-02 -1.037815070340566276e-01 4.576107674319929847e-02 -4.466661314447881864e-02 1.515796649086172121e-02 -4.937025271531392950e-02 2.581591406783347292e-03 -8.382777290937956996e-03 2.382830988742115630e-02 -1.143656518266962692e-02 -5.056370607132481404e-02 5.643930867112474659e-02 7.033487665062150562e-02 -1.182887982495741883e-02 3.321922628710544112e-02 7.372311859366758625e-03 -5.840437146601325930e-02 2.203174745141216889e-02 6.141679995386796487e-02 2.522722575152268679e-02 3.073630601295161691e-02 -1.025098876926974073e-02 9.764553072325023175e-02 4.771834139003448133e-02 -2.108898709408526043e-02 3.830230538270763124e-02 -1.263549281605861885e-01 3.086501821104569929e-02 1.771781746852741646e-01 8.696762298704206751e-02 5.464374067125778861e-02 -7.271593815455511950e-03 2.865074038828393371e-02 5.053305420701821593e-02 5.717396879262861414e-02 -1.254309430360077693e-01 4.698235314148607039e-02 -5.462552112999506659e-02 3.602836293624396558e-02 -1.049335796582763353e-01 1.303832562396577653e-02 9.349198800233443629e-02 -1.236814027020441131e-01 -3.145991365829046982e-02 -2.666553695366849497e-02 8.385036080675034587e-02 6.833199168493929443e-02 -8.765964829181900619e-02 -1.456473896492335163e-01 -9.497428130112622879e-02 -3.099149257563652352e-02 -7.352390481090512186e-02 -1.428081998547540421e-01 4.948736140645156739e-02 -1.713738382862001197e-02 -4.347134637620980041e-02 2.021183063680422748e-02 1.888781481692155314e-03 -1.509127427025403756e-01 -7.098705501794667916e-02 1.697662369276104009e-03 -3.380059452749950566e-02 -7.060760882606212374e-02 -1.121163095293153944e-01 -1.605218005582583277e-02 7.904468266272725308e-02 1.258768861980539000e-01 -6.104739892389318690e-02 -1.041608170112197224e-01 1.404740682453205040e-02 4.172617679928630058e-02 5.587549489279450970e-02 2.381461836249047087e-02 1.202252415843917815e-02 7.572600810522407688e-02 -1.088524302707234576e-01 -6.588564967571647335e-02 1.819704105040895192e-02 -1.742722998347135954e-01 -4.708303808799249590e-02 -1.459811594326020957e-02 1.361613483599510288e-01 2.723766064700493955e-02 -1.270856856569001214e-01 -1.113965452958533553e-01 1.943272831883601989e-02 7.551837998803923035e-02 -1.751590311865529048e-01 3.156715082796519856e-02 -1.004046924670907587e-01 -1.634239961628041193e-01 1.172417066342847647e-01 -7.961173115483557994e-02 -1.495600774393551491e-01 -9.896674693340427875e-02 -1.085938330046917200e-01 -2.339658527656130194e-01 5.291541821251151412e-02 1.166552135586277905e-01 9.721581882615921988e-02 -1.400626669133215978e-02 -4.504733810338377303e-02 -9.321580294785163090e-02 -1.256009124459571968e-01 -9.269220593671227693e-02 -1.056997484254134645e-01 -4.550580681140596606e-02 -6.678327962577444710e-02 -6.678327962577444710e-02 -3.405687439496546398e-02 1.558013296256188784e-02 1.962946794630188729e-01 -1.483497521325491675e-01 -1.217184661125824963e-01 1.257486772806900577e-01 8.924995124004524161e-02 1.455338623987933178e-01 7.713080446387718218e-03 1.111721817640206472e-01 -3.360719313816434503e-03 -1.783581526694015193e-02
6.714285714285713524e+00 -1.124620954309484867e-02 5.622952203342955479e-02 3.846646779462260107e-02 9.971233708607520063e-02 -1.408078178949765946e-01 8.872185841939948803e-02 -2.913894678384667050e-02 -9.071473299844612370e-02 -5.134041248320384693e-02 -2.061277197225240554e-02 2.450413223652232395e-03 5.308280857945583270e-02 1.132394744228745198e-01 -1.195760668684215378e-01 3.721464530291325457e-02 -1.308483881522085057e-01 -6.841853455781415905e-02 4.099148813032137129e-02 -1.068670881834077602e-01 -9.455374950276135282e-02 -4.907082884596428163e-02 7.553858562975540591e-02 -2.917289209037110878e-02 3.531213024544729850e-02 -1.115859565000465459e-02 1.074567729466366500e-01 -6.870956685103685180e-02 -4.627914730816695688e-03 -2.631497957823644360e-02 1.814155914738648304e-02 -2.428540654255117656e-02 2.494874540876867650e-02 -2.219231796747409002e-02 -6.976430201821326449e-02 -1.652450805138037243e-02 1.391171285372319426e-02 1.652321881162287578e-02 1.041396391142929666e-02 3.170657919502346822e-02 -4.430273430527080503e-02 6.011203671486283623e-02 2.467029740794589657e-02 4.577750635647100802e-02 -1.474403621706511444e-02 5.917155068019193040e-03 2.094674767033561161e-02 2.020537512668071078e-01 7.354242004191903492e-02 -4.101590292072013200e-02 -1.607117617382505456e-02 6.745522124285290022e-02 1.223486115964606824e-01 -6.352014822823752460e-02 -1.924254393482638034e-02 -5.755552012813686807e-02 3.160328242726900133e-02 6.348357874035209791e-02 -8.822685122567668070e-02 7.798584478996967162e-02 2.212955294469221706e-02 2.871869347562792246e-02 -4.786414135459451935e-02 1.534040380286027030e-03 -1.545406488202321904e-01 -1.037422547253535610e-01 5.618713945711425843e-03 -1.098217656801344783e-01 3.999831582786894657e-02 1.226643375657946039e-01 7.204897849003759347e-02 1.308702539569453157e-04 -4.730785756899751060e-02 -3.481511618890942988e-02 6.498157203996116071e-02 4.793431059597846877e-02 -8.021203415139226134e-02 1.447921960067536928e-01 -4.570167984365944291e-02 1.137119601488973883e-02 1.079445028086856995e-01 -5.809618472928891608e-02 -4.052672516755881360e-02 4.121709936526900958e-02 2.000292064485133248e-01 1.689042596579585775e-01 -1.760444004072752866e-01 -7.719438001201599057e-03 1.338119337882280324e-01 -7.046899726335634218e-02 -1.616170957125829047e-02 7.265758235458813670e-03 -3.455210689251924511e-02 3.646538320168397906e-02 1.927187190462278238e-02 -4.689037128166888280e-02 -1.581016969014117368e-01 4.618136079123817683e-02 2.018264024130623710e-02 -1.314421688428369372e-01 -8.607002263173038625e-02 1.217829922231293688e-01 1.079572199550469028e-02 -1.860649416224671032e-02 2.263731112860906808e-02 -1.057475813001383935e-01 -5.199454262434100721e-02 1.454573336068124556e-01 -5.391485337192593319e-02 -1.176518552420254549e-01 -1.407216516095480263e-01 4.626039020468307797e-03 -1.878346877392648648e-02 2.574397991675389519e-02 2.324854541815738959e-02 1.151419491044883454e-02 4.937299496641322063e-04 -1.041187903619369970e-01 4.115449657497081276e-02 -1.497316265315471184e-01 2.710990337051372157e-02 1.413020841510927994e-01 -1.635731944974110411e-02 1.163903693628469231e-02 5.460846239320562429e-02 -5.110836522532723886e-02 2.177039742553490281e-02 4.739504754680468751e-02 6.160823469723824414e-02 1.542020458172353448e-01 -6.215082376688081667e-02 1.541982059033129848e-01 1.314018378116525720e-01 -1.201862650474296440e-01 3.696195507850628253e-02 1.099214391741923924e-01 1.099214391741923924e-01 1.733066948518134087e-01 -3.048304242198777644e-02 -2.172251583247519491e-01 6.817709879173254606e-02 3.560519027709158069e-02 -2.119353080587013105e-01 -3.103757417404881883e-02 -7.883338593257363525e-03 6.313327212338477878e-02 5.781509471809248568e-02 5.144713913675514477e-02 1.651267685222438386e-01
6.857142857142856762e+00 -1.655909053908430004e-02 8.426481573220410970e-02 5.967733227432192589e-02 1.259734209686433348e-01 -1.428248741280291056e-01 3.392331974398671984e-02 -1.925736834550199504e-03 1.226644776215803090e-02 -9.300026707841821394e-02 -8.952736780015886284e-03 3.783672339124012629e-02 1.664871668752528067e-02 1.291104002752318791e-01 -4.704417492860669958e-02 -1.590379979981785818e-01 2.337709337757184948e-03 -4.017894712320455031e-02 -1.141408429365219773e-02 -1.106903189594992537e-01 -7.164834102397202309e-02 -1.330262773410001605e-02 1.192647207175776963e-01 -1.082424631887105894e-02 -1.881774573510350962e-02 9.925810855593590956e-03 1.465878491225332536e-01 -1.997591663225778934e-03 3.650371998556548123e-03 -4.412288500317550211e-02 2.338563400443297718e-02 -5.741407749017672646e-02 4.423161613178275969e-02 4.416874890895826355e-02 -2.286136724222995881e-02 -3.406967529061996625e-02 1.223062194318096617e-02 9.290664191455386828e-03 5.838347948331592402e-02 1.857234325157487362e-02 -6.726927419588413226e-02 7.309581926691448295e-02 4.069947002235789653e-03 -2.905948123747244868e-04 1.982488454571701073e-02 -6.479452026821572175e-02 2.265985120807919098e-02 9.195602228102514597e-02 6.863508970181475544e-02 -1.934627387923580286e-02 8.036248684761823635e-02 1.703550623994525837e-01 -4.889368118250528999e-02 6.599348172527455536e-02 -8.573609148764854693e-02 -3.287387842495906320e-02 1.206439015346050941e-01 1.595682558896090453e-01 -3.344192379116446741e-03 4.314709999577963362e-02 -8.591976081247167107e-02 -1.752658702947707328e-02 -2.616733178264316409e-02 -8.949086080234423812e-02 -8.288706142775584262e-02 -9.442910034166848710e-02 9.408555104741862796e-02 1.512861264887014126e-02 -1.028505462557659927e-02 -4.821809796914345442e-02 -4.150192812717556912e-02 -1.738206944308583468e-01 -2.379016756947574182e-02 -3.396244621014367360e-02 3.434307684091808532e-02 3.675367875016283953e-03 -4.608571313321115775e-02 1.326479661584445240e-02 1.019496432328294983e-02 1.127878809475650751e-01 -4.896055112192867348e-02 -8.822563332181249107e-02 1.325892649714211814e-02 -1.161848933310539664e-02 7.694238519683006816e-02 -1.337964363687065006e-01 9.582767137744402364e-02 -1.360259133077662552e-01 -7.509975505985193311e-02 -4.357424178695587513e-02 -4.205126141393111805e-02 1.399972229853904855e-02 -7.962985028563498990e-02 -1.978330726763341263e-01 -1.156085551750837270e-01 -2.410500651909108089e-02 1.076466181196636257e-01 -1.387998756041821380e-01 -1.251306514460559793e-01 1.906310473867807442e-01 -1.274274070816978910e-02 -1.529384316318167236e-01 -1.555801549095214564e-01 1.927651353175763652e-02 2.898064985041323358e-02 1.292080543474141141e-01 -6.429987469277032019e-02 6.796941104739392947e-02 -7.953996515328603427e-04 -6.287772663614371593e-02 -8.810002703182950867e-02 -4.790527799539414516e-02 5.840204241270958996e-02 -8.719163505137709699e-03 -8.265595767007528905e-02 -5.027752507094682133e-03 1.344829846428135904e-02 1.042678194936592501e-01 6.315246207483127955e-03 3.000169355334536894e-02 5.204762531860407382e-02 -1.364582212886969112e-02 6.736200720774057106e-03 1.134488387915874724e-01 1.123269362844427077e-01 -7.898954041855447972e-02 2.086302477617773057e-02 8.946669226442095085e-03 1.112481158257821873e-01 -6.686857915455283671e-03 1.667373140134739140e-01 -4.253864021987260207e-04 4.796813294416350792e-02 2.247095933739980955e-01 -1.805295070881391892e-02 -2.681862629822883218e-02 -2.681862629822883218e-02 -2.041849143910602904e-01 5.251089810834913552e-02 1.291869364765825534e-01 1.535803609893583721e-01 1.091470189034309535e-01 6.989563854967011103e-02 -1.094309211717149760e-01 -5.460599481109272568e-02 -6.644100677327133275e-02 -9.321497898834348039e-02 -6.559691764740493980e-02 7.564602907841938562e-02
7.000000000000000000e+00 -2.263407085056750104e-02 1.091096086152178180e-01 7.608819889040786821e-02 1.306782159911056007e-01 -1.134080083827461172e-01 -2.159930148783719209e-02 6.016569929903434893e-03 7.743400010472303863e-02 -8.070481495733410060e-02 -2.530311882250986522e-02 4.918317417351372733e-02 2.083996917003468063e-02 1.091463972451724995e-01 9.604774816373734189e-03 -9.097962557587048471e-02 7.276003065736760811e-02 -6.660584379533934785e-02 -3.967405236175292754e-02 -7.348066234213862513e-02 1.159206982883344283e-01 -4.183566633079160990e-02 9.893139579966744868e-02 4.133166327191992173e-02 9.995318277982502900e-03 -2.223870499173983412e-02 1.460512124265134770e-01 1.849316896800092241e-03 -2.024276976476397337e-03 -9.346826984693827611e-02 3.815882058248779019e-02 -4.888631079342958125e-02 -5.456454660101465320e-02 1.184020088079509869e-02 4.428498739447111338e-02 1.624714402785307557e-02 -4.479726416295209956e-03 1.780362931667509377e-02 7.157219773734747967e-04 1.639103571608943252e-02 -2.410867927444828446e-02 -1.924340543486374039e-02 -3.133641479058903168e-02 -2.225215694670493530e-02 -4.808409150346328043e-02 -6.665314174103667555e-02 -1.485395924816638319e-02 1.018243460621852114e-01 -5.253912154654643424e-02 -6.131959680782312488e-02 -1.201372561844549214e-02 1.221251727134847059e-01 4.423554793777145777e-02 -6.222038113204227117e-02 -3.119236062142888288e-02 -3.197889961453154878e-02 6.113768235097193082e-02 -9.883141306794353265e-02 5.527112917269032255e-03 8.611428516571123515e-02 -3.055825742412644416e-02 7.137582436345545067e-02 3.012561749070878647e-02 -5.309935302919248368e-02 -1.866297952281633504e-02 -5.272552885968592729e-02 -1.015590010276412464e-01 -1.157345841716441066e-02 5.878642372785893716e-02 -6.423243132982306425e-02 7.531523445064607081e-02 1.007087398120211190e-02 -2.781379593282863258e-02 9.222347468846230079e-02 -3.608705920529269723e-02 -1.785487058351884759e-01 -7.883256605269535477e-02 5.152115551393254833e-02 2.825218533700050993e-02 -9.964734928336316938e-03 9.094577157202295842e-03 -2.559213939012900882e-02 4.392496253627659053e-02 7.018341081769338685e-02 2.201406424786381960e-02 9.733286517783733272e-03 9.277940866658750119e-02 1.371199453912222976e-01 5.567703142164419361e-03 -5.288514268133694129e-02 1.206986927641589269e-01 1.274561119021047906e-01 -4.648579264992899057e-02 -1.623849410828225037e-01 7.025260918083739751e-05 1.171820233613765291e-02 7.221219677745367715e-02 9.267564221487646636e-02 -5.072577104186616614e-02 -6.974413714070881731e-02 1.431875289981085486e-01 6.687532896245565461e-02 4.082362701522603693e-02 1.478143800634110216e-01 1.925678362761547857e-01 -1.164999363716997215e-02 1.210956296552740397e-01 -6.833847581489476894e-03 -5.201996738680098042e-02 -1.589749742401864660e-02 3.440273640894554452e-01 4.264742204483753379e-02 1.014578679132798443e-02 -9.968785548397161855e-02 -1.427679445119694329e-02 4.597484896390239585e-03 4.064800876053595996e-02 8.625287175760998348e-02 2.102399429860671298e-02 8.279139122781334348e-02 3.425865475127139875e-02 -1.113488718384891829e-02 4.214792867209130045e-02 3.776970629964861853e-02 5.955795930347298345e-02 2.493346336271039937e-02 1.039277902431547662e-01 -6.613357860344570849e-02 -1.214525563469047997e-01 -8.776075094920725295e-02 5.983455341856984931e-03 -1.204120411515830213e-01 -1.504034375152045466e-02 -1.716185121478378817e-01 1.139403224530547432e-01 6.182473650078145616e-02 6.182473650078145616e-02 1.486047682082194087e-02 -1.823308978650552969e-01 2.619746313766019991e-02 -6.847599873256324243e-02 8.677172797825411562e-04 4.784570577254131096e-02 1.104304584043712817e-01 -4.067688234847888218e-02 -7.206747536172279645e-02 2.135663616974494972e-01 1.980287210028919553e-01 -9.646341594465128455e-02
7.142857142857142350e+00 -2.894613903340569061e-02 1.279938450123039306e-01 8.579841072583689610e-02 1.176094253378993232e-01 -6.949473370147972451e-02 -5.260758066280538103e-02 -8.174414860684767886e-03 9.892341090626803612e-02 -6.367970068012146490e-02 -3.666132410563373301e-02 1.812720931815029607e-02 1.827855363726709099e-03 5.627168906218932287e-02 9.948553551616495794e-02 1.184859568059522944e-02 2.165396048482822605e-02 -6.123910700048094263e-02 -4.774254541183885203e-02 -3.622216894132792436e-02 2.492817576382844180e-02 1.789320234281340655e-02 1.319317136066051610e-01 8.147372804177667460e-02 5.734409049965739219e-02 1.058861596304039266e-03 6.134431228683210474e-02 1.526072018709444256e-02 5.422780307929950076e-03 -1.152937701390104597e-01 2.162620034065088070e-02 2.076921521951707872e-02 -1.034213349168659202e-01 -7.304806559539311905e-02 5.209968445630398792e-02 6.434307775119703365e-02 -1.034237757359228634e-02 -2.914420440791295423e-03 7.432913104338581545e-02 6.432743763390462444e-02 -2.441743998560252232e-02 -5.808978345401721866e-02 6.911093897512245177e-03 -1.009372828090915608e-01 -5.759495377805855243e-02 -1.086016540516585027e-01 -5.760974061551767805e-02 -7.979709967604618759e-02 2.741588320062786268e-03 -5.852592972268451377e-02 4.729339634528747366e-02 1.182926395636887812e-01 1.646755680959482646e-02 7.603080056986522006e-02 -1.029483715011222655e-01 5.949683207390292494e-02 -6.295708843496458651e-02 5.738182632174008285e-02 7.959342158124999012e-02 -4.875397693283343992e-02 -1.104975420885821735e-01 1.462738461131566324e-02 1.769376164912870707e-03 5.254904102308825820e-02 -1.519226948682386447e-01 1.102421589649101030e-01 8.061482779762901840e-03 1.133627891968644191e-01 -6.483100622080027742e-02 1.796029615736522214e-02 4.891980005839001444e-02 1.478420188873583729e-01 -1.119468599698857439e-02 -4.659365551109697495e-02 3.427258998619970437e-02 -4.347762733979703559e-02 -5.784913310917860069e-02 -9.437910560289008988e-02 6.776016260947244352e-02 1.214799757997740287e-01 2.753814989010617761e-02 3.085970504455238725e-02 1.036450300614387143e-01 -1.267717075145346345e-02 2.939302666767184408e-02 7.424488935246185972e-02 -4.586031397910553253e-02 1.238371113508665161e-01 7.305515217385073756e-02 2.159810413404272128e-02 -2.975028146321362019e-02 -9.612881662321180526e-04 4.412982537212621625e-02 9.103298909665194505e-02 1.912046574499524920e-01 4.561329330706066082e-02 1.132822479921628128e-01 -2.771877295583206197e-02 -1.811971020452689783e-03 6.876947284031401098e-02 -8.977368474753344429e-02 1.282901044734217622e-01 9.872106462838757535e-02 -1.305099555168046099e-01 -7.633673708008173464e-02 -1.434420064759417690e-01 -9.447013824889849420e-02 -1.331512305292078535e-01 7.886189713857627570e-02 -1.326170480197960966e-01 1.463245472840859485e-01 6.088911438538197052e-02 4.721846798071593909e-02 -2.878244506088523114e-02 -4.730115388486780953e-02 4.660333369268017216e-03 -1.185459322176667524e-01 -8.305905150754357147e-02 1.043336966098065977e-01 -1.585049517984497280e-01 -5.341797470158730909e-02 3.123552761652373388e-02 -9.189336892473513874e-02 1.054785567556897896e-01 -1.986876393242375805e-01 1.439957675277819121e-02 -8.719595091057667779e-02 -6.891589854808295723e-02 -2.010575812859168379e-02 1.277355746738122189e-01 -3.550412984549523171e-02 -9.262624524047335939e-02 -8.516362836459503982e-02 9.011862732056374892e-02 -1.647917359477266974e-01 -1.381425827432544717e-02 -1.381425827432544717e-02 1.625225608677158609e-02 1.030011742953772236e-01 -5.826568780165348321e-02 4.253465816255397325e-02 1.800111796597403391e-01 1.354845963682890135e-03 -1.004463066957471742e-02 9.835631732847915920e-02 3.718883117092425250e-02 -2.186795818306729589e-01 -2.636712648752041407e-02 -1.823253712275630101e-01
7.285714285714285587e+00 -3.195451956266655291e-02 1.331547744374700359e-01 8.615577414905595255e-02 1.040617920615147102e-01 -4.632504416408662201e-02 -5.029925842889449578e-02 -2.109793559770913735e-02 9.170899063052019573e-02 -5.687738324085433311e-02 -4.393297886741696912e-02 -6.520073372554573490e-03 -1.308192909986563221e-02 1.196119919864058016e-02 1.213161891357396743e-01 -3.054319095084680191e-02 4.521710514611503723e-02 -3.362327400969546826e-02 -4.203190789368811686e-02 -1.197332505339403566e-02 9.773292706383830686e-02 -3.165163216218334213e-02 7.559367483462431370e-02 3.811432890715593311e-03 3.244697457494134102e-02 -2.374040660698785443e-02 -3.685124206634431826e-02 5.500408774569878756e-02 2.343986749943483688e-02 -1.036616746622012752e-01 4.832842342766943688e-02 5.661277032011401145e-02 -1.433350655695633247e-01 -1.377356546261602477e-01 2.143241268551917406e-02 8.900524877063255291e-02 -2.521230046146831754e-03 -2.568812014853965112e-02 3.806935969719409812e-02 8.751505715226934670e-03 -2.346309281710990194e-02 -6.883125197838413367e-02 -8.199233454824922135e-05 -1.226948413380407610e-01 3.665462118258550756e-02 -7.427138811448451283e-02 -2.917536034731026129e-02 1.507155719975833974e-01 8.530565543415685736e-02 -1.796079301341053924e-02 4.426123980634676797e-02 -7.692177429235708130e-02 3.144334456889512353e-02 -1.113198863133740835e-01 -5.362743712670767562e-03 9.061604559230392042e-02 -6.758636354910316224e-02 -6.456370371732704505e-02 -1.224871869091751497e-01 4.596082656787743581e-02 -5.055433784001391734e-02 1.086354813464625590e-01 2.521881781147632812e-02 1.607796259713799997e-02 2.771932349161915568e-02 -1.221868209425372095e-02 4.700046561489459873e-02 6.783670402704846357e-03 -5.484859082960278492e-02 -9.318689051628203934e-02 7.297389702072987899e-03 -4.114802692917118171e-02 3.497255477580561017e-02 -9.449590579491903841e-02 -3.835782255363025250e-02 -1.098370082264336911e-01 9.079122599959772721e-02 1.180608276547150948e-01 -7.439592195131432793e-03 9.075207447987563777e-03 6.872232561402917550e-02 2.112288563945832059e-02 6.496208231168489056e-02 1.148903795150099660e-01 -1.424165056578583222e-01 -1.289846216207291285e-01 2.748334490338764230e-03 2.846512108416159731e-02 -1.743188460427043951e-01 4.960276056638042441e-02 -4.486766880560379145e-02 -9.673729149225035462e-02 -1.552069812596395875e-03 1.476836860960059963e-02 1.255355329286420851e-01 -1.604048086655114058e-01 -1.647820754478721006e-01 -1.766376614229733973e-03 3.761749150280340598e-02 6.716674218189935472e-03 -4.946440191645697093e-02 6.994901124685765081e-02 -2.941574807016110807e-02 -6.365462525735997822e-03 -1.373067776041611288e-01 1.611001172104097878e-01 1.854411475053784342e-01 2.932319870186018626e-02 -4.241763937360253089e-02 -3.508121220835943178e-03 -1.919328565779225837e-01 -3.115393601185751857e-02 -5.082545434831228781e-02 9.132580442606036408e-02 -2.391001024500552866e-02 1.658330543568355131e-02 -1.832049189153813207e-01 -6.415716172505525616e-02 3.815359575375841528e-02 1.697505878321431683e-01 1.884279799809668310e-01 1.136569282038545486e-01 1.124055149834436197e-02 -1.704365628473958338e-01 1.001762039521422731e-01 -2.443662898388807361e-02 -2.032400170578263499e-02 1.523466284607907228e-01 -8.314851637083585378e-02 -6.786889415422837912e-02 -1.900356772539320283e-01 -1.659121695569083232e-01 7.964966037834207702e-02 7.651467377515852597e-02 -1.881226600396363260e-02 1.374840211542220983e-02 1.374840211542220983e-02 6.966147308161016460e-03 -1.465802299627885427e-02 3.272256591731203396e-02 -2.430691719148739272e-02 -5.968666362234992945e-02 5.516412488934901992e-02 -1.260147354715934198e-01 1.344671641395236150e-01 1.194895469979833508e-01 2.310307051570737250e-02 -9.307416211045253795e-02 6.993919610359014549e-02
7.428571428571427937e+00 -3.310661108098762739e-02 1.319241525232188184e-01 8.257150157914404376e-02 9.329975547592436746e-02 -3.452442868753115984e-02 -3.694396248332368349e-02 -3.158071854241280979e-02 7.848689537712114084e-02 -5.422014697073963135e-02 -3.814702924224781799e-02 -2.069574564866643457e-02 -3.377337411447337012e-02 -2.340765568375418812e-02 1.455494929303955409e-01 -9.004096540267684384e-03 -1.382534453281545478e-02 9.563020953268960497e-03 -3.188742383009073728e-02 -9.206421972969567116e-03 -1.082719219490115986e-01 5.977488864216783798e-02 1.132687046285569821e-01 3.475467715570420418e-02 4.402814703093655552e-02 2.349573297757945323e-02 -5.841271867746683499e-02 5.633046892662314092e-02 3.612897977099208818e-02 -6.949967559753766899e-02 2.119730821264933368e-02 7.759371226501299290e-02 -5.287636701210828016e-02 -1.123314659499480006e-01 -5.936558052945077775e-03 4.092315626024179559e-02 -1.492189065986413224e-02 1.880084468972527401e-02 5.931288617093324889e-02 1.663248792652303673e-02 4.671481650171091342e-03 -2.652841736150173338e-02 -1.007359685933327115e-01 -1.219895198481965176e-01 -1.018085376666204162e-01 -7.668262976986900403e-02 -8.830627181261122005e-02 -1.246223718055077395e-01 6.918729468035444974e-02 -8.141599824262454876e-02 -8.740775340797660165e-02 -3.958903556861050749e-02 -1.417031781962934667e-01 3.038360385971797945e-02 1.247631943722717074e-01 7.012635445643346233e-02 -9.295436030907167080e-02 -3.260620063540855401e-02 2.124376435256821946e-02 -2.696327610209420592e-02 6.093560414033574041e-02 1.076321249563497130e-03 8.661313004688125927e-02 -9.032878362365913405e-02 -6.101609226332488367e-02 6.999858042817450055e-02 1.567688716382925618e-02 -1.241091060734849649e-01 -6.432081355537507504e-03 -1.631441339812572666e-02 1.080391739232098025e-01 -2.427716856092353506e-02 1.649610039867920389e-02 7.221945614404914893e-02 -1.294522470009289161e-01 9.927239572927108735e-02 -1.860424740355584583e-01 -1.159701498677471188e-01 -2.836219171468101069e-02 5.120396017339335498e-02 5.833627359241353588e-02 2.213067650321726837e-02 -1.633343808980469158e-01 1.015921410653609497e-01 2.692061692726941888e-02 6.382149464949794966e-03 -1.601920564857071613e-02 8.549890256366210473e-02 8.479387613505239008e-02 -4.418924439497014245e-02 6.711796475014300545e-02 -2.096563176402984063e-01 -8.035490473790079385e-03 1.224028661303729337e-01 2.369358825115219780e-02 -3.186382612112900747e-02 4.418913563423733371e-02 -7.197578225507224314e-02 -1.030182144820390860e-01 -4.185266497084678267e-02 1.129996422028277242e-01 1.668695981802429708e-03 6.642213173543116966e-02 7.943535415956647083e-02 9.889024311055012728e-02 5.206616422887762330e-02 6.533293919106000769e-02 -6.927132392887683232e-02 -2.485978684241695741e-02 1.007694207721329810e-01 -1.511022611116446257e-01 1.563505522359279198e-02 6.632750763461352228e-02 -8.410019454151324014e-02 4.584579961135211434e-02 -1.410879634247620418e-01 2.738387792547247040e-02 7.340851293552537460e-02 -6.523613390955730618e-02 -2.012412797411921792e-02 -1.005919250753080918e-01 6.299646343512116387e-02 -1.264863272148251117e-01 3.930473674369840131e-02 -7.136431292757984546e-02 -6.318193069804807493e-02 1.048229192307613064e-02 -2.566363791911049647e-03 1.814852819037880705e-01 -1.524872859121866875e-01 1.655579728629347214e-01 2.748934055736892978e-01 -3.765436383412118504e-02 -1.131034387397292923e-01 5.360178350662912761e-02 1.193235214849987583e-02 1.193235214849987583e-02 -7.350407408794130265e-03 -9.127860792146935687e-02 2.560907128029270632e-02 6.712591130735018341e-02 -2.054454507741432234e-01 7.927501612686578547e-03 -1.654868749832684449e-01 -6.855720329492959175e-02 -4.320138385172939133e-02 6.921262827095958636e-02 -8.964650592958486874e-02 5.379986155758634953e-02
7.571428571428571175e+00 -3.257733031312460420e-02 1.252243561619419132e-01 7.562758552523081435e-02 8.407347072213436356e-02 -3.013664108819042592e-02 -1.912157868993083487e-02 -3.605834565615764764e-02 5.727153904566646692e-02 -3.872071256934817018e-02 -4.897629932573306644e-02 -1.210120195579437487e-02 -2.125645630919619639e-02 -4.506744660405007097e-02 8.362455408470434448e-02 -9.324801498937768107e-02 1.043999672741682122e-01 3.786673765028522598e-02 -2.587591141357451982e-02 8.971697231217642954e-02 3.994799155717154021e-02 1.433383758694123551e-02 1.495247392277123874e-02 4.198013489084534422e-02 3.533783285751351116e-02 -3.164855171422421842e-02 -6.714975988355931236e-02 5.863664819033655162e-02 3.593247996829072866e-02 -6.081664617020497016e-02 3.086717888293154938e-02 3.501847449772325926e-02 -7.550049272355734142e-02 -9.844905762886940748e-02 3.008279547817683044e-02 5.617697167878962089e-02 2.529976259031492189e-02 -3.062471667418261226e-02 9.753476562066163216e-03 -6.487293920910426615e-02 6.126341866715657308e-02 -3.912734308274793543e-02 -4.457449871514608530e-02 -9.779874865771095993e-02 -2.638491075896922874e-02 -8.877229874332259740e-02 1.542128901079439611e-02 1.180405828908417387e-01 -9.955892981383275553e-02 -1.955488794102957714e-02 3.831200904447162187e-02 -2.164986508903358753e-01 -1.098062290948142727e-01 -9.256318593502289860e-02 3.891893361705437565e-02 -4.039767248828148027e-02 1.486510235322193417e-02 -4.410717397403752030e-03 -4.802640253221167506e-03 -5.501190484824347582e-02 -2.913180803715489237e-02 -3.714000949555261444e-02 5.751382354939407748e-02 9.802268934956641019e-03 9.217079000827504282e-03 3.050070765881920248e-02 -7.301975232573103269e-02 -7.578142932126056630e-04 1.663593950835517282e-02 -6.279413315916879124e-02 -3.837980334564895270e-03 -1.076969082331450944e-01 -1.149951808388323671e-01 1.022298044485272228e-01 4.879423031477582440e-02 1.810594253100762108e-01 9.850740915803726794e-02 1.467386694033179229e-01 -9.508811118794242845e-02 3.713195285290602637e-02 -6.601574829377539200e-02 -1.024146783109582820e-01 -4.929239781250899233e-02 1.451754300272958646e-02 2.108025371764804881e-02 1.285378854294353945e-01 6.174275177582513180e-02 -1.647887376093762346e-01 7.918888468596600727e-02 -4.016385817838157013e-02 2.485636894614430201e-02 7.704884252326345273e-02 3.236213120280311689e-02 5.685678739597107428e-02 -4.067690923545547871e-02 -5.008050566363769079e-02 2.604138417523410576e-02 -8.454636630469158920e-02 5.656931432245835417e-02 -5.597802802002513345e-02 -4.167563114712784234e-02 -4.269947258471029627e-02 -5.601963619217566887e-02 -1.499287918985731660e-01 -1.714523945164448141e-03 -3.875304043219081340e-02 -2.498664315247188794e-01 -1.755068942114365593e-02 -2.405642284405944045e-03 3.850045499482256627e-03 -1.211692864407866443e-01 -3.323983308562517003e-02 -1.514627660702748957e-01 -8.877161160576858834e-02 2.898494440320716677e-03 7.996519885583941445e-02 2.342412959853833188e-01 -9.815473159314110074e-02 2.975466351679341773e-02 -2.377165552048099081e-02 -5.479320770772549976e-02 1.159541713800184420e-01 -1.980823179206999893e-02 1.089017532293672236e-01 7.268769530086033326e-02 3.972749757171776391e-02 9.472276872410409498e-03 -1.254739220740394290e-01 3.126153101856996019e-02 1.469530649878464656e-01 -1.180700779980485698e-01 -8.073142746180531071e-02 1.649544563279283990e-02 1.696818828801530676e-01 6.509806472385919196e-02 4.322643658443311304e-02 4.322643658443311304e-02 2.102455043074601473e-02 3.572321248123107307e-02 4.151389620495741367e-02 -1.115692764067418297e-01 -2.853189150240542302e-02 7.157734589850356377e-02 1.804891086090517904e-01 -2.456547681921341861e-02 -1.931576881062923579e-01 2.261678374403785774e-01 2.136255456472876610e-02 -1.523178660408857632e-01
7.714285714285713524e+00 -3.120364880396295573e-02 1.178738687781650946e-01 6.962876551990727914e-02 7.859338348629686666e-02 -2.905209133523249665e-02 -8.216467320918369871e-03 -3.727870488396285015e-02 4.458090939932484592e-02 -2.594427114698601156e-02 -5.191368086867510778e-02 -1.566441819106360661e-03 -2.157529040532868425e-02 -4.439928752851326349e-02 5.893563791997075141e-02 5.583539705696293626e-02 2.921860896522145146e-02 5.056671891782530542e-02 -1.213747015673310515e-04 5.022417030725308262e-02 5.098132953062757544e-02 -2.830384336854506661e-04 -1.975380038621276507e-02 3.529125512552606231e-02 3.518793714400409584e-02 -2.502852045730362060e-02 -6.471920428144860293e-02 1.398176480404372465e-02 3.199842779253085634e-02 -1.043879574037484548e-02 2.865529770600518198e-03 2.952698334558208695e-02 -5.249586648596794164e-02 -7.517385163221113054e-02 5.291559092187483708e-03 1.186910624372912275e-02 5.482470421435107003e-03 -2.491280839344600651e-02 -7.495678022657390263e-03 -2.973495557690843810e-02 4.597772994534268798e-02 -1.022023936112123783e-02 -2.943630476297568604e-02 -6.897264620203728824e-02 4.007066108720908071e-02 -1.165280748626840515e-02 -5.007877608198723490e-02 -1.127515632293154685e-01 3.103575930360162605e-02 1.020297053072924953e-01 1.061297499806126282e-01 3.615994238401468164e-02 3.635757119705728541e-02 -6.788480882129427178e-03 6.777232010649924740e-03 1.437375465039113509e-01 -1.019321707199414700e-01 -6.104164754517846236e-03 8.577470819194273066e-02 4.531155649473715685e-02 6.147662682038532167e-02 1.378338492988598618e-01 -6.212046018682759047e-02 9.876612863206796211e-02 -5.166745438990832245e-02 -7.421907127922862391e-02 -7.824260712943890972e-02 -5.529763202417897067e-02 4.959826146680999803e-02 -1.055363997561212935e-01 -5.761916184431805504e-02 -5.301677027587612528e-02 4.735808821067457458e-02 6.286105366707327169e-02 -1.513031549381373998e-02 -8.285964307946651342e-02 1.175183006889821136e-01 1.848246079185128857e-02 5.613328812112285127e-02 1.312707520575417119e-01 -1.179298741905002862e-01 1.118047296180307709e-01 -6.566436985229545664e-02 5.260975362848631549e-03 -4.346148479642927831e-02 9.082512886713689504e-02 -1.275274990365204419e-01 -5.252679233926149660e-02 7.232003704906772579e-02 -7.355519885510435063e-02 -8.255340802086671981e-02 1.199212038471381657e-02 -3.280515106834407113e-02 -1.857252295888698057e-01 -1.147755732671722206e-01 -5.315848905686932496e-02 -1.015410087155298527e-02 6.158992502459563478e-02 4.901472447289218631e-02 -3.718101244209175149e-02 8.002973079464112405e-02 -8.859355744451719028e-02 -8.416060172422445973e-02 -2.552501643692938957e-02 -5.432820669003718406e-02 5.818607253339269647e-02 8.568758093860403061e-03 1.045787498574892067e-02 6.165908605966190226e-02 -2.715727332008947489e-02 -5.241120574791959669e-02 7.650515550157969968e-02 1.928111233747747955e-02 7.785136918162761932e-02 -1.932705037636707826e-02 5.302337631674246959e-02 -1.733271472657148260e-02 -8.686556820553119340e-02 -1.977965344722975305e-01 -1.724190861796372765e-01 -3.170044956740858400e-02 -3.107370344829885056e-01 -2.380376719073149308e-02 5.447067418048583826e-02 -8.680650769724891636e-02 3.644666229404862345e-02 -8.336367121247716117e-02 -1.054850882676349605e-01 1.176784416755135843e-01 -1.985008343116749507e-02 8.552317417223580243e-02 -1.317717944738709124e-01 -1.061284111702451467e-02 -2.984855615520998900e-02 -5.493042029447108704e-02 -3.769454187724478877e-02 -3.769454187724478877e-02 -5.417664899190011846e-02 1.051830974335987157e-01 1.661177980943683366e-02 -4.537217855611023337e-02 1.014553625233320933e-01 -1.344763418833331836e-01 -3.627461837890314650e-02 -1.448296600316243410e-01 4.373903670266700294e-02 6.666507211642121178e-02 2.763749012177293407e-01 3.476471235075995758e-01
7.857142857142856762e+00 -2.941563362134347673e-02 1.097759851353962701e-01 6.367097918832521908e-02 7.294812294752953119e-02 -2.660776841334448750e-02 -2.260650671187233729e-03 -3.686178754582915967e-02 3.683701625806942714e-02 -1.432321998266234027e-02 -4.938832200056231247e-02 1.325695697939301317e-02 -2.176651105665237951e-02 -3.981657166464454278e-02 3.706302995520277532e-02 1.277840641788106080e-01 -7.230920011511470652e-03 6.015621511573393532e-02 1.184998131660816405e-02 4.507086323438775494e-02 6.435590373971233902e-03 2.048141291133121628e-02 -2.124599804730076952e-02 5.845851261608294575e-02 3.775564083955453704e-02 -1.151600294133219883e-02 -4.227666740156597880e-02 -1.986701433249446480e-02 2.585286385670919687e-02 1.735204727357286770e-03 -5.685473085735128981e-03 2.476746352580623881e-02 -5.491258326609930671e-03 -3.313022106856734067e-02 2.878708029523423858e-03 9.083052678457220405e-03 1.474108632528599826e-02 -3.660498892030214502e-02 1.520649635828121189e-02 -5.414203093325098415e-02 5.684217173698802306e-02 6.437920846383451967e-02 1.793930119947473659e-02 3.128837656957852292e-02 1.089138427565646966e-01 -9.469592947098109947e-02 -5.116725068819881483e-02 1.117687984412390617e-01 -8.289493681335842468e-02 9.921133974361427688e-02 8.454496824564151913e-02 2.929537427185837165e-02 -1.803348403241212539e-01 -9.635567619122713257e-02 -7.018463951668170442e-02 -1.325954470359325954e-01 3.376104154215921606e-04 -9.189690294935772344e-03 3.478980079821546167e-02 5.259195078359352876e-02 -8.276779859010520435e-02 7.767012492141531221e-02 -3.237407264354771885e-02 -7.889337793032763502e-02 1.025738186026573240e-01 1.686895140172273433e-01 1.096641999650543355e-02 -5.734288552085267665e-02 -9.048347043480649277e-02 3.677779173938908186e-02 5.177286912471842917e-02 2.808219021606635224e-02 -5.229421783586974543e-03 -1.046731303252114720e-01 7.487118057148714478e-02 -1.280327367495711910e-01 -1.080088316349354927e-02 -7.331775211287668015e-02 3.275480730884490488e-02 7.607936638756805647e-02 8.027009066041394802e-02 1.126113942823614988e-01 -1.399318059584312157e-01 7.836383410632168089e-02 1.122685892542538665e-02 1.872063940713039956e-02 -5.701166855442752791e-03 -4.432178861063353070e-02 1.085015042348343867e-02 -3.565761467844930782e-02 -4.259340166352742346e-02 9.373996494441300944e-04 -6.176293913228463051e-02 1.118028263283920264e-02 3.544223830160245226e-02 1.153089681858765758e-01 3.018840788615076084e-02 1.024973616927370018e-01 3.529253089250720260e-02 1.170830422451066416e-01 8.152909399500095355e-02 8.259893776338811389e-02 1.616306185106141380e-01 7.070838263642366395e-02 -1.056713885433939286e-02 -9.406640258681819855e-03 -6.401230667159171772e-02 -3.424469762084534491e-02 1.341698991123443929e-01 7.387997054623444970e-03 -1.105248674234205752e-01 -2.131619861614555966e-01 1.635520096214976987e-02 1.141377838317391424e-01 -9.807720156218827090e-02 -1.501269271078430334e-01 1.915283517730896057e-01 5.746273540679665975e-02 2.477305806811438277e-02 6.830310352048236076e-03 -3.506305355547076341e-02 1.378614105399344342e-02 2.591787927240430944e-01 -6.451842767227518316e-02 5.107183904017890963e-02 2.010073962282150906e-01 1.498481463803975344e-01 -2.288236412327004574e-02 -1.590958192138842153e-01 -4.316308187229591677e-03 -9.094215946944564366e-02 8.650133922152075661e-02 1.943954599285601659e-01 -8.108459726912678467e-02 7.673955911421279086e-02 -1.675415791845567826e-01 -1.675415791845567826e-01 -5.978180233413047523e-02 -1.563707810034516144e-02 1.412204402773607238e-02 5.596233570184388356e-02 2.285539047482127925e-02 -1.163009546385789794e-01 9.948346646103543855e-02 -1.515972028425201512e-01 1.551491469537342148e-02 -2.132228580815130337e-01 2.356723281942231865e-02 4.554381471574930201e-02
8.000000000000000000e+00 -2.740587029877415010e-02 1.010279705038700099e-01 5.757995675881241726e-02 6.588784515536900976e-02 -2.124619792320510056e-02 1.305372863277274274e-03 -4.087050638795451662e-02 3.425986011457832908e-02 -1.048232266938176234e-02 -1.815690809413416512e-02 2.241619570632766983e-02 -3.473424887271398670e-02 -5.075920341944135938e-02 5.733822885452191653e-02 -3.904067190509111912e-02 1.308413629069945551e-02 8.214096981978186163e-02 1.594956461329795350e-02 1.391422351812768993e-02 -2.348185632492103686e-02 -1.081116776729845394e-02 -2.020684420565522707e-02 -4.333056177267659986e-02 -4.493260918645043678e-02 2.187470456654239982e-03 -5.611545860754383469e-02 4.492119798470731173e-02 3.461727045417055393e-02 1.819102698803274493e-02 1.241181314167895573e-02 3.011633485909372132e-02 6.245920697368148589e-02 6.709818485829986690e-02 4.671864747311784034e-03 -3.000135735728030537e-02 1.021091979288591030e-02 -2.952357529762723864e-02 -2.579865829815464542e-02 -4.005394730253095115e-02 -3.743384255136106287e-02 8.776404468479520604e-02 6.490811642661859469e-03 -1.597417680843825696e-02 -2.213124069913360858e-02 2.526561109400661184e-02 2.392921510828031548e-02 -2.757604839507021843e-02 9.024590827329397047e-02 3.806594984295783718e-02 -7.516671758740532151e-03 3.182133793423997520e-02 -4.520253957783292031e-02 3.380607115903730073e-03 5.992309078831778435e-02 7.285466337160048135e-03 -1.143433146610411781e-02 6.616675982765983510e-02 -1.324999361486732530e-01 -2.027270188097172327e-02 3.725340222898371884e-02 7.831770343854900507e-02 -1.654551039791466241e-02 -1.713016742837561446e-01 1.029912262797452391e-02 -2.192397396480040284e-01 8.191608084438148363e-02 1.818775798888708911e-02 -3.477802368277517313e-03 -3.357146558731261693e-02 9.530640393054311266e-02 -7.022545611132860466e-02 -2.778258445173177257e-02 1.143702753575247949e-01 -4.350245379379481109e-02 -9.229690381578395386e-02 2.094710814456250958e-01 -1.482109975295907711e-01 1.402522804883039875e-01 -7.305757224526564231e-02 1.642916326932671034e-01 -2.145405616743907215e-02 -2.978082038236965282e-02 -1.195109767795670130e-01 3.930067450648908056e-02 1.805381385113042636e-01 -8.946448188398396784e-02 -3.974517981492622226e-02 -1.058868700468431311e-02 -6.020574613057212005e-02 -8.484892327180587265e-03 1.366168734254177008e-01 -3.148564312218704586e-02 1.117626010268630288e-01 2.418516800929571275e-01 1.168017994921302094e-01 -9.089966176053999175e-03 -5.246189761934538093e-02 1.766810062149847815e-01 1.541056659712089771e-01 1.681550091114665801e-01 1.362317613925399101e-02 -1.250467708662075517e-01 -1.109081984186680442e-01 -1.021083085320632217e-01 5.975208617234281996e-03 1.519455463680888761e-02 1.413761867131534122e-01 -1.399387395137111356e-01 1.180344176748299861e-01 9.964396932630478765e-02 9.870141789013248124e-02 -5.711548100116039389e-02 1.359969360164531293e-01 -7.095575691225364245e-02 1.028861257842967301e-02 -6.619602307768125693e-02 1.640067406204477052e-01 1.079610048848254162e-03 -3.360269948417100860e-02 4.494915247857386720e-02 2.120257057751042187e-02 -4.101365597240283316e-03 1.144597586914552906e-01 -7.981111868882234672e-02 -2.441992593929003452e-04 4.791026972986008742e-02 -3.824827079208172748e-02 -1.134146208414490986e-01 -1.619414122702226844e-01 -2.413538430223740455e-02 7.492116076624079357e-02 -5.024906413272034467e-02 4.555187484064940340e-02 1.466668627110192247e-01 1.226692932626558957e-01 1.226692932626558957e-01 1.709565544542467896e-01 1.252002428019634572e-01 7.020070409413545209e-02 -2.081312259975675455e-02 -5.260142907812164620e-03 -7.986482322778133691e-02 1.420447075949307462e-02 -4.818618665647794730e-02 4.572289469079277718e-02 1.276143478172070932e-02 -1.803401411553478845e-03 -7.569251251571643135e-02
8.142857142857142350e+00 -2.462985428443461439e-02 8.915158896270197753e-02 4.945309318931691289e-02 5.594118680347773959e-02 -1.570172772709404335e-02 5.982278232913184994e-03 -3.801910343644302609e-02 1.542192792591579216e-02 1.710124512430847080e-02 -4.541216253739158853e-02 3.489644401173769284e-02 6.781234345248046864e-04 -4.411515849490307839e-02 -1.141397723921375694e-02 1.292572634381011776e-01 4.203773564331411694e-02 4.765473597287865626e-02 4.108479180232942236e-03 8.003960228668917376e-02 5.411591498068272360e-02 1.481984393767751124e-02 -4.666059134552096727e-02 7.579610036026596109e-02 3.747792528480325264e-02 -3.853006387937225191e-02 1.174304889602626085e-02 -4.983436337329511662e-02 -7.641388336761886432e-03 8.815358359798460691e-03 -2.187648468487525880e-02 -7.959333184362161681e-03 6.862434041163164612e-03 4.141384440173739162e-02 1.944800227528507494e-02 -8.475957038205406829e-03 2.709210015346015347e-03 -3.642569135004439934e-02 3.414824950471686930e-03 2.177709776971720884e-02 -3.271734318794984608e-02 2.093208512246521810e-02 -2.114477344847746736e-03 5.846091412738729787e-02 4.751025913860375260e-02 1.180641803433109538e-01 -8.591616226047672777e-02 -5.008515760016005181e-02 2.430548101157638252e-02 7.858919685120067250e-03 -6.363977163072269405e-02 1.304359960589603629e-01 5.805524383054651988e-02 2.067970615627574837e-02 5.745927972670902134e-02 -8.773621803399665742e-02 6.238766197775769823e-02 6.285452690622113370e-02 -4.724204314671915511e-02 3.492890202320419329e-02 3.252473399047903224e-02 2.323543583034536758e-02 -1.561135465892026127e-02 -1.644244514797768564e-01 -1.204502592508421496e-02 -1.090772976303723031e-02 3.818168868249666864e-02 -2.867923792857862003e-02 1.621461922960008850e-01 1.190370503584490536e-01 2.124873733319319613e-01 9.811311261659820537e-02 1.759865576618394739e-02 8.564279081770327651e-02 -3.200595982100894882e-02 -3.620310747770474902e-02 3.720373116920337037e-02 1.097040216251047862e-01 1.387168939693416148e-01 3.475525944368168529e-02 1.673497331989619308e-02 4.854080719956799933e-02 1.286644392816866378e-01 -1.158417200246912027e-01 -4.145100501179062313e-02 -1.872365534901637360e-02 -4.686904302963689276e-03 1.081282214182481688e-01 1.317004673727163455e-01 -9.691335742155381128e-02 1.040275597183452222e-01 1.590546846140735160e-01 7.019488688215633210e-02 1.521844362148327967e-01 -9.324354252705932544e-02 -2.141351876920661035e-01 1.104594642576259833e-01 2.472268760899616613e-02 -1.537588984603250469e-02 -9.453974673745862978e-02 -2.933886089838689398e-02 -8.473843409939060822e-02 -4.013083428716535811e-02 -3.883473450424600876e-02 -8.407378285651545546e-02 -4.262532035547392240e-02 -2.387284167782104463e-02 -1.806164858746751312e-01 1.323084872280863578e-01 2.010696252763147403e-03 -1.895390362487740510e-01 1.011154249476460820e-01 -3.205831066372204219e-02 1.344891760323532227e-02 -6.660197265949245604e-02 -3.229177193639769239e-02 -7.850325416026898706e-02 2.337471114421424065e-02 1.924899172094157451e-01 1.197237393052591331e-01 8.485608465310386095e-02 -1.348692594195672612e-01 -1.040290934122565930e-01 -1.078273881844500903e-01 6.989182394878187821e-02 5.740252147107560710e-02 5.451112158269492275e-02 3.813173249009905574e-03 3.144340796811662120e-02 -8.709185469851778508e-03 -2.409194053109909618e-03 -2.604332083803200925e-03 4.614174373500545129e-02 -3.404764971039388882e-02 -4.918329423364992820e-02 -9.897950205181957339e-02 -9.897950205181957339e-02 -9.404256653795238508e-02 -4.992540065749370704e-02 -1.020020397830773418e-01 -1.236732448610198681e-01 5.709582016731894194e-02 1.844395292215469384e-01 2.735899054195452609e-02 -7.198978224402395598e-02 5.713045621614670777e-02 1.617099124951921207e-01 -5.258508867848067994e-03 5.477847057829118849e-02
8.285714285714284699e+00 -2.225000709662975154e-02 7.941868278166455686e-02 4.314829336603709375e-02 4.962290110965558027e-02 -1.463383695317716816e-02 1.481620004960329008e-02 -4.463624717411419918e-02 5.048849380735411299e-03 1.347357634032845738e-02 -1.532418636857584004e-02 2.249648897475087922e-02 -1.094443252970428437e-02 -6.293445023722880893e-02 3.260413626721130748e-02 1.359100438809441799e-02 1.416542196503500989e-03 6.047746354930641499e-02 1.079161541606475476e-02 3.356855572924043879e-03 -1.227873390763975503e-02 -7.769901392106101992e-03 -2.977180394296721072e-02 -2.679383026358419725e-02 -3.350679190076977926e-02 -7.918318923654851099e-03 -4.541603417803827952e-02 1.867817950059082188e-02 5.738479261427636806e-03 2.859256943447917310e-02 3.850504558704872116e-03 2.810853392922877877e-02 4.201703254496572115e-02 7.607710807010134579e-02 1.516224571872920764e-02 -1.535473569778326823e-02 -1.958466547474192396e-02 4.367855875673344081e-03 2.796902788895451464e-02 -3.439359619444961463e-02 -1.221778193348871042e-02 -1.745862037998678791e-03 -2.123609938092122298e-02 -3.631057304173523209e-02 -3.243200798389474226e-02 6.075109754447496901e-02 -3.116640458680555378e-02 -7.602368821501953589e-02 -7.774313706273776152e-03 2.078124185864535858e-02 -8.340101053929505071e-02 1.508115712677461639e-02 -5.861309264248974055e-02 -1.217570823507763378e-04 2.669198835728336938e-02 -7.570017786536342719e-02 6.688833464630103420e-02 8.223492604741196310e-02 -4.768081699488382896e-02 1.357664129672135900e-01 -4.060775519928545851e-02 3.039272072473534966e-02 -2.120039647622216916e-02 -1.336259479078990287e-01 7.069007379048640460e-02 1.718624455216651720e-02 1.486850423575580282e-01 -4.867606036083349519e-02 3.837764599992735115e-02 3.528633902750413082e-02 -1.013030906025178327e-03 6.505268341576578295e-02 -4.660624321633438649e-02 -4.991425496087858321e-02 1.003032307198136464e-01 -3.314602127500252543e-02 -2.296410955586291811e-02 8.266805132804389000e-02 1.182684741908763132e-01 6.819767482413672394e-03 -4.892704118483315323e-02 -1.192595239574840010e-01 -2.391156493362436575e-01 6.843561751794717540e-02 -3.141845184396071383e-02 8.201278550117464816e-02 -5.397052232823042889e-02 8.070071917810262008e-02 -1.955933151333373241e-02 1.345990545752563106e-01 -1.090819763544189219e-01 -3.366386443783368765e-02 6.332299183264282483e-02 2.635275473310905083e-03 7.375963471582824837e-02 4.231901728603314899e-02 1.218059142636100101e-01 -1.189431597426251347e-01 -1.483111394874957190e-01 -1.096426311950202681e-01 5.850829346043511653e-02 -3.445919072896071883e-02 1.449017519028143741e-01 8.753900340606972363e-02 4.923646956110960815e-02 8.433471321408930743e-02 -8.595489480496529278e-02 2.301328678372057956e-01 6.325176663834626567e-02 -1.133408413561196870e-01 -6.608819801222007295e-03 8.069982817782853091e-02 6.503633310845281790e-02 2.904644891562252126e-02 1.328513896153972196e-01 1.818079982924994120e-01 6.073824730116040432e-02 1.553478351481968377e-03 -3.801946222596936514e-02 -2.983513288930603885e-02 2.392557358683107815e-01 -3.217994575482397424e-01 -5.453814590355928610e-02 1.910070706516810504e-02 3.163818775578451648e-02 -1.574311669524310620e-01 -9.332462138970067794e-03 3.680882510745593639e-02 1.864726915615554093e-02 1.219260641738173917e-01 -1.823977490406393231e-01 -8.654198238853881564e-02 4.259613971384847153e-02 -7.017767241976977100e-02 -9.458926097879301331e-02 6.139400863689054716e-02 6.139400863689054716e-02 -6.015350236986261728e-02 6.240810363776576331e-02 -3.754851674116847088e-02 -1.012257896909896787e-01 -1.344305526302261855e-01 5.625518766316889990e-02 -1.099737618650675486e-01 -1.861699306975224746e-02 -4.009925336013563102e-02 -1.403748594180109222e-01 -1.188237389738655420e-01 -2.324915611673794569e-01
8.428571428571427049e+00 -1.984508991018301208e-02 7.034139652208103166e-02 3.760493017145866840e-02 4.574106409520538319e-02 -1.779477051755860503e-02 2.293691669451905502e-02 -4.420636313556295521e-02 -6.662190032485654917e-03 1.323782866735239393e-02 -1.574637055755549742e-02 1.222488916048423274e-02 -7.944482977198156701e-03 -6.277821720461911059e-02 3.319677083084843217e-02 1.025782473218417590e-01 -6.654832637630181402e-02 5.520584427119441806e-02 2.226031065445081142e-02 -4.028246524837942460e-02 -4.038952535344810663e-02 -3.401671456082405991e-03 -2.490707085533248183e-02 -2.601125043881689219e-02 -2.193039834142053793e-02 9.536639880825323670e-03 -6.380422208123161243e-02 5.466990901111095161e-03 -4.997749943380216942e-03 5.409408592822038259e-02 -5.676380883451096100e-03 4.798601131730067387e-02 2.910538908354165857e-02 4.115420395599980047e-02 2.408627642958852816e-02 -1.156925262986434853e-02 -3.594836059925363841e-02 3.437603232873970294e-02 -1.289377758683551804e-02 1.600610480540659922e-03 -5.811617097159605533e-02 -8.301001641161188721e-04 -4.179736441399432845e-02 -2.325691456744461566e-02 -6.873640013845146168e-02 6.429696536641062166e-02 -2.173260457768470474e-02 -6.512043824314726892e-02 3.555405040323865451e-02 -4.051078125015570436e-02 -1.042735554402513115e-01 -2.800022660714089617e-02 -3.286751158468996514e-02 5.345482977929156415e-02 2.750346000696076570e-02 3.191587071139645460e-02 -4.798057792437575991e-02 5.916044340680939179e-02 -1.548750819380236010e-01 -3.104162501010893083e-02 -6.893426041356910672e-02 -2.183299402788047017e-01 6.948414572569933112e-02 -1.370599029459615148e-01 -1.293703990270665405e-01 4.542648058093596425e-02 1.019879443844095984e-01 -4.072457531003971509e-02 -1.374770382460651363e-01 2.936924266907074720e-04 -1.290515488212765627e-01 4.118089394713236179e-02 1.108423938730285357e-01 -6.340247400805147648e-02 6.295299936534426433e-02 -4.426783702111571073e-02 1.571577955848521904e-02 5.161944526058376455e-03 1.714479770557878271e-02 -2.237043793744215511e-02 2.860101724538348031e-02 -6.094258145988160069e-02 1.134462867814981374e-01 -2.755769959620268938e-02 1.154866939229632627e-01 3.156507634781662713e-02 1.037393172603740116e-01 -6.605793130782976197e-02 -8.221443884552387393e-02 -5.204225725911942185e-02 5.387490817222242989e-02 -1.065532489679883385e-02 2.153947730610355771e-01 6.586399771773199241e-02 3.425374403158963372e-03 -8.859643114059315150e-02 -1.711930119714675791e-01 -1.251208014680336711e-01 -1.183337851864681434e-01 3.858951487776395017e-02 1.027413077040543327e-01 -1.220307017575506664e-01 -5.451001690576962738e-02 -9.862954480425326423e-03 1.064473283767645257e-03 1.769735896655862672e-01 -1.806208156407319021e-01 6.977094890525591120e-02 8.214112735377541996e-02 -1.723965633797435240e-02 3.547985622013359597e-02 -5.399489793936405879e-02 2.113458976710705928e-01 2.184507758074471714e-02 -6.756830768347768523e-02 -7.516819995182412451e-02 -1.732540918429392729e-02 -1.751886276577472312e-01 -2.280131319290829364e-02 -7.198689299395033547e-02 -1.600927072576235066e-01 2.839885399929208132e-02 7.416437060594643915e-02 1.117042016996195597e-01 8.393170429708653180e-02 3.437592012758297622e-02 -5.684979773320056155e-03 -8.699553629769136986e-02 -9.912857881950733197e-02 -1.862167982467262950e-01 2.120291921874220033e-03 -9.979241930159976626e-02 1.197533227423928648e-01 -1.067511491018691278e-01 2.054456735819815485e-02 -1.046870996685899807e-01 -1.046870996685899807e-01 5.509864202469921118e-02 -2.194551466657569672e-01 -5.569714857534693864e-02 -1.241494521305833015e-01 2.356779249642307061e-01 9.435236403047202874e-03 3.481670784638350030e-02 1.551886272889721474e-01 1.884279344207246895e-02 7.137641452705885403e-02 4.932346268587572274e-02 -2.838373799014783094e-02
8.571428571428571175e+00 -1.754324395999666206e-02 6.238206023588430127e-02 3.312719199956328658e-02 4.365016919963527614e-02 -2.257292029209159723e-02 2.727212159307045372e-02 -3.841798573436604192e-02 -1.392269904645574916e-02 1.197418895588070638e-02 -2.604260571032537483e-02 1.080481310438261879e-02 7.980378802498709623e-03 -5.608346882257014138e-02 -5.647281534541981514e-03 1.498876865645511723e-02 3.895400295604437707e-02 5.210615093705495138e-02 1.441232538638768240e-02 5.961078565879765478e-02 -4.439893581084419609e-03 2.204060686840041139e-02 -2.759455760454086401e-02 3.631207075974725307e-02 1.214193791540399978e-03 -1.966871193125906137e-02 -2.092852616759699122e-02 -4.420520693195881604e-03 -3.212923354609695248e-02 3.884707084899333834e-02 -1.777344178118790349e-02 3.841525746650009676e-02 2.126014900867369620e-02 4.654391121107560175e-02 3.339444337875890206e-02 2.963856117600700835e-02 -4.036155238148428359e-02 9.452025807407570673e-03 -2.937149738503840382e-02 -3.811302925842358080e-02 -2.471457458205111174e-02 -4.734393081431112656e-03 -1.813442578329984428e-02 4.962519256963613540e-02 2.194356977668616288e-02 2.921640907341226806e-02 5.920999344445673079e-02 4.872831408385032426e-02 -9.029958333206813959e-02 2.271531391142932524e-02 2.346829464625824722e-03 -1.999308509629235328e-02 6.111606702375732558e-02 1.124838476609544245e-02 -4.609856980766878498e-02 2.748299584882977348e-02 -1.961663732225130824e-02 -1.646945026621312105e-02 -6.083931627436760248e-02 -4.603013244960540984e-02 1.926933593338743533e-02 8.250736176637057939e-02 -1.138657893506750049e-02 -3.700897091187226734e-02 3.021584465849083342e-02 2.464398986311559792e-02 6.847048038402145376e-02 4.516887747915331042e-02 -1.011197479271625510e-01 -7.913286333606042722e-02 6.669816554044919604e-03 5.125401066005557532e-02 -5.875809767813050533e-02 5.370187672238355137e-02 7.566566040586968078e-02 -1.220297944823726805e-01 6.590978904737063160e-02 7.072122150331456615e-03 -3.146406253170545148e-02 -5.670562152514738163e-02 -8.132412939600515769e-03 5.935814315641995548e-02 1.021950871188084947e-01 3.598814137078333586e-03 8.293420884985640285e-02 -1.569448134769529934e-02 5.866823331868300379e-02 -3.810309923105226898e-02 -4.369518292995313961e-03 -4.055558939229305521e-02 -4.429938855567047695e-02 -2.134075751321712622e-01 1.046356431901428879e-01 -4.166687040115288343e-02 6.739429245483863178e-03 -8.290829058465734591e-02 -2.940879466447564317e-02 3.889901436949949609e-02 1.204427791864110114e-01 3.346275704823588326e-02 -6.844823533402585869e-02 2.263063933716179255e-01 -3.588324843977681866e-02 -2.254047938844555010e-01 2.367920451530373394e-01 -3.415628768980961266e-02 -1.529787381063343610e-01 2.879280572477577876e-02 8.526782434545369938e-02 -1.630485864464386869e-01 -1.573863184124127054e-02 -1.189377341338708899e-01 9.304978183035131356e-02 1.081050251709576165e-01 4.617102794129793880e-02 7.410668743610723808e-02 -4.839686894809946960e-02 1.389344746198430958e-01 2.504942392989309430e-01 6.344150896349007307e-02 -1.222459882945005488e-01 -1.172463478153197430e-01 -4.692254990395374609e-02 -9.454090381696768353e-02 2.347458869700148540e-02 1.457142132094850495e-02 5.259982203560969322e-02 2.025273688581301357e-02 -2.373785697955916110e-02 -2.899120560163857829e-02 2.978018529750628973e-01 -7.392900491576880062e-02 -1.581261523348647391e-01 -2.118044649433060631e-02 1.240246311642261151e-01 1.414519246058488777e-01 1.414519246058488777e-01 -4.338204106278953365e-02 8.921610896701856475e-02 -1.924755549935423804e-01 2.823280916311353417e-02 -1.492648076315285788e-01 3.336469285159439357e-02 -1.405525190206649011e-01 -4.121197236729962771e-02 -1.900617868107730701e-01 -2.768466211850842754e-02 -7.479498545061916137e-02 1.155346463742638746e-01
8.714285714285713524e+00 -1.493424043565017185e-02 5.392514989593725355e-02 2.882499935171363090e-02 4.149302292536738435e-02 -2.595565519274980332e-02 2.601093234084349282e-02 -2.938569685870093609e-02 -1.175274812169786569e-02 6.446334552499235343e-03 -2.825216016821274073e-02 1.474205058762586250e-02 1.250962084931743663e-02 -4.139456912803066158e-02 -3.167120152461576355e-02 -7.573635502612878490e-02 1.197791121669407738e-01 5.604980516396734086e-02 8.526354686365719346e-03 1.348386289701936358e-01 -1.103967434849395003e-02 4.982528751628269997e-02 -1.713538179632697125e-02 8.575727422552115176e-02 1.207986939003248723e-02 -2.772089166741571048e-02 1.616563465003490255e-02 -1.215969757527666194e-02 -5.424105266971828571e-02 4.498084780281262629e-02 -2.694145104100287291e-02 3.314996700323653150e-02 -1.148225798843178005e-02 3.378733038955589879e-02 3.737339686338880806e-02 7.176038831808570495e-02 -2.405305411942827362e-02 8.443740505996093909e-03 -5.969387020513447495e-02 -5.823499592723301727e-02 5.454112594434478746e-03 -4.547313663687606311e-02 -1.007858466327366323e-02 6.409324796581261641e-02 3.411538726969231411e-02 -9.842850440127332359e-03 6.860639223215005134e-02 1.786460919693673988e-01 -3.864237437046876694e-02 -6.357048286821279093e-03 9.093919779310820350e-02 -7.250852422666607955e-02 -1.642514883932486708e-02 6.973928203800753081e-03 -9.025129263525317677e-03 2.728092050726241974e-02 -4.286686202426377712e-02 -6.686579768608960639e-02 -7.166044213378608418e-02 -3.712574383871607153e-02 -6.359111729405471369e-02 -1.870123593542677154e-01 6.459355889873942547e-02 -1.701758974195177396e-02 -2.084239290511659404e-02 3.084924808982045241e-02 -8.063242985966431742e-02 5.549380356160420885e-02 -3.774473945257173640e-02 -4.176637122722163392e-02 -9.329555268151881742e-02 2.882491389184758945e-02 -1.058111758815301860e-02 6.804022876000494213e-02 -1.134920140991882015e-01 1.431172462782119396e-02 -5.376721881960733196e-02 -2.144942184719024827e-02 1.328435075983776248e-01 -6.808330701136772189e-02 -5.412302418090288864e-02 -4.326132717382497050e-02 7.403458985679545190e-02 5.052514452787530003e-02 -1.118167859220647745e-03 1.369024813629190866e-02 1.159715753498731933e-01 5.138678446215576984e-02 1.095109263602681710e-02 -5.680088770336203657e-02 2.635312852425945179e-02 1.378633589313355556e-01 -6.879936624143681567e-02 -1.394106565572393042e-01 -9.505337831767542156e-02 3.738642787283737862e-02 -6.094401254624980113e-02 -1.068388962989762908e-01 -1.339400575473581601e-01 -1.760789218075384591e-02 5.487320751983708333e-02 -1.229529448259856356e-01 7.175861238614002213e-02 -4.445593184965798694e-02 8.653333377557008432e-02 -3.216493720249333221e-02 5.877621008406729713e-02 4.659836939298625524e-03 -3.821234089178274229e-02 -3.840261474617490817e-02 -5.661733617206553271e-02 -1.043063529730859362e-01 1.945258235968519954e-03 2.395134987039966579e-01 -2.016070080400910736e-01 -1.638176011666382381e-01 -4.045656520510820114e-02 -2.136432802663168484e-01 2.400351928571814800e-02 2.963988762630270779e-02 6.447021191193269551e-02 -9.355559054420900522e-02 -1.584769443986461246e-01 -4.072131765711892171e-02 6.424104239757705281e-02 -6.018697602087656057e-02 7.747914212138626300e-02 -1.710248402167900000e-02 -2.307112220691392990e-02 1.591496647090682726e-01 4.812691501868912591e-02 1.677717218599847626e-01 -2.228272954978896270e-01 -1.010160768311161861e-01 -1.907130046195635864e-01 1.328465684565601976e-02 1.328465684565601976e-02 2.470840411232761158e-01 1.569276961216739541e-02 9.808310484769282300e-02 -2.209878354100066819e-02 -1.167536427600420063e-01 -6.438225804276302700e-02 -1.611006534514840549e-01 -6.402415870683671184e-02 1.509728265547385928e-01 -1.350956118736688361e-01 1.076954262170626980e-01 -7.547353716918525635e-02
8.857142857142857650e+00 -1.307699610594926891e-02 4.792636506254126932e-02 2.595493025717162880e-02 3.879228742040965322e-02 -2.471251089850761209e-02 2.143927459201737037e-02 -2.545646032365395106e-02 -3.083048099201991799e-03 -2.153367635055015734e-03 -7.220416081131600904e-03 1.724234481172511740e-02 -6.636748925539791115e-03 -3.215346269206145052e-02 1.122552829776226647e-03 -1.011095554552736558e-01 5.746820858137675903e-02 6.846576150781509551e-02 1.273809098961069079e-02 8.820440203217620734e-02 -1.728102310809878916e-01 1.000996134387535930e-01 4.237676167706284219e-02 6.789244941491461016e-02 -1.106647376769860983e-02 3.347426842050145457e-02 1.453140544759324790e-02 5.965880635208226090e-04 -2.453754239989192759e-02 4.459653260962414406e-02 -4.748785761910243389e-03 4.985246472495027947e-02 2.864066855563534783e-02 2.444297492455252407e-02 -3.756216653716062774e-03 8.748125586883001570e-02 -3.243552070436626911e-02 3.256919223971083827e-02 1.712777696648777907e-03 -2.170840380324168956e-02 -1.460756279794860925e-02 2.008951882409888007e-02 -1.909767330292718931e-02 6.151832701625843669e-02 7.009973497637642104e-02 2.308016761666211239e-02 9.653251519375004655e-03 6.628591410804407502e-02 5.401654339768772323e-02 7.881262754169976459e-02 -9.883088843700600645e-03 1.601628637415489567e-02 -1.199306408192497668e-02 -2.372168665545327029e-02 3.923279064419845502e-02 4.667604780776434502e-03 -4.689309999279824698e-02 -3.527041718760936390e-02 7.684078489597406803e-02 5.706194870020597082e-02 4.232455798585574303e-02 5.191319486151421692e-02 -1.730998717898346237e-02 5.068953408237254939e-03 1.040070530455814019e-01 1.209998964651998604e-01 1.483463263843533553e-01 1.680955846221259542e-01 1.155308189394873702e-01 1.049294076259297964e-01 -8.511251846562305212e-02 -1.367548684994844277e-01 8.183424462829699819e-02 -1.032291903060029992e-01 2.047273816943390168e-02 -1.336688668554713300e-01 1.268784378028208482e-01 6.203451283213906597e-02 -6.200133901023630739e-02 1.280903015959963115e-02 3.532717017159593730e-04 -1.152683277242028959e-01 2.402081881364497365e-02 4.161312106645809888e-02 3.865135476818483407e-02 -6.975298843526375747e-02 -2.058056181585352432e-02 -2.869535068778283730e-03 -1.378867348098055529e-02 1.551028443531068113e-01 2.321702864572903688e-02 1.657591076709288500e-02 -4.328014282812570057e-02 -6.260146148079426265e-02 4.274056179006918699e-02 -5.036737276571667116e-02 -1.921726424654091048e-01 -5.921504387974389771e-02 -7.230453771973248400e-02 -8.445436183916116887e-04 -3.356409681230585612e-02 5.436838368426089724e-02 -6.816588864672359915e-03 6.560948796764465296e-02 -2.475866207885985947e-03 -1.092442987937973786e-01 8.879030202880718037e-02 -1.094047069963684365e-01 4.097295892864342981e-02 5.866241707324547361e-02 -9.783729773027674981e-04 3.073893579698299891e-02 1.669416913260581350e-02 -3.201083423258777039e-02 1.401299613506100106e-01 -7.957598176567812209e-02 -4.594295116516896454e-02 -8.082211636620223461e-02 3.363687888604329629e-03 7.714477002800793071e-02 -4.032356989160167104e-02 -1.043863206795750675e-01 -4.025781192501012157e-02 1.741397135628381179e-02 -1.143458691200035793e-01 1.266009653744903929e-01 5.146674884314338810e-02 -3.404885190323136274e-02 2.914927005373367241e-01 -4.898274825480591205e-02 -6.277736488402964332e-02 2.088024448053854218e-02 -8.471895018174659120e-02 -5.636487730342420316e-02 1.674390099277117683e-01 3.970512336220179822e-02 3.970512336220179822e-02 1.514424608368494796e-01 -3.180337621021205041e-02 1.519860973196030321e-02 6.397525481239878242e-02 3.697414510077839944e-01 -1.888176110102682270e-02 -4.954606913079089188e-03 -2.397536943092627992e-01 -5.240045038797681853e-02 4.618369719426717451e-02 -2.021918791489021039e-01 -1.418618761232410541e-01
9.000000000000000000e+00 -1.138910097352392216e-02 4.229686451992949875e-02 2.318106698117063796e-02 3.488732853184307869e-02 -2.175491418149003500e-02 1.576274351595571485e-02 -2.061043493907020394e-02 1.616255795640887086e-05 3.281705482051894274e-03 -6.536570294975279673e-03 2.738539287142816372e-02 -3.112565557331556203e-03 -1.744185644774967278e-02 -1.644935135878155402e-02 -7.797851787885155816e-02 5.964205916683589653e-02 5.100911366048106049e-02 1.430074816552725711e-02 5.826974395445030236e-02 -3.453437673403228492e-02 1.623769549828264769e-02 -3.678932780156294810e-03 4.678802636874612210e-03 -2.896663612130725290e-02 7.089298820735423154e-03 9.663998208350997945e-03 2.829839876110173242e-04 -1.009300341625945195e-02 3.275442845782645940e-02 2.287381957922397790e-02 4.418881533305530490e-02 6.584383878415206968e-03 -1.077471538789543000e-02 1.694163847477407094e-03 5.743422903357028181e-02 -2.303926725273448828e-02 2.057310172485665722e-02 1.197332143504900234e-02 2.794941342662180667e-02 1.631620532816745878e-02 2.641677525376409739e-03 -1.595605217068720924e-02 7.428758974932753167e-03 6.587513359322691442e-02 2.647919861031694175e-02 -2.813705315185734829e-02 -1.652428380990321379e-03 5.542612958490462927e-02 -5.823185128007737910e-03 3.592903568001759584e-02 -1.645927075850795243e-02 -3.351256279573592428e-02 -3.944734548535776264e-02 2.112110903379037230e-02 -7.808837511565926148e-02 8.782554425184588287e-02 -3.296013580067356542e-03 6.887098824259890728e-02 -1.797047370647930978e-02 6.743960413638620810e-02 -4.862789776750704729e-02 1.302373129000370180e-02 4.884104654984160881e-03 -6.843627367636138936e-02 -6.599825047874120776e-02 1.460927709153251285e-02 -8.662363416373700456e-03 -7.102499053543209762e-02 4.836286047843101066e-02 2.994797219301944050e-02 -4.744454617758835091e-02 9.450315317022207895e-02 -1.526568923274392864e-01 -2.580726413277785111e-02 1.252638570083047104e-02 9.411635473698146473e-03 -3.753869126124424749e-02 -2.022056042653495520e-02 1.805815337328884338e-03 7.751548775787720121e-03 6.219380320529659806e-02 1.027124007561590890e-01 8.116958248123577746e-02 -2.821439076250118611e-02 -1.111189405952808656e-01 -1.353984994623132730e-02 -9.140374909960800875e-02 -1.810890838123866212e-02 -2.815472244296365542e-02 9.714911986305208025e-02 1.985621620962624567e-01 9.824343587161847580e-02 1.459999448221221616e-02 2.150439516904138759e-02 2.049033811633977353e-01 -6.150011198792898481e-02 1.091618994538857412e-01 3.753242261739724028e-02 -1.046659487202783317e-01 2.673791676661330802e-02 2.226841833834392048e-01 -5.486819250665032899e-02 4.911797772598974071e-02 5.267594901626754256e-02 -1.215026974911876008e-02 3.325264737627602746e-02 -3.327422711198660399e-02 -1.171745096474705733e-01 2.043671805663218044e-01 -1.562505851041015026e-01 1.108033616926982629e-01 4.121027300004791866e-02 1.325207168034714666e-01 -3.830914236771139347e-02 -1.223538760372459289e-01 1.483048496427651353e-01 2.339499757035873317e-01 1.894432338631302504e-01 -2.603397159852686715e-01 1.648005327719020974e-02 -4.675086846826875114e-02 1.564686032287446876e-02 -1.287888938857829624e-01 -1.036768057244372987e-01 -2.238604750350382255e-01 -1.204553862955457660e-01 1.292096486491832730e-01 1.218217604507147028e-01 1.553369996456895920e-02 1.105162399829183982e-02 -2.405911202539934637e-02 -3.439850636205396463e-03 1.450158540397346145e-02 -1.640580930962615702e-01 -2.438900112250408023e-02 -2.438900112250408023e-02 -3.625874072490326699e-02 -2.489284725576909607e-02 5.493435767497629324e-02 -1.769111292173582706e-01 9.624420206771218400e-02 6.133965263650902749e-02 -2.351116212891222329e-03 2.059747900341304949e-01 -2.565739625751966568e-01 -2.013043564838316521e-02 1.601562311177968656e-01 -4.992326936213063032e-02
9.142857142857142350e+00 -9.858786901623766558e-03 3.700932791854431164e-02 2.054668045096054094e-02 3.096549066037612014e-02 -1.936285645944518102e-02 1.398879126503656950e-02 -2.231215307059837560e-02 -3.781461014197344105e-03 9.453185662969229228e-03 8.460798570215222539e-03 3.100943360530081933e-02 -6.198253900321063284e-03 -1.469710865589577906e-02 -1.234397336723743431e-03 -3.322290562632684852e-02 -1.056638664644085797e-02 3.180785981920453837e-02 1.633788122201957835e-02 -3.419566851419883480e-02 1.197199423575800873e-03 -4.638110482786647615e-02 -2.047709953066844529e-02 -7.416726866952379205e-02 -5.581134979747014863e-02 1.279648960876064202e-02 -1.840853000956077512e-02 4.670535360378613200e-03 1.482500735878200873e-02 2.961182172086436470e-02 5.701200576719426399e-02 5.410059402229076136e-02 1.063050693825320393e-02 -2.474956737725289568e-02 7.978267726995429826e-03 2.349766385902224419e-02 -1.795808114020751994e-02 9.720815614442161051e-03 -3.527575222495004520e-02 -1.107200476471568822e-03 1.307160911457865698e-02 -3.538752140152453401e-02 -1.607032615384445043e-02 -3.839418557580463048e-02 -1.272436456328638887e-01 -3.060844049170548253e-02 6.674363823524250006e-02 -5.906167545442247979e-02 7.891581598237044914e-02 -2.710471024813337557e-02 -2.671861219658552833e-02 9.211091381012010001e-05 5.713566966879154302e-02 5.433202725931265964e-02 -1.089866669669634774e-02 3.606283642787590227e-02 -8.573540315850350368e-02 -2.291213428527472465e-02 -5.663374696062836028e-02 5.839363811917511193e-02 8.476379244852959988e-03 1.465346731203050895e-02 3.116968859600289512e-04 5.817887961668349872e-02 -9.981131952658241213e-02 -1.214732928537545359e-01 -6.483447652079689372e-02 5.297172451767422768e-02 -5.851074902972580594e-02 -6.283881197654483768e-03 8.008957257609095048e-02 -1.922794227979516546e-01 3.531221855788879704e-02 -2.714763542889932907e-02 -4.527242092925235113e-03 -7.267618265022429691e-02 -2.924006621884720630e-02 -2.322798799570291450e-02 -1.902477156516960491e-02 6.167084698767354850e-02 -1.002989507811292980e-01 1.795485462761179946e-03 6.313520202002716186e-02 -9.891149633275612973e-02 1.357080132082717217e-01 -8.637111127668932117e-03 1.816979155848122973e-01 6.704160945639180136e-02 -1.319400998748170295e-01 -1.928580460895197579e-02 -5.549491058585456077e-02 3.432425501619477265e-02 2.371335303184472498e-01 -1.992793904192174254e-02 8.597507047249258738e-02 1.310873178039505260e-01 -1.993579888257725197e-01 -1.037291658136420824e-01 -1.016943795463641775e-01 1.423024453821835622e-01 1.429683819946511378e-02 -1.738813282636185731e-01 1.231424775524267712e-01 4.205500180972651658e-02 1.332795720978193210e-01 -1.749690089379499491e-01 -7.456245380025397496e-02 -1.523188080361853880e-01 -8.606150525497206771e-02 -3.286663635832731689e-02 -1.000823702479885086e-01 2.020254117686267475e-02 -2.309034156574842414e-02 -6.721720390223206998e-02 1.731150735927049558e-02 6.322614190044256732e-02 -1.583827167933943639e-02 8.048389094388598564e-02 -8.888223344493692557e-02 1.189918887719117538e-02 9.054117975332530432e-02 5.342432617890464919e-02 -3.389985917925368575e-02 -2.936264160635013165e-01 -3.921429049440195574e-02 8.879478612795811687e-02 -1.428753907921630206e-01 8.692472384394579754e-02 -5.088800720118031445e-02 9.237931587437440972e-02 6.092273971516397324e-02 2.357436425966580665e-02 1.884007795175545452e-01 -1.698316028457956817e-01 -3.882442316246455943e-02 -3.016747624036129546e-02 -3.016747624036129546e-02 -9.556692634593420832e-02 2.483366511591042491e-01 -5.997395984179294121e-02 -3.215748739206279998e-03 -8.278331325560854548e-02 -1.211665907042569837e-02 1.224976631410930050e-01 -2.033126159120440257e-01 3.062208307406167132e-02 8.558596238033787384e-02 3.702232760974192433e-02 -9.929314191539685697e-02
9.285714285714284699e+00 -8.220025424130009487e-03 3.155880967744038867e-02 1.796390279538592413e-02 2.867540819483412398e-02 -2.289374388323334869e-02 1.974346014672106325e-02 -2.744649780379319545e-02 -2.592244249589175167e-02 2.317292006065003324e-02 8.219077783282662669e-03 2.536733075829853551e-02 1.429289665138744336e-02 -2.134382781699649054e-02 -4.783216695053168523e-03 7.736415777046290465e-02 -6.268115559958237215e-02 -9.165436887400396984e-03 -7.401339722787972104e-04 -6.598872164173973098e-02 -4.660073337595337789e-02 -1.894111021402323028e-02 4.201529516016465522e-03 -3.262736043918745832e-02 -1.717408204802764113e-02 1.745600338137111643e-02 1.353031924425713043e-03 -3.803197809533355456e-02 6.556561650172862410e-03 5.887667331928985457e-04 4.019315612784465919e-02 4.262192886565181055e-02 8.988439611055902903e-03 -4.686080359744543983e-02 1.705232926221656245e-02 1.284176323377929016e-02 -2.600311419003241073e-02 1.402075178575697308e-02 2.389216138609409276e-02 3.650761568663457579e-02 7.769342532140552371e-03 -1.042132603690918563e-02 -1.912258303093314566e-03 -3.625543550228614575e-02 1.162090178171090900e-03 -1.181257422459660970e-02 -3.749073998574316887e-03 -2.674814639174676392e-02 4.561335322967489253e-02 1.508611046644352423e-02 4.497537832272243546e-02 1.244239486668472991e-02 8.150179224781545217e-02 1.057695041850521128e-01 -9.421193460039434253e-02 -4.175541793278914060e-02 -4.128017408400213445e-02 -3.596420754774220380e-02 -6.725294905562523295e-02 -5.009918586201157070e-02 -3.526040379514208071e-03 -2.039144486157216107e-01 5.876290986469565047e-02 -4.988317351972349628e-03 -1.314999199446305507e-02 5.926203214673401130e-03 1.795275838149113738e-03 1.213201740217684059e-02 -1.759924820145348512e-01 9.188810008049402844e-02 -5.468359415858885415e-03 7.637208753793679750e-02 2.464471752384597703e-02 -4.297433624195788615e-02 -2.384992941823332532e-02 2.114559472239819007e-02 9.296874844791595816e-02 -2.465108624791810879e-02 1.299310167369806777e-02 8.787486793777278538e-02 8.104395808553224723e-02 7.824556979913743771e-02 -4.873952764878504429e-02 -8.287040114513105626e-02 1.072441475322288285e-01 -1.016084527902426510e-01 -3.387375130414457813e-02 -1.676643288950731281e-02 -2.065397675896762583e-02 5.680133731206017667e-02 -7.703991735784720962e-02 6.883326595141678285e-05 -4.944579412878667007e-02 8.324539730464265708e-02 9.361780632986262118e-02 1.808249311432182649e-01 4.527567062241960594e-02 -1.385014204330105303e-01 -8.174269031369486502e-03 -1.737308151276034940e-01 -7.710839977814770707e-03 -2.303832486330207804e-02 -5.590263341311460521e-02 1.021861997108992198e-01 -8.222619908234633790e-02 8.954958032146848046e-02 1.434618798530449824e-01 -5.460946325689693820e-02 7.254326997635113239e-02 -1.170196419968449475e-01 -9.833662745287159723e-02 -1.153595577633205888e-01 1.344984257532555461e-01 -5.272797020000657281e-02 1.977997502099850535e-01 -2.315476829722193375e-02 -1.532965767566217899e-03 7.653358612126454075e-02 5.878134637849592725e-03 2.605341500922840892e-01 2.401569837978931865e-01 2.008104611387436650e-02 4.335441955659329744e-02 6.542486055433759107e-02 -1.843801301363212630e-01 8.525713649373940772e-02 1.067256167072204442e-01 -1.311010666362623922e-01 -5.870077943947366907e-03 2.996748508983021475e-01 1.390483399528395225e-01 4.513124788222522971e-02 -9.328228571022968707e-02 1.415108308153181782e-01 1.616707122515894934e-01 5.420172159581286564e-03 5.420172159581286564e-03 2.683063266205135133e-02 -3.791467904088759774e-03 8.091627063628091532e-02 -1.455179921107168928e-01 2.145670216550333090e-02 4.553791376144077085e-02 3.159336293185074918e-02 -7.026863971863277734e-03 -3.794968058176789033e-03 1.352048376716590838e-01 2.360441321928498370e-01 1.084934046898499843e-01
9.428571428571428825e+00 -7.230763601712716405e-03 2.888983026352389197e-02 1.707715791027583987e-02 3.053711634192356195e-02 -3.252457543302621906e-02 2.961414898687115063e-02 -3.166866336633149953e-02 -4.900939012126780125e-02 2.826231933831623022e-02 -3.248196878129950334e-03 1.031199807924673868e-02 4.237707006631281914e-02 -3.153554830863648101e-02 -2.483320325589935540e-02 9.028812464857047249e-02 -2.506155286179458444e-02 -3.815742686207020812e-02 -1.168451228282874413e-02 -4.565848995949519512e-02 5.552785230425965474e-02 -4.800639824168179137e-02 -3.089681343294290589e-02 -2.139906871799054922e-02 7.643492118371526985e-03 -1.618876594874936459e-02 -4.188820302603259507e-03 -3.489844857711939946e-02 6.082428710210975066e-03 -1.618645867172001027e-02 5.268242919717279482e-02 7.564620223002235799e-03 -4.434074724923993405e-02 -5.452849357236671385e-02 1.667608227765412718e-02 2.548246708075647612e-02 -5.760090563110778104e-04 -4.699892949624142127e-03 -2.736449946067444003e-02 5.253504265960350778e-02 6.635132618385064518e-02 -7.101589377204575726e-02 1.230660906581272640e-02 -3.862020798441889724e-02 -3.028025441324432455e-03 3.978508519476559729e-02 1.533255763083819987e-06 8.495014242823732686e-02 -3.481877690757661375e-02 2.562743141529686200e-02 6.131121008501405102e-03 -3.697418220286111112e-02 3.743203287073326030e-02 -7.630616266240723700e-02 -2.693802933982470185e-02 -2.359043963905711402e-02 8.234857347231885547e-03 -2.152804288035633021e-02 -5.475367468285198547e-02 -7.434757101353762360e-03 6.733288230868406110e-02 6.017305921914065103e-02 -8.426327645001602251e-02 6.157669073698907036e-02 -1.078736013412759029e-02 -2.457258606387460048e-02 -8.775549885006199424e-02 -7.508797408433622034e-02 5.718205221668798410e-02 -2.291759750304106155e-03 1.837251625403060751e-01 -2.750211834533637309e-02 4.828492957627691234e-02 -1.538191171532041490e-01 5.983996193674131353e-02 -7.059377060907108536e-02 2.265768101716013252e-03 5.099758067348353352e-02 3.635484662232966319e-02 1.396477656374996434e-01 -9.066775430065579511e-02 8.528845227170162024e-02 -4.671233438370506891e-03 -1.460414578442564559e-01 -7.992210016216708124e-02 -6.774993794328997010e-02 -4.676579403929149309e-02 9.186496315504845411e-02 -8.009042220022324909e-02 3.351924300368006016e-04 5.884642800888424674e-02 1.989403301386050843e-02 2.373251599959438629e-01 6.213241366275534805e-02 -7.478142965119794969e-03 -2.774048945323695937e-03 -7.807373297351796748e-02 -6.542689878593892228e-02 -1.657503112187765082e-02 1.160679184522982743e-01 6.726524248886628365e-02 -9.638760770809971790e-02 -2.422615186557481801e-02 -1.426378751960277469e-01 -3.908028716078947029e-03 -3.199251009820795050e-02 -6.564734850517597864e-02 3.654765185877585643e-02 -6.522729945025895759e-02 -7.449799245834765049e-02 1.453965954219023915e-01 1.442081772761361902e-01 2.449956215704967438e-02 -5.476721987499277855e-02 1.030317909513248781e-01 3.701172173158851636e-02 2.308919736030953795e-01 -1.759392978591779039e-02 6.754163807011375788e-03 1.752253165838862647e-01 -2.789890747080167599e-02 6.886783742872298886e-02 1.256747837478777718e-01 8.823705353699534681e-02 1.659541890206368830e-02 -1.305634885492908404e-01 -3.867224139007136019e-02 -1.227390401291274524e-01 5.491379463222469809e-02 -5.189565425813005839e-02 -7.414797082390929550e-02 2.141301795354120796e-01 -2.059718182449710444e-01 -6.744384721595886312e-02 -1.920169327576038421e-01 2.257616963030031898e-02 2.257616963030031898e-02 1.345691998473453055e-01 -9.275597339378144346e-02 2.250778514700649269e-01 -2.005616145284380356e-02 3.303631975522324654e-02 8.620777445455976573e-02 -4.482025146238805685e-02 -8.912863923251165832e-02 -5.735588868520719724e-02 -2.261664091961321510e-01 -1.500623801336840868e-01 2.513132526250833609e-01
9.571428571428571175e+00 -6.583321546549586456e-03 2.798887321100985287e-02 1.749388252223680121e-02 3.554909877955387404e-02 -4.543459409466749088e-02 4.068370237747123697e-02 -3.750581404161892896e-02 -6.313087888528955138e-02 1.367171902130990060e-02 9.145209527343172232e-03 -1.461367490412180878e-02 4.307644133427032673e-02 -4.824215494996404729e-02 8.165608301152366480e-03 -3.812684207899917632e-02 -7.390045694600231967e-03 -2.715849704425522468e-02 -1.661027953297792431e-02 -3.946155158458793805e-02 -5.688051641907496819e-02 -5.123425396396241380e-03 1.455715587264888415e-02 -2.395534035732578906e-02 -7.123719275746409792e-03 4.947332454633601197e-03 -1.518662623719627992e-02 2.106621861644840388e-02 -2.064283457110000549e-03 -2.323159681658562570e-02 3.775952783062924700e-02 7.788045325260285236e-03 -4.667772901702419916e-03 -2.711219258024135520e-02 1.957659531807983549e-02 3.733312858818487161e-03 -2.235303107453188998e-02 4.780246840966530242e-02 6.707709941274926993e-03 3.170896476730120789e-02 2.860851229159052170e-02 -4.590540445126720798e-02 -2.538197341996584894e-02 9.852954322347562410e-03 -4.753141641786820526e-02 7.774412456755885360e-03 2.511926780189616820e-02 1.356830613608552265e-03 2.765877342283814492e-04 -1.181254299274884893e-02 -5.884322482007964261e-02 -4.912006018486776010e-02 -3.083384347891416147e-02 1.343865461314078594e-02 -2.411250378150053483e-02 -1.585029704921381635e-02 -1.725358068861938474e-02 2.567055222420506697e-02 6.235203755636738177e-02 -1.859647410977095447e-02 -6.126332551771405954e-02 7.289053583749582899e-02 -5.313325622427743367e-02 9.639175978779547516e-02 7.113517725905957496e-03 7.204842058876083366e-02 1.908610390549165745e-02 4.250298501733461992e-02 -6.076120452154320367e-02 -6.566194347647560069e-03 -2.180991567588807037e-02 1.268446218904376553e-02 4.921543434687286611e-02 -9.475305554954266407e-02 6.454858716120931428e-02 1.633233574763638327e-02 -9.472523201358278022e-02 1.789191629045556661e-02 6.613719748918611696e-02 -3.974862785833449541e-02 -4.335890913216619569e-02 1.932186265424385612e-03 -1.106005442481928641e-01 -1.245612011310789358e-01 -7.380546532180465302e-02 -4.526940722328604699e-02 2.740133618989872358e-02 1.037261957239636080e-02 1.118929470043186353e-01 -4.617557208417526898e-02 -1.380173287093430234e-01 -5.520135220791422964e-02 7.534962570670337978e-02 7.735856178231217961e-02 -9.860660838573569176e-02 7.892118259940872349e-02 -5.549145914463034929e-03 -1.389426172303698526e-01 -1.014758281844145849e-01 -7.046857616667319413e-02 9.264815588912620956e-03 5.747364520414550287e-02 -1.344739129558321089e-01 -5.920613927600290594e-02 2.052050187021090266e-01 2.126966755449613902e-02 6.199703722743755974e-02 3.265084261678008470e-02 -9.216675950284619612e-02 -8.364360857753157501e-05 -1.113086197124828064e-01 1.495003621560504481e-01 -1.586102056648929226e-01 -1.216566813781454759e-01 -1.027810449948872579e-01 -7.692599638363868328e-03 -1.389899568355495718e-01 1.512799086364785273e-01 1.653573289283188086e-01 2.101405349488421129e-02 -2.135366167903367252e-01 -5.138679169338896541e-02 3.699251120094485673e-02 9.770236523419409402e-02 1.998241460885986087e-01 9.257940474520354179e-02 -1.282906782684673473e-02 1.584401053781420432e-01 7.141440289185940760e-02 6.519776960312431702e-02 -1.070491037265375728e-01 -1.354538776048897775e-01 -1.112164425835055065e-01 -1.096580189108355557e-01 2.988073938540163343e-01 -8.335411536917221656e-03 -8.335411536917221656e-03 -5.265085725453930166e-02 -6.723939284423803044e-03 1.523690170132307453e-01 -2.083396573845486821e-01 5.040641762845068929e-02 -1.310425288448827941e-01 2.706462854136038390e-02 -6.436048650881668644e-03 3.069863138338697062e-01 -1.520513676298486383e-01 1.297657180165215640e-01 -9.106069739725431572e-03
9.714285714285713524e+00 -6.234230995828964755e-03 2.897473456424400767e-02 1.931018415386433554e-02 4.351435829061050392e-02 -6.168818506117843686e-02 4.787395254385541643e-02 -3.167245177209122853e-02 -7.414692882647913597e-02 7.631106599469277517e-03 -2.762415649695618494e-02 -2.748738057182970734e-02 6.825616786741918462e-02 -3.668955383883740901e-02 -4.127154900153003764e-02 6.691758072245672373e-02 4.762541625333998468e-02 -3.646128290385959592e-02 -1.564442423899915086e-02 4.708705423025203590e-02 2.829267476453692018e-02 1.707247854822872141e-02 -1.085781736101866513e-02 9.456362311191231218e-02 7.385244597317756898e-02 -4.257470481499436160e-02 3.124131410968590192e-02 -3.073547501006825694e-02 -5.357285451949878735e-02 -1.649726955201935574e-02 -2.091272033618981827e-02 -2.513824967368221558e-02 -4.919659384873079078e-02 -3.558881333021680221e-02 2.792566937549448985e-02 6.547227527361702999e-03 -2.474196111513212240e-02 1.259604571944530037e-02 -3.987944057929310865e-02 4.929174879845123203e-02 4.404686315754196418e-02 -1.036447516726889256e-01 1.375219126713759284e-03 2.583733066598459249e-02 -1.670759145091862150e-04 1.043096749210204767e-02 -9.631064220135373416e-03 5.805433154686243102e-02 -7.027418390920410485e-02 -6.165005233012573610e-02 -9.900544300093580552e-02 -6.418899779861222954e-02 -8.186677731223632182e-02 -3.672353931682476036e-02 4.872412470038484100e-02 -1.868081897529809757e-02 6.293227059682512947e-02 7.668811449424971401e-03 -9.270158719720525409e-02 -5.321132808221792215e-02 -6.568519611917258971e-02 -1.502605879659263399e-01 -1.777253767302257315e-02 -1.190785674095863333e-01 -5.487676321300049426e-02 1.027901819768151787e-01 1.466921695850429974e-01 -8.571473917678990029e-02 -3.516739165131937267e-02 1.547326809356320762e-02 4.829235688848781266e-02 9.164550626132227096e-02 4.829960387372812108e-03 -7.421202407439264626e-02 -1.637663410811168035e-02 -1.115394938061231023e-01 -9.317678810542386059e-02 9.710119578622454506e-02 -2.055858329015597397e-02 -1.406626170928216568e-01 7.812456278281412758e-02 1.225346165706927004e-01 2.321452731706081379e-02 6.411470243356263803e-03 -8.740786719007381800e-02 9.814486611812586747e-02 -5.962786313423888707e-02 -1.624036128780811383e-01 -9.986795506248921650e-02 -1.759497237483498289e-01 -1.862381297437991357e-02 8.816138525873908061e-03 2.443885812671639512e-02 1.962224478765578137e-02 -1.741740750610090427e-01 3.742559559936112917e-02 2.161958666310673152e-03 -3.263581085861504832e-02 8.485027985143327178e-02 -1.067250319501301115e-01 2.753891374569568742e-02 1.203051843903278906e-01 -1.258900762635737081e-01 -5.857574945685948761e-03 -1.291059069639717907e-02 6.448914504786917856e-02 7.573245163003715363e-02 6.996153638046982703e-02 4.068237183321392510e-03 -8.616007397904418275e-02 1.079744681519706206e-01 1.780884554445080203e-01 -5.714908906441076852e-02 -9.043687944395480127e-02 2.268760899224971789e-02 6.795107067562698722e-02 9.205479890108060614e-02 1.042994474374146774e-02 -2.449204489327546086e-01 1.177935463065573618e-01 7.116698896195955415e-02 6.956742068096363751e-02 -3.422213261189879785e-02 -1.492684932720814983e-01 -7.238758285173800544e-02 6.652966108247279631e-02 -6.811274264046922322e-02 8.461975265442957250e-02 1.708032480575098766e-01 -1.154275474060873080e-01 1.856197077098910853e-01 -1.555665571299136123e-02 -9.417022604192300944e-03 1.432154082397987804e-01 -8.041505840768356506e-02 -1.604661393367298461e-01 -1.604661393367298461e-01 5.522740317930604353e-02 1.391739043703914547e-01 -4.603019055163375117e-02 2.505781557391407177e-01 2.167902205079444075e-02 -1.856758861515082903e-02 3.579087446591764504e-02 -1.282439552125040905e-01 6.509131195345477239e-02 -7.131671264343837635e-02 9.333065540956134165e-02 -1.917978269416935333e-01
9.857142857142855874e+00 -6.216130266266975749e-03 3.054053588812849149e-02 2.116441993325107740e-02 4.905511291792059164e-02 -6.993866274934228133e-02 4.915428177745941041e-02 -3.026220269336438867e-02 -6.771282358711804006e-02 -9.222751648241555439e-03 -1.763302113210565847e-02 -3.535338522408793677e-02 5.389022814211267415e-02 -3.688010392651146913e-02 -1.849615504051578541e-02 -2.236808207342794175e-02 5.537546569407172242e-02 -9.500895018349560239e-03 -1.221626231378072696e-03 1.793756544740733247e-02 6.401557096334137276e-02 -2.992991159362443782e-02 -3.302055744252314906e-02 1.637025344910072316e-02 2.266981614796577046e-02 -4.103403931374989544e-02 -5.008495206629302171e-03 2.138520654395372964e-02 -5.292713883327594682e-02 9.550503199644760910e-03 -1.888640199569140837e-02 -1.866219904131957708e-02 -3.205804680283116243e-02 1.413953165707429243e-03 1.283805346665874147e-02 7.365332093799509434e-03 -5.102991356979973137e-02 1.712816806602652370e-02 -2.577143817610145701e-02 3.823157224297308449e-02 5.313828651518469337e-02 -9.319795684414118597e-02 3.681846529351925912e-02 1.373210320497475663e-02 -2.877624814465572917e-02 -4.805423573194651105e-03 -3.544848502040509608e-02 -1.231033662397461453e-01 -6.643244041499490882e-02 -8.863109994107830000e-03 -1.227583091585474247e-02 7.357421955192521013e-02 2.611219109908976058e-02 6.967044117770254674e-02 -5.694500433077003682e-02 -3.101521890251036917e-02 3.448495347304252057e-02 2.050172158813647408e-02 1.048174014600316561e-01 -1.428097799249029853e-01 -6.755576080261380123e-02 -7.644850517044812777e-02 -9.229478133107076043e-02 1.514584182543690927e-01 -1.008583900191353973e-02 9.972468433936139409e-02 -9.779487048063997823e-02 1.334527684946748005e-01 5.214183288422348343e-03 -4.029072567021471651e-02 3.407253468539655702e-03 6.396408672050067634e-02 -3.731257406464104365e-02 -2.625560105678457351e-02 7.948331064062180359e-03 -1.487394789269015083e-01 1.233724840187545857e-01 7.245816227527811237e-02 5.003215153161021805e-02 -1.202628704849027785e-01 -2.242401235348174052e-02 -5.875551978720154091e-03 -1.078648706486691339e-01 -1.814869262781005710e-03 1.929203852272250511e-02 6.271812111635349796e-02 -2.600943276475345400e-02 2.989023879122782237e-02 1.599949118080323807e-01 -1.313947862988904536e-01 -5.703906350554270588e-02 -3.329484764881695050e-03 7.553802597451536593e-02 -7.090164954588977497e-02 2.866969033803232203e-02 -8.971487958666758689e-02 -1.681161996117854773e-01 -2.273925373243976256e-01 -1.425615429999659289e-01 1.025506127140491663e-01 1.615268018331101896e-01 1.287978364332033610e-01 7.971485212853365518e-03 1.613581881836375354e-01 -1.891825234159227598e-01 -2.829892957441532478e-02 6.541135233001894866e-02 2.038610053224680640e-02 -1.530954388397332278e-01 1.772527838740138306e-01 1.535153188213824599e-02 -2.099610758257188792e-01 -3.126213133818848966e-02 -4.287476491547899393e-02 5.410988778876026084e-02 -1.059286251114368790e-02 -6.401263759368337747e-02 5.706663114207245063e-02 5.269474542034315034e-02 4.914401667187785067e-02 -3.756715370159433021e-02 2.331448191575596213e-02 3.829742083251023305e-02 6.833188222609296036e-02 7.690009928880374435e-02 -2.690345740497857019e-01 9.542645660152511422e-02 -5.684710502420858543e-04 1.722903411820952968e-02 -1.930192908298875715e-02 3.246304507467052264e-02 1.062428103726402173e-01 -1.374546150451896008e-02 1.315887111298622569e-01 -1.361995706432245212e-01 -8.749013940306281378e-02 -8.749013940306281378e-02 -1.543289332470729192e-01 8.840000562103293713e-02 -2.286559705078637650e-01 -6.924991381684852954e-02 -8.599117031965315683e-03 -9.418934749331162037e-02 1.280865987154208852e-01 -2.576814713515911473e-02 8.598934988749784222e-03 1.142484226737347647e-01 -1.310829274885161322e-01 1.921115237998021613e-02
1.000000000000000000e+01 -6.287193024516394939e-03 3.196202061071926059e-02 2.267980949893418779e-02 5.237335829415151051e-02 -7.309765546674092118e-02 4.608817448269786343e-02 -2.746661990320286434e-02 -5.714727046648097192e-02 -2.055523945586844661e-02 -8.310182014712961043e-03 -3.432740046686509616e-02 3.766448011781954597e-02 -3.297575020787991973e-02 1.542149693011756091e-03 -7.145413918619462901e-02 4.887805655836639784e-02 1.580498195355358945e-02 8.050646856285519765e-03 1.224877388431008796e-02 -4.801175351597324580e-03 -8.520917740322998465e-03 -1.251595681429574537e-02 1.000250654869505249e-02 8.025011205736086667e-04 -1.961711128463989803e-02 -9.674434908545411632e-03 3.960142893708029632e-02 -5.047064905932917289e-02 2.446265364256871438e-02 -1.765025728668712102e-02 -1.248023195418280704e-02 9.850911266844767158e-03 2.020910570143659782e-02 9.994025672293710416e-03 1.764423670357920422e-03 -2.874197163931503304e-02 3.291619879322225939e-02 -2.431680367549393304e-02 3.835416925356971516e-03 1.459349612381981645e-02 -5.450838560235685831e-02 -3.069400273153852221e-02 6.277126449529343843e-02 -6.092493207534235150e-02 3.532746287565290133e-02 -9.874219775360099094e-03 6.086601060792358464e-02 1.366824301353045112e-02 -4.426784236687340834e-02 -8.887511951382724706e-02 -4.745207458072537438e-02 2.292975263591026311e-02 -6.703416960639996258e-02 5.213518931059092643e-02 -2.959048203158473611e-02 5.184623548055133230e-02 -2.455087729079977188e-02 -6.161169341238761921e-02 -4.551306102062343574e-03 1.380716835850905565e-02 -4.805636228478530649e-03 4.300950614494746665e-02 8.811443301797250438e-02 2.291788691557625213e-02 1.449286849142737525e-02 1.170693687700348831e-02 -1.117560164463856642e-01 -9.795435526140558458e-02 -7.996000964591053195e-02 -7.067378686822409217e-02 1.496296381544765831e-02 -1.026330537442892918e-02 6.793466275489253026e-02 1.769703794294731625e-02 -8.531427893653012115e-03 -4.832019850424186698e-03 1.185784569029009750e-01 -2.944858580771649026e-02 8.186458882922512115e-02 1.806009796549160745e-02 2.803960806028958364e-01 -5.130916035189044683e-02 -8.340920258594179681e-02 -2.444997692508126680e-02 -1.056985042154097859e-01 5.083376702082762627e-02 6.516611443110995050e-02 -1.248711034445197238e-01 -9.450417947998289436e-02 -3.528685808886382613e-01 -1.089003202734540590e-03 -4.312764464875221138e-02 -4.073848100779892123e-02 -1.459544913567925595e-01 6.646393128917409132e-02 1.613224561761608944e-01 8.089110899803707289e-02 -6.913003993630559285e-02 1.159405109407908585e-01 -7.564155302824297766e-02 4.827263300526637296e-02 3.899231454174609951e-02 6.642124995332385207e-02 -8.980938622107277614e-02 2.968708954977797992e-02 2.117999963444273243e-02 3.184942914473273129e-02 1.642950855591922277e-01 3.605893111102178444e-02 1.723954995766463771e-01 5.324476651289430235e-03 1.352810325445156885e-02 -7.652737703604629849e-02 -1.277313212505819529e-01 1.352374269720795219e-01 -7.829475387232115099e-03 4.880972527114072791e-03 8.420974442334129562e-02 -2.033394448232213880e-01 -2.235234321197956953e-02 6.162010984473206398e-04 -2.912714337684981988e-02 -7.255064539862589312e-02 -1.180698262127233000e-01 1.437407636805032932e-02 5.188141354401726996e-02 2.725774946619123271e-02 -5.337803775421962049e-02 2.814739329011502200e-02 1.179633527021037992e-02 1.936483905329747512e-01 7.893276729143194892e-02 -3.865600002509785721e-02 4.943055577144326446e-02 -2.697992282504232953e-02 -2.697992282504232953e-02 1.854895786049865214e-01 9.158785185616287461e-02 8.575774226145435608e-02 -2.263580270746276824e-01 1.220836369652744252e-01 -5.092944649854994066e-02 -1.171169885408402389e-01 5.877002687024127092e-02 -6.152922910812945456e-02 2.142949979016190720e-01 -2.242004745298271373e-01 -1.107661902939454344e-02
1.014285714285714235e+01 -6.328023588124046320e-03 3.267051383493153188e-02 2.345414396886185554e-02 5.296622386541984667e-02 -7.160585723812312731e-02 4.044369190403267200e-02 -2.422710481166255245e-02 -4.467134449292716608e-02 -2.410366688937334856e-02 -3.663225767238038715e-03 -2.882246007030913118e-02 2.345030781785128332e-02 -2.454369927480021599e-02 9.574282742209106606e-03 -3.016678977830548197e-02 5.613394799904280683e-03 2.556203769105185042e-02 3.421525658250499508e-02 -8.438737932309064993e-02 2.084434187283475959e-01 -1.651215993456195408e-01 -1.043204503703155928e-01 -1.447055114556037581e-01 -6.666079179736900118e-02 -5.083824865981742547e-02 -6.964856023640307592e-02 6.918401188614822783e-02 -3.563669080413846973e-02 6.028045874644710755e-02 2.183395255777309356e-03 -2.869602510326101866e-03 -3.087590348419028737e-03 2.760923933319237369e-02 1.223302028702598528e-02 -2.796870894179412370e-02 -2.587493055470403008e-02 1.899845452801154216e-02 -4.616672006126568140e-02 2.459230700005590742e-02 3.360904404848982091e-02 -5.449163514509628575e-02 4.158912790531520826e-02 -6.942421752862967810e-02 -2.947490730277822074e-02 -4.372853954933658520e-03 1.103217207210089017e-03 -1.030149752693157311e-01 -1.518430667141392604e-02 2.356894291882580955e-02 -8.043197424925452657e-03 4.023652563127185638e-02 2.429716582350830226e-02 -7.223217982772570100e-02 -9.375891466796634766e-02 -6.919074548575709915e-02 1.189430020503346452e-01 -4.371524990551883816e-02 -6.193782782711839026e-03 5.201409017107928509e-03 4.756200999492047644e-03 7.823345436492076810e-02 -3.015657982262104353e-02 7.114961835875649454e-02 6.817127559048207332e-04 -8.292685151365473961e-02 -1.412979492432880468e-03 -1.171119300005009911e-01 -1.505596183782928199e-01 9.962213297605561346e-02 7.633538751424182034e-02 1.340390821846661022e-02 -8.325793613743205646e-02 8.001967619536505538e-02 -1.145728905998345988e-02 3.513322002856924392e-02 -3.970029798388537839e-02 -1.052715984171316149e-01 -3.398431257293668684e-02 3.537501553388867209e-02 -7.183025313915823717e-02 1.184125426687061694e-01 -9.210477906927672098e-02 1.605778269622320231e-01 -8.882321511590092478e-02 -7.242942942051265598e-02 7.370895546493998196e-02 5.388018901503108943e-02 -1.618587329001461295e-01 2.944614875406583593e-02 2.999997809267977711e-02 1.321706462140213312e-01 -3.777492355248152859e-04 -4.342081874906443539e-02 -5.030889151350378952e-02 -1.353658950521034743e-01 -1.118593387600708318e-02 1.407871093568805257e-02 1.600965374652217332e-01 4.645407392248433742e-02 -1.527159881680649131e-02 -1.395128401226068127e-01 3.885129450759815944e-02 -1.626029543659180676e-01 -1.241713111789971291e-01 6.965590604475729863e-02 7.438423277407418821e-02 -6.182737427511041106e-02 -1.313237011861028425e-01 -1.891916188950462652e-02 -1.381583178880195495e-01 -6.972463934633486848e-02 -2.205919229919403590e-02 -1.007407538259755542e-01 2.514065026606593367e-01 -1.839669900939904651e-02 -1.393239700287951244e-01 -1.061847879026377589e-01 1.233614322357658721e-01 -1.544118741576759601e-01 -3.140693781799607648e-02 -7.572383830119178150e-02 -5.157313444953193216e-02 3.780571218408925599e-02 8.548756075918752251e-02 8.315274887226405121e-02 1.932449625746552602e-01 3.975196795160335084e-02 9.751883336755477749e-02 -1.160501686986092212e-02 9.150319899178384342e-02 8.728287758919006656e-02 -6.134501636030678662e-02 -6.770541522689539626e-02 1.082205500884301369e-01 -7.534794396035494890e-02 -7.534794396035494890e-02 8.259998298895940283e-02 -1.125456127289692909e-01 -6.169815002119569819e-02 1.340398812580634313e-01 9.798112806055835067e-02 -7.383919850447695499e-02 3.274347241967185546e-02 5.563940334361752033e-02 -1.153567581117928287e-01 -9.821463717600435739e-02 9.894031828436947174e-02 -2.226649193994828246e-01
1.028571428571428470e+01 -6.218090568538925909e-03 3.212985660027221912e-02 2.315492887608397443e-02 5.038500970118641592e-02 -6.495043159152638634e-02 3.202639026886187901e-02 -2.077413693536285175e-02 -3.382466155810304881e-02 -2.373764628151746672e-02 3.682409890624820190e-03 -1.491170143510557947e-02 1.453975024691866319e-02 -1.993592027782634460e-02 1.617720188183004171e-02 -1.034424070971957932e-01 4.352925493668959728e-02 4.363711797122446501e-02 1.505643730086749996e-02 2.611933595773967623e-02 -1.103892581553076596e-01 3.993651958656519591e-02 1.896756205224292904e-02 3.224665149730073649e-02 -1.036210961186297651e-02 1.529851007395722877e-02 5.092510838125738695e-03 3.391635115523167904e-02 -4.205338185138403351e-02 3.389120295412698103e-02 -1.196780158642705809e-02 1.710886103902597467e-03 3.911150064793855047e-02 3.884755328617182923e-02 -6.591535195262356560e-03 5.932529218584324873e-03 -3.697039242774255441e-02 4.158302722080718661e-02 -1.318961615280267799e-02 6.454406771317366086e-03 -3.739810948497237879e-03 2.123835145462201618e-02 -4.339890951103272249e-02 2.498246294912376611e-02 -4.791876276712080801e-02 3.634645805365742388e-02 -5.611221704793737698e-03 -1.028583878507497665e-03 3.533990830236287406e-02 3.958366269105097895e-02 -7.149432813659689634e-02 -1.546327097329288497e-02 9.690600735539756094e-02 4.327888885161528670e-02 1.791001257735713031e-02 1.627298154650499290e-02 -1.005792452815705701e-01 -6.856714299986725603e-02 -7.671689447735684231e-02 -3.077966373799647867e-02 5.277273100131021216e-02 -2.522413078548045237e-02 3.157514087553923987e-02 1.648275818635787371e-02 7.967144380485593341e-03 -1.193697453140460558e-02 -2.159202384426011246e-03 6.257593652222535885e-02 6.777359862028362048e-03 8.195975477416470034e-02 6.825125119909142279e-02 -9.759708704076497376e-03 4.036441705091973337e-02 2.654449440992199399e-02 6.021744156885088656e-02 3.607782960628315959e-03 -2.585870503591611649e-02 -6.610430153729190961e-02 -1.136998391766043531e-01 -1.789298310125123082e-02 1.454599217699434899e-01 5.780911144294131193e-02 -3.716210898980974037e-02 9.522838497180206863e-02 -6.966545573817119891e-03 -1.397534055253998528e-02 5.057443921267483489e-02 -1.526589119459090607e-02 -1.539411754668970622e-02 1.680062400261720656e-01 1.644576421120961390e-02 -8.110705843417452543e-02 1.080065069917661089e-02 -5.283542686398212673e-02 -4.006419418273415162e-02 -7.297420818362895800e-02 1.216050347193323583e-01 -5.251958044839081380e-02 -8.544166848924783508e-02 -2.269282787884884314e-02 -2.401824488359526055e-02 7.011711631005999867e-02 -1.025711157411149377e-01 -1.293427477036543372e-01 -1.609361405621882236e-04 6.595154134835708344e-03 1.058311965707192104e-01 -1.430545853895240360e-01 7.821095103269731785e-02 -7.856886949215326210e-02 9.882183842156611053e-02 -1.265943701915786535e-01 -1.666728404897683535e-01 6.286337238927285076e-02 2.601429977798600315e-02 3.640844531650942045e-02 -7.008889880188359789e-02 3.201457614044363187e-02 -1.646334298284684583e-01 1.697800224939761959e-01 -2.006747224432911536e-02 -3.465226772023851515e-02 1.204926755736650257e-02 1.478495611099581442e-01 1.173868692050713258e-01 -5.590206941952111791e-02 2.975816370621340440e-02 -9.733306078487225996e-03 1.466204933916890885e-01 -1.105060469664306128e-01 -2.559193843526734111e-02 -1.085439782664760454e-02 3.313450292174691114e-01 -1.141394999522781090e-01 -1.635786799948007464e-01 3.606287851569695696e-02 3.606287851569695696e-02 1.583226626396862236e-01 1.342548861681489014e-01 5.843343545071582679e-04 -2.019226211647029423e-01 -8.671763357836254071e-02 -4.126288270222499416e-02 2.861603044155948128e-01 1.743380318300345178e-01 -2.231790900244936260e-01 -1.714574262200969923e-01 1.317655934070209867e-01 8.422304784049279569e-02
1.042857142857142883e+01 -5.968855199364956308e-03 3.063583589932719273e-02 2.204038246769650725e-02 4.654617562977375611e-02 -5.821586292446427613e-02 2.673859562767627249e-02 -1.950126219789569473e-02 -2.845603193616854515e-02 -1.759841368355533064e-02 6.168688233606106110e-03 -5.602569227004387462e-03 1.189292138938940688e-02 -1.585338050746462960e-02 1.059165460678147298e-02 -9.454326054017578307e-02 4.151972465948104707e-02 3.861866360479063176e-02 1.788400019126026863e-02 3.258933396610038530e-03 -1.890113506490622916e-02 -1.913240230738367381e-02 -1.644051090931526737e-02 -2.032984097868782702e-02 -3.259216343993485976e-02 -3.537608449731815402e-03 -8.575695128605972592e-03 4.043212193508931990e-02 -2.907877844487523691e-02 2.377321188627387963e-02 1.343665688362330642e-02 5.309898898660932957e-04 4.162525205499097158e-02 4.406977090404956554e-02 2.079968501964459763e-03 -3.519926255071313941e-03 1.983416853701603332e-03 3.670737210752304802e-02 -5.166275956247430579e-02 -2.330707348292842401e-02 1.025067740126645900e-02 1.321325956327337736e-02 -1.436119479468817885e-02 3.246386780381019244e-02 -3.464358860476789842e-02 2.535394846834337218e-02 6.639006378637872519e-02 5.224168506062293327e-02 -1.814566670130338816e-02 3.736150198535747452e-02 -1.060533813601385010e-02 -4.427167606176035664e-02 2.205003181922823852e-02 -2.407547016052824507e-02 -6.141416202900699256e-02 -2.244990761952209146e-02 2.472759502065880258e-02 -1.164955333764426115e-01 -4.568627660351250175e-02 -9.097842571688849467e-02 4.445326772849710756e-02 -4.730435040198484320e-02 1.746283782078123306e-02 1.574062563731207579e-02 3.188275509438340954e-02 -7.336670910101625309e-02 -3.401824188260128834e-02 -7.682250597170327266e-02 -7.096469145508206566e-02 4.300155593240835572e-02 -9.560010334613627814e-02 4.333831995778730968e-03 -2.867746817917413149e-02 6.848205618476271850e-02 -9.395897096942382176e-02 6.974343862276283224e-02 -3.600359489541701818e-02 -9.806953726115982817e-02 1.111719227295801943e-01 -7.023265951032769960e-02 1.190505009388122953e-01 3.665534799505063696e-02 -3.816200363792874445e-02 1.169237269783060008e-02 -1.502512160311212097e-01 -2.365637147209622981e-01 3.879714085013054314e-02 3.748054538103397920e-02 1.638705951238508263e-01 -4.955088293646563169e-02 -9.539560620818517134e-03 6.350350454462322380e-02 -7.500935355461402221e-02 9.207420413900412048e-02 1.892700607813808389e-01 -9.491723469315696549e-02 5.235303689673963257e-02 -1.081092361495532284e-01 -4.676458360933486574e-02 -1.470421460342305753e-01 -1.632527135831986871e-03 -1.016134260130065192e-01 -2.257914867607093562e-02 -4.483271479772447943e-02 -9.025202789456775523e-03 -1.071163717737340371e-02 2.024792609925890260e-02 2.590244720943427059e-02 7.030654252094642453e-02 -1.030040159110580111e-01 -1.253966563965338774e-02 1.057903675630733203e-01 1.591742631063803107e-02 1.486464302118092017e-02 8.420039027127528344e-03 -1.338196209544620201e-02 -5.497489613870230191e-03 3.085653200859191092e-02 -1.035952545624401339e-01 -4.910556043178121444e-02 -1.928400699225251147e-01 1.360027308208091035e-01 1.812124344804580053e-02 2.264437455627178047e-02 -1.289742344117087713e-01 -5.117508028347438759e-02 7.587595205300401435e-02 3.118612548933185624e-01 -2.085364684574355920e-01 7.040871596050048142e-02 -1.814564590477564174e-02 -1.787872781154357105e-01 9.777368241156894624e-02 7.038229465783653327e-02 -1.637758770863745883e-01 7.510684408734878692e-02 7.510684408734878692e-02 -8.110834664324646781e-02 -1.357183468138148108e-01 -3.884512554258916922e-02 -1.261632355612261197e-02 8.508206790446856682e-02 -2.975708407606077326e-05 3.343440904315569083e-03 -3.928180469822454279e-01 -4.725373048400149933e-02 -8.244691286443167622e-02 -1.502995764117831812e-01 1.043429593077024597e-01
1.057142857142857117e+01 -5.604327096007375754e-03 2.856408505755655275e-02 2.047711390628269984e-02 4.248238137630503536e-02 -5.286222379027024493e-02 2.417054002765169421e-02 -1.837980638669393929e-02 -3.232893315666637846e-02 -3.621128024166643446e-03 -4.907536387229887581e-03 4.082597748770352454e-03 2.457823242196755312e-02 -1.201200367184791611e-02 -1.814317984518384885e-02 -1.416652547060115626e-02 5.109189732552454205e-02 1.752185813201454292e-02 7.729193065669240532e-03 3.090010211959122108e-02 1.619158755080494366e-02 -1.267945046515933476e-02 -2.672229918189145473e-02 3.090291927851028866e-02 7.151469516943799974e-03 -1.885780777795765736e-02 1.827597923872717120e-02 -1.295670885222853334e-02 -4.271475856847378738e-02 2.390125855922811682e-02 -1.073366779639410747e-02 -3.705785041303484139e-03 -1.375249478098391348e-02 3.170505390365789718e-03 1.734230989494630476e-02 1.548696676757244962e-02 -2.872120310094216852e-02 -7.108122961216027484e-03 -9.811460051129942440e-04 2.602685928205444865e-02 1.333551622486297585e-02 -2.651260018648362443e-02 5.740197909583191760e-02 5.709808738557157516e-03 1.293412539206542089e-01 7.075298144477348838e-02 -1.054463732924943997e-01 -1.335918038975336675e-02 9.250419393230076281e-02 5.894923033957809311e-02 4.091536739924810095e-02 9.522487835065829298e-02 3.715281408162578874e-02 3.068988128474158320e-02 -9.718963464616917070e-02 -3.810880994572966168e-02 -8.917598433127625623e-02 -3.808546911799479129e-02 -4.931908440759430468e-02 -1.690703655618163437e-01 -2.528534515230824401e-03 -1.765935944694666526e-01 5.710120214719476527e-03 6.301539651255065599e-02 -4.730384316758184243e-02 5.220228192830869002e-02 -2.001887695238561971e-03 -9.174125273791036489e-04 -6.882651441607029637e-03 1.175191262479923504e-01 -7.973538464032214196e-03 -1.142674847863320575e-01 1.106869297501379829e-01 3.388576000644458880e-02 -5.126494453518814359e-02 -2.685319928448047858e-03 -6.925431948159195376e-03 2.960643492793327974e-02 -1.972664066349175127e-02 3.252823565610024614e-02 1.593568828420961481e-01 8.680817962494054296e-02 8.967310810831130574e-02 -1.090099998221826655e-02 8.498414442377458244e-02 6.750201005631985274e-02 1.168942993732234176e-01 1.454611993717903062e-01 6.868115133924137562e-03 -1.267853525916399354e-02 -1.341022906816323468e-01 -7.866034913706851373e-02 -1.107123189150822223e-01 1.483056349265617253e-02 -8.332973949396585422e-02 -6.667770343563091118e-03 6.628137101301083411e-02 -7.279769086889330276e-02 -1.683800671403887228e-02 -1.307777276113361760e-02 -8.484322525786466840e-02 2.671385764280098662e-02 1.845173442267476847e-03 5.631667424287879059e-02 -1.170215747740637052e-01 -1.056823051448366607e-01 -5.146624963041408762e-02 4.672502426046573620e-02 -9.040005420699472050e-02 2.318671129789217147e-02 -6.009541954800591210e-03 -1.199745065569490961e-02 1.954404154585007714e-01 3.838574093557060168e-02 3.594167768882416264e-02 7.841692526925378437e-02 1.291387179930676976e-01 -6.098657861183610918e-02 -1.636301661963818210e-02 -3.020032229679892044e-01 1.217126322097903945e-01 2.859846507570553212e-02 2.528737389608694264e-02 1.596921736750232801e-02 1.173499866572568773e-01 -2.326217012945064333e-02 -4.116164423242041348e-02 5.396214417527635254e-02 5.450890626110838078e-02 -1.687704129956625609e-01 -1.591467322870162016e-01 -2.061972875255320137e-01 -2.068477046405932662e-01 -1.146568911133225011e-01 1.859529666392812364e-01 2.463726276322452877e-02 2.463726276322452877e-02 1.696776375316907601e-02 1.161797426565447898e-02 1.163091808644178687e-01 1.029124108144055944e-01 -2.265773066075517927e-01 2.173120938156316850e-01 2.204839646911051776e-01 -5.520218343382026632e-02 -2.490622989651545237e-03 -3.873853596282528233e-02 -6.165675259154314303e-02 7.532051553658675180e-02
1.071428571428571352e+01 -5.195367606890754879e-03 2.643744340262761325e-02 1.894503065902590142e-02 3.952335094597170251e-02 -5.057428362846761588e-02 2.591224191605740607e-02 -2.057054333791451944e-02 -4.171047044863847308e-02 7.731948896913514585e-03 -1.044924382101474272e-02 4.116542823565461431e-03 3.509018104432688745e-02 -1.798511238450993185e-02 -2.643638976807354685e-02 9.187390533001006665e-02 1.378672765708604045e-02 -2.921451762322799760e-03 3.157976796212343291e-04 1.483377360743742997e-02 1.117836855275338923e-02 3.127499599630695630e-04 -2.822135343265601282e-02 6.171442189741962320e-02 3.517974594316385789e-02 -1.437163062329560592e-02 1.924840255773426628e-02 -4.059159555173012107e-02 -4.101426845026171636e-02 2.530294334177645918e-02 -2.735472236429037016e-03 -7.416333001375228703e-03 -2.496622041217098562e-02 -7.555104353801407428e-03 1.050756974599565893e-02 3.630463860331160919e-02 -4.323080997997850311e-02 2.073487228195527304e-02 -1.748070603530383661e-03 5.435732957889653771e-02 5.313311194762085354e-02 -1.097024302168133070e-01 1.368027438243259869e-02 -2.838760723739726377e-02 -4.555071353379599834e-03 1.375473896480768066e-02 -1.008234438928364285e-01 -1.176725456191685393e-01 -5.319145763976192848e-02 -5.540889963410858265e-02 -5.482626154388674927e-02 5.565149596861135306e-02 -1.621772624995021783e-01 -8.177262164432279323e-02 4.021873946215508838e-02 -5.983662330491496678e-02 3.585153500668897264e-02 -6.629613722519217545e-02 8.448745798687810893e-02 -4.562028981161005137e-02 1.224496726853525896e-01 -1.735115409971144801e-02 -5.494090265546334138e-03 9.149545821226083911e-03 -6.143536329013114805e-02 1.336905428806013478e-02 -4.020788203823127266e-02 -4.874861309422287570e-02 4.060685340913885999e-02 5.879491447119776504e-02 -1.005977953325285640e-02 -1.137310189249498699e-01 -9.060276581961053399e-02 5.130925764384686172e-02 7.604418457275703702e-02 1.630637145826431544e-01 1.529897206763331657e-02 -1.464886651312012344e-01 -1.300800271808925102e-01 2.595150018192882851e-02 -4.151028315985362538e-02 -6.495117351519005648e-03 9.263446083810945864e-02 1.373884027543393893e-01 -5.464091255040972456e-02 4.829361566201124945e-02 -7.141182483648388091e-02 4.259119438493487453e-02 -3.432956245165842690e-02 7.095572218147525034e-02 5.483210260107220652e-02 -3.275608165804625577e-02 -7.534221348415915710e-03 7.173961469450459982e-02 -8.338574242506413547e-02 6.321581894592506745e-02 -1.037737072673212829e-01 4.384766393402218798e-02 7.198069214342898980e-02 1.389896006925619154e-01 -1.036642564182359283e-01 9.286603428034452545e-02 -1.453461090484255147e-03 -4.424667885920067351e-02 1.093612899920480414e-01 -5.499466579844113773e-02 4.563797645144620357e-02 8.143292062437157419e-02 -1.433061579191004242e-01 6.281386581452670648e-02 1.265979045267563718e-01 2.218872443741188791e-02 3.160527264391583407e-02 1.265747818838485472e-01 -1.706741096796160137e-02 9.975145689261404394e-03 -1.219865804590462670e-02 -9.490233950412856057e-02 -1.478289546447372760e-01 7.084421352947181671e-02 1.560721844427627736e-01 4.513767615224804214e-02 -5.007679568034446166e-02 -2.076100249524161223e-02 4.430244446234229277e-02 -2.014554403181399722e-01 5.834441846245210644e-02 -1.093046279352706956e-01 -8.609076480664600017e-02 1.488601158212058961e-01 1.659849532258860227e-01 -1.892628763788364310e-01 1.824717004108992457e-01 4.057739647317323145e-02 2.177257018749642892e-01 -5.856104638253586264e-02 -5.856104638253586264e-02 9.350297694719266958e-03 -3.077479348430213826e-02 -4.211980507148693764e-02 -2.609758863748646851e-01 1.145276859429337907e-01 1.428463028901074960e-01 -1.764995753840238046e-01 -2.070724601058232806e-01 1.558183238044015262e-01 -1.374495836921757197e-01 -8.440585263915122149e-02 3.718093204110536204e-02
1.085714285714285587e+01 -4.712276950183090680e-03 2.415566815554113719e-02 1.742727640705781997e-02 3.733181066623050132e-02 -4.948242420659495350e-02 2.897546742871398573e-02 -2.507677924815416431e-02 -4.192406055098725493e-02 -5.908173837419443755e-03 1.204753409293334368e-02 -1.643181037374502260e-02 2.329642904736144854e-02 -4.225455017763746907e-02 2.722137543211544664e-02 -1.126531407760495429e-01 4.924788739380445146e-02 2.143494950015287573e-02 -6.227273604178260556e-03 3.313318484362993976e-02 -1.620449333193093866e-01 7.875655251241459043e-02 4.318965096690158267e-02 5.472303844836183540e-02 -5.236164045660892351e-03 2.345531150737649798e-02 3.470049714510354752e-03 1.825779329612355409e-02 -4.104372779307488561e-02 1.530725283551556681e-02 6.883941142724082744e-03 1.691168924641662380e-02 1.731276876707374748e-02 3.404147694379369270e-03 4.255354521527104743e-03 5.340356113208202804e-02 -2.520852253595885425e-02 3.818061552506966244e-02 -4.010568823310330794e-02 8.342182780859875094e-03 4.919088523683397968e-02 -2.727006450117410580e-02 -4.444334042817355002e-02 2.958738011065826720e-02 6.254385465924995613e-02 5.973684341151434124e-02 1.649297974269708185e-03 6.093215325298913243e-02 1.306392414892625260e-02 1.244415812426138968e-01 -4.122790933199721257e-04 -1.247212309430769002e-02 -8.879372607239583229e-03 -5.707778315783106765e-02 -3.617021511905230136e-02 4.002356270229957824e-02 -1.244032116248809244e-01 -1.505172620090766689e-01 6.406374210149545778e-02 4.141477278095897357e-02 8.445312692425913093e-02 1.576990436052592703e-01 7.524608839997802556e-02 9.895358002110704598e-02 3.783163782897822763e-02 -2.959245712128902306e-02 -5.452220190726633775e-02 -5.464170364554692128e-02 -5.586928572936466185e-03 1.443574238654638311e-02 4.985896582267005522e-03 9.776114218265377631e-02 -5.205533784161460453e-02 1.019888849799102243e-01 -7.745164425754218207e-02 -1.103229781708679226e-02 1.484943253420860018e-02 2.364608337718856340e-02 5.315420131987112773e-02 6.092685037664714864e-02 1.790560412231336287e-02 -4.542765809123220505e-02 -4.818490861196545599e-02 -1.195541954174224597e-01 -4.819138982276667538e-02 -2.060593292908049490e-01 -6.099313755086175487e-02 1.015176815846509650e-01 -9.001564773323746105e-02 -4.670308947932698407e-02 3.591434831141764039e-03 4.771055019450782392e-02 -1.807890693173972579e-02 9.878793885111583628e-02 7.764199904144371278e-02 1.732260242045035592e-01 -1.134857937054075359e-02 -3.652789075073189368e-02 -4.283169118632582789e-02 2.234688958580402229e-01 -9.022238542154313590e-02 -6.527293799162674215e-02 -9.287125442034997735e-02 6.596927153989111392e-02 2.768362042759123925e-02 -7.029778993759262795e-02 -1.826097880687980735e-01 2.248874098112199904e-01 5.758923957342646643e-02 1.478437191166640657e-02 3.938520955494083375e-02 2.159779772855278390e-01 1.406253292476709049e-01 6.106804261309190657e-02 -2.819992023744418569e-02 -1.947408596077919787e-02 -2.801641450226055596e-02 -1.390386972900042872e-01 -2.546096739322095161e-03 1.412909824640165013e-01 -4.458010316297981307e-02 -3.421761844305360595e-02 -4.746088456847577519e-02 -1.657374364896070694e-03 3.369131448950751177e-03 -7.791364311605758486e-02 2.549411772837075277e-02 8.544334666172843235e-03 1.191380492229468929e-01 4.539985142762219955e-02 -2.499509290126904204e-02 2.979386863308629632e-02 7.198616539992903907e-02 1.324960688511989393e-01 8.579079185841823052e-02 -2.170242723435452381e-01 -2.170242723435452381e-01 -2.398420616329825436e-02 -1.322566494997630127e-01 -2.614035719351532339e-01 1.655566763214923742e-01 -1.419677425614414568e-01 -1.813952290374417839e-02 1.655453801670010439e-01 2.013469059786659465e-01 -5.976524414988727135e-02 6.071745029160216522e-02 1.532862577257194658e-01 -3.095884108384144850e-02
1.100000000000000000e+01 -4.342985548290736325e-03 2.250903131417052172e-02 1.633103423434833362e-02 3.640211587092909845e-02 -5.120097814218803334e-02 3.604668540962725071e-02 -3.403953028628214222e-02 -6.956812972570577958e-02 3.253856960649456620e-02 2.955629804498635313e-02 5.235799991668046299e-02 3.614167900559907970e-02 4.217481588611460969e-02 -8.003561984912901939e-02 -1.063981152845699107e-01 -3.097890802514987468e-03 -4.412297645834822174e-02 6.424245178473779461e-02 -5.713120433289633690e-03 3.868850536703193066e-02 -7.967045963798671804e-02 -4.729797511655485509e-02 -7.854400151329073154e-02 -1.095450979216976706e-01 -3.876106906042830341e-02 1.219836643720983126e-02 1.292112915110427487e-02 -9.965959866875649664e-02 1.522847304050344575e-01 8.782210517342068853e-03 -5.225503404774912639e-03 3.946270314394521167e-02 2.945352904737270072e-01 2.072465966099458767e-01 5.446595423920783108e-02 -1.119161789437993632e-01 8.311369900795784194e-02 -5.891256083356615630e-02 1.776935838844366858e-02 -3.074421839120560634e-02 -2.049458919293147274e-01 -7.800639747071022589e-02 1.050742022633074507e-01 3.005210468327064108e-02 1.789953192653055136e-01 -3.648448800849646290e-02 -3.822704585402506017e-02 -1.812008891829206825e-01 6.671461214461978095e-02 -1.098491981670485186e-03 -4.292455260326283328e-02 -2.284747708664745455e-02 -4.113372753311358293e-02 -3.239498546581191796e-02 1.252276285210233986e-01 -8.425782339618585748e-02 2.068188565523185456e-04 -4.566070074808516177e-02 -6.378597007549312303e-02 -8.948239575808414337e-02 1.414147346533271010e-01 -5.510398217031648588e-02 -9.092966883060990546e-02 -9.724604971596506608e-02 6.536987419648866704e-02 -1.538248343962830139e-02 -1.986908636771700654e-01 -2.553847833908362217e-02 2.144288083503786621e-02 1.771507906759506867e-01 -6.456164923179616433e-02 -5.863777987319793161e-02 -3.087598340605737443e-02 -7.812130133503839002e-02 5.361674410884196412e-02 8.803283328765662552e-03 -5.816652369145170615e-02 -5.516158086937822391e-02 7.204119219878771241e-02 -2.766444820025408882e-02 -1.720243566890585496e-01 2.809616228333518609e-02 -9.931649074926525433e-02 -4.540933567459421588e-02 -1.762551865316528202e-02 -1.452411780835608235e-01 -1.113884343048641007e-01 5.478477548374994371e-02 -9.784305139819909902e-02 6.957113920594402978e-02 -7.041144556509450203e-02 -3.815623447472023255e-02 -5.699543242329397491e-02 -2.913508241079298434e-03 -1.659392420191932102e-02 4.429196893906031662e-02 -1.065960649158689960e-01 -4.249489552598446213e-02 1.075568683375008744e-01 -9.385776284509148026e-02 7.432846172910280436e-02 1.990377362368390135e-01 7.273025706332553186e-02 -3.589866572730290167e-02 1.608600678365066164e-02 1.406039668181116309e-01 -7.005436863138073122e-02 1.402211201127821216e-01 5.156051185432097665e-03 -1.135175978289250792e-01 -3.259667503240554903e-02 -3.605936813718616657e-02 5.748886134050568315e-03 -8.240741279933037899e-02 -8.610876698384795080e-02 -6.736967628988790868e-02 8.128676542252981363e-02 7.156113780023017935e-03 -9.613587861436729068e-03 3.721609287252448245e-02 1.295309567535495032e-01 3.786650982385243724e-02 7.094024112688336603e-02 -3.648586203837351355e-02 4.095772619789685154e-02 -1.211799159093202988e-01 -1.727694362599803413e-01 3.044264077195067003e-02 -1.393333437278632819e-02 -1.167908181819197894e-01 -1.183525266994578523e-01 2.165716841900029981e-03 -1.613695222236256194e-02 -9.722827358218047097e-03 3.098827734139267265e-02 3.098827734139267265e-02 5.056308077565519789e-03 3.621724663671202493e-02 7.238369816216783104e-02 3.080258673096420222e-02 -3.225796657874582113e-02 3.692012897115597245e-03 -8.011838283157959872e-02 5.291191345895156044e-03 -1.863863982495470029e-02 5.456528172154531675e-02 4.450023272061913449e-02 -1.948274853614673230e-02
1.114285714285714235e+01 -4.551788409800139323e-03 2.578424896019428439e-02 1.952092486475937375e-02 5.365471634052823569e-02 -9.783773005995691219e-02 9.833951932922350980e-02 -9.314950970438842792e-02 -1.989365017264221047e-01 8.345978837285790430e-02 4.610795018721906835e-02 -1.014820208018816367e-01 1.443508947737052184e-01 -4.028154617061858733e-01 1.136192650002861848e-01 8.960642803680228530e-02 1.475519379266263253e-01 -9.885302937188024386e-02 -4.101901753559415442e-01 -1.979339597991920108e-01 -6.054793575957496954e-02 -1.075220324780047781e-01 -5.485198803728542905e-02 1.710730637794557335e-02 1.271569494191301386e-01 4.026150977955602478e-02 -9.397316750143880348e-02 1.467117969654631315e-01 -3.652615879248499037e-02 5.178802286511805658e-02 -1.364412775320993643e-01 -2.831915802518182590e-02 -2.988061460678605868e-02 2.024549269471211110e-02 -9.170307071211930561e-02 4.520340149361926768e-02 3.799038736125953664e-02 1.738724742355919617e-02 -2.178831331504103852e-02 -5.904611976311098520e-02 -1.268278986412478826e-01 7.680834004562309136e-02 8.175841969589342506e-03 -2.317299668686145613e-03 -1.475843070850094141e-01 -1.633761561198193435e-01 1.297726351329801797e-02 1.790192118408167818e-02 4.100163384530468996e-02 -1.303717073621614431e-01 9.407339200682142411e-02 4.446339849795585830e-02 1.164848219732860235e-01 3.997857302196989454e-02 9.231159463818193120e-03 1.062224531812150652e-01 3.269457126875861125e-02 -2.525009062909241986e-02 1.128938925307633317e-01 -4.867143358119267738e-02 -3.135596635469144883e-02 1.013786087903300551e-03 -9.146128069324951926e-02 5.130243014005732814e-03 1.014935085459535841e-01 -4.664525911837213296e-02 6.035060385364451191e-02 2.037242637407997783e-02 1.092899391001232734e-01 5.292673112179974160e-02 8.874177972124780434e-03 -5.729424970869802236e-02 -1.308972088132798750e-01 -1.616984351642386866e-02 -2.688574292786565997e-02 9.251722724675715687e-03 -2.216235273087945740e-02 -6.563524345922530645e-02 -5.112531330114246375e-02 -6.274786259629254459e-02 -1.160681719007925980e-02 -8.093561966420201315e-02 9.373832627430941922e-02 -8.601609295020927470e-02 1.585877794204900229e-02 -7.780681918079809800e-02 -3.983617233189147566e-02 -6.863963650132705319e-03 4.227329608134799965e-02 5.169120538825404398e-02 3.568495736108259070e-02 2.019693624529771483e-02 2.432701797167842114e-02 -1.922557512730081394e-02 -9.316833354526886379e-02 -1.655360840099259290e-03 3.926996004886437047e-02 1.295408789787413570e-02 2.659906330833207086e-02 -4.663637108438420387e-02 2.243697790886325233e-02 2.772012011299073916e-02 1.122969405888935013e-01 4.954211158218128908e-02 2.023450053665054246e-02 -8.170307448928782953e-03 3.675354266404921161e-02 1.083169324269536021e-01 7.779800939457062747e-02 -2.776317065472185333e-02 -5.259987266926183236e-02 2.814178851278327162e-02 4.422078567080281464e-02 7.250998472312671084e-02 -8.845546052003968110e-03 -2.848758941594023777e-02 -4.797962250283974335e-03 -2.626154226198813141e-02 8.701030343132882140e-04 -3.972749278333936179e-02 3.959843062787570672e-02 4.615963799979744958e-02 7.630155191005014159e-02 -5.094727619288261927e-02 -1.838431818317819069e-03 3.983094717118568912e-02 -3.373405683636037516e-02 -7.578223695998270726e-02 -3.678480141457102226e-02 -2.972484717978675361e-02 -1.123350818870778693e-02 -1.044713451869540635e-02 5.486614275223572132e-03 4.820969058432666293e-03 1.482165996662794310e-03 2.083646763050314710e-02 2.083646763050314710e-02 -8.056344926207045093e-03 -1.284699565734217543e-02 5.269315288294357247e-02 1.864592180922254594e-02 -2.793460526063224446e-03 -3.431599948653254323e-02 2.981395466746304679e-02 3.463830379745860139e-02 -8.697102981200501015e-02 1.350120782643003323e-02 1.334565908372966313e-02 -1.030550639850062906e-02
1.128571428571428470e+01 -5.762574162180744003e-03 3.479911709758743560e-02 2.703911069528442887e-02 7.492315411500589939e-02 -1.242492227062144544e-01 8.701400020247854195e-02 -2.727057267933010593e-02 -8.780203006959623468e-02 -1.329222025656490724e-01 -9.405091043386515359e-02 -2.359060037312232794e-01 9.079176930705976090e-02 6.327082143141544990e-02 1.180574810853573520e-01 4.751188183337848314e-02 -1.706311376645810174e-01 5.265236821095427289e-02 5.289477494915248990e-01 4.775417560009806439e-02 1.392319540527540700e-01 2.694806099790879594e-01 -2.837622458791998030e-03 1.331543201067224985e-02 -2.046175710834284289e-01 -8.304647647326614257e-02 -1.066412101490002429e-01 -8.580754068338979079e-02 -1.087273773792180875e-01 -8.769233472774171090e-02 -1.540443898189451481e-02 1.232823067277755494e-02 -1.758207955945120804e-02 -4.718090598540713304e-02 -1.021201963107591509e-01 3.347673840023401154e-02 -7.398442794493974295e-02 2.429766823049146415e-02 -6.555408881507449048e-02 -4.085490813881617611e-02 1.257576040041296327e-02 4.123840784278166860e-02 -2.096918354248113528e-02 -8.957247562426044751e-02 -1.526841177174793618e-01 -1.462044912567063149e-01 1.832310563066474537e-02 -4.089481189446856485e-02 -5.395453271860235073e-02 -5.604338365770027142e-02 1.301142911338154171e-02 7.334615183094835358e-03 4.979169602341276812e-02 -2.383791707269848712e-03 -2.391741311260619368e-02 2.090462845378980583e-02 8.350568040502055756e-02 -8.531258409878604565e-02 2.667312020610171364e-02 -1.068612328038345133e-01 5.884153884037505305e-02 8.784294713531714399e-03 -1.241020416572359425e-01 6.210072591029439093e-02 4.362284428803638037e-02 -6.844777115879407958e-02 1.190852293226264264e-01 1.369605465870117611e-01 1.059173972827289895e-01 3.004570540554604360e-02 -2.983943808948622250e-03 3.264270563807886855e-02 -2.643811612790618326e-02 -2.119472519887567741e-03 -1.873425113241792422e-02 -2.785719617712489535e-02 -9.781449646512763163e-02 -3.612053737554378474e-02 -6.102987636627959372e-02 -9.442433999395931365e-02 2.946882448528131797e-03 -1.106190419605328490e-01 8.109248787532873093e-02 -9.560676146430580058e-02 -2.035182633960431337e-02 -6.476466184879246801e-02 -3.426172575132870480e-03 1.953345810424425046e-03 4.994480951427553161e-02 9.103584267592966517e-02 -1.865445894975803183e-03 1.035277318165226355e-02 -2.038389092215050526e-03 -2.259182245767591898e-02 -9.631678151342426553e-02 2.455438864440123714e-02 6.774106483111443089e-02 -6.979385693837140579e-04 4.607773674597485242e-02 -1.326849198612066287e-02 4.791077712851354864e-02 2.224184418533423774e-03 6.581336178748395382e-02 2.392619579353864878e-02 3.859925935428369908e-03 1.452445831707686180e-02 2.905249207663967298e-02 7.767584000810935640e-02 6.982387972556314271e-02 -1.062325275484689475e-02 -7.452024895436872021e-02 5.412292367711536711e-02 5.775079054434095749e-02 3.652019893550801505e-02 -4.425634605751628536e-02 6.721037652381229351e-04 -1.111248442794863026e-02 -2.768666482513238575e-02 -1.877653060474655106e-02 5.512542494897311116e-03 2.093466267102802800e-02 2.706235319702123346e-02 6.174255547650855241e-02 -7.583790570484566507e-02 -9.289364210148599518e-03 1.815414278419625466e-02 -5.627206281679048017e-02 -9.267000052802053245e-02 -4.637166187336365375e-02 -1.573943225152809461e-02 -2.803557126202681563e-02 2.320614254781962899e-02 -1.812977321873463638e-02 2.049269183178029780e-02 2.579379613809407515e-02 1.822441471139887512e-02 1.822441471139887512e-02 -2.273595662440008533e-02 -1.507325616873340587e-02 5.848124067239081347e-02 5.139165395061939985e-03 -7.269971605011581704e-03 -1.255360432003068544e-02 2.821743060983052456e-02 4.450327927604148109e-02 -5.271416201860808226e-02 1.660377989057000223e-02 8.414535980740988535e-04 3.609432664882456583e-04
1.142857142857142883e+01 -7.212284890971504270e-03 4.078674894189674577e-02 3.073087718455144723e-02 6.806281005338733758e-02 -7.789893903058915658e-02 3.380520414781554295e-03 3.537602661549348049e-02 6.432311482588326523e-02 -8.248762419841135229e-02 -2.844031529364891495e-02 1.178444046093062858e-01 -1.574211674797507121e-01 2.047458910444937830e-01 -1.756499831077968088e-01 1.130749099740618324e-01 -6.441940123944411845e-02 2.660644935750943740e-01 -6.322064573648654429e-02 1.351002288575543220e-01 -1.989872959357091298e-01 -3.486912401405811712e-01 7.009804133803453248e-03 -1.184122481074897926e-02 2.374633599498799374e-01 4.514079602124379531e-02 4.941221217799965371e-02 1.582194260401235952e-01 -3.018866661225106524e-02 2.153968970176068920e-01 -1.038781207227217201e-01 8.812586578154839312e-02 -1.258824036466653362e-02 -1.781819070951327078e-01 1.405843991295540329e-01 -2.281849034255023223e-01 -3.780454326381428587e-02 6.995718497172674633e-02 -2.505915731211577971e-02 9.727526387322688040e-02 3.145258249201204198e-02 -1.231535484181319334e-01 -4.442853860713505409e-02 -2.862585911222277971e-02 -1.176603453595933962e-01 -1.647227406795878993e-02 2.896962367914078518e-02 1.032219325510171440e-02 -8.101623148349997028e-02 1.683045844523434545e-02 -1.699145803809822691e-02 1.047127353831760373e-02 -1.806873734078363880e-02 -3.688963837445406735e-02 -1.157351698943898458e-02 -5.434252873864744288e-02 6.849807063360463522e-02 -8.341246234244752145e-02 -1.767344932379223688e-02 -1.169349501521460277e-01 1.276184816556592549e-01 2.284484752824859910e-02 -1.293769645473644980e-01 9.533757676081902610e-02 2.845132858738527379e-02 -1.400246256504082132e-01 4.747947763685473471e-02 2.214481924906119004e-01 5.192926297647696560e-02 3.849463516602592752e-03 -1.603585770188108162e-02 1.109274982505946278e-01 4.131091891738674499e-02 -5.617246296473225528e-03 1.799579190206083512e-04 -7.058563719190907859e-02 -1.231857910927474931e-01 -1.764541223379238050e-02 -3.590535887480399840e-02 -6.987645956140897674e-02 1.934678418790647045e-02 -1.039912292064938404e-01 -3.567752843473657337e-04 -2.712676900545350420e-02 -5.065841748118193877e-02 -1.005023454170066687e-02 1.574320831420269323e-02 1.152356265444484315e-02 -1.245591325921796208e-02 8.555822600734612482e-02 -1.396286912990247174e-02 -2.770958904619119298e-02 -4.494239598259577861e-02 -4.830602554367987959e-03 -6.844393608935953055e-02 2.260024799114096743e-03 4.313190194458067089e-02 -9.644846771289574197e-03 6.468285962728281824e-02 7.984399178780330480e-03 3.416189146420863659e-02 3.268241456522876214e-03 2.103467206571666206e-02 1.109568544570495655e-02 -5.458324813726508559e-03 3.743248573001851237e-02 -1.202370550804730299e-02 1.386619863265440428e-02 4.182890701264970618e-02 -1.233307204468430144e-03 -8.092355359773244217e-02 2.598148074383076558e-02 4.220014053569466628e-02 -7.427535778500578972e-03 -6.245578585149760831e-02 -2.899966057572781961e-03 9.410837202914079658e-03 -3.368236968265792691e-02 -2.154142591224481734e-02 1.318656082041600418e-02 -1.457551601698314249e-02 1.164125348543188811e-02 -1.419687754969367610e-02 -5.777530113518268562e-02 -3.872098364500688172e-02 9.832677817503403250e-03 -4.334196918800407167e-02 -7.199024023559159879e-02 -5.512105776466670604e-02 -1.843334962090352816e-02 -6.041248009197179580e-02 2.979762962531844889e-02 -5.627283770007567541e-03 2.665975785601150741e-02 2.659134700211542718e-02 2.037558608214803252e-02 2.037558608214803252e-02 -4.065468807093788189e-02 -8.627168100505101800e-03 5.109848268411285727e-02 1.165388976784443968e-02 -8.921730065583877850e-03 -1.009000724163808477e-03 -7.707127848803415823e-03 3.209082868932143506e-02 -2.925135964175704095e-02 3.188095886622844405e-02 9.631653631433666207e-03 -7.113705823531549927e-03
1.157142857142857117e+01 -7.618277196141849845e-03 3.955228641786216054e-02 2.869089896778090343e-02 5.210791137390089617e-02 -4.510212226514773159e-02 -1.335884416428498658e-02 -1.675148487038007148e-03 2.896495653268140250e-02 2.895699890243625882e-02 5.302822827117061738e-02 1.294116702730128687e-01 -1.328962132392576441e-02 -8.124087372349268754e-02 -1.921565447102148785e-02 3.126623785846815301e-02 1.151276444607631372e-01 -5.446686339843133384e-02 -2.531822334735630009e-01 -2.186568809486847120e-01 -7.728708890393317169e-03 1.443496285994793349e-01 -1.297565959896270216e-01 5.778101116993777236e-02 -2.836160949799775843e-01 -4.133667336882803495e-02 -3.779835347535866891e-02 -2.551661395996984161e-01 -2.410502984259863812e-01 8.856452428006989994e-03 1.043740552020276657e-01 9.416860774984163462e-02 1.776656990554857374e-01 -1.390235193879423015e-02 -3.747750072853966302e-02 -6.582040279216659628e-02 9.850035236798998506e-02 1.838817511421398168e-02 6.507628417188751624e-02 -1.374644203162433010e-03 6.209117576295032637e-03 -3.386991283849560136e-02 -5.456812635539768502e-02 -8.740269872322123379e-02 1.761888426720414624e-01 -1.149313835944438533e-01 -1.007226219485729685e-01 -8.801982972118094217e-02 -1.473804650378776337e-01 5.907620266564737009e-03 -2.072137943689242312e-01 -7.907764091180683949e-03 4.804987219412282934e-02 -1.371109196015017628e-01 -4.386468641053916685e-03 -1.050646290766599211e-02 7.376781344080506064e-02 -8.770742949593750282e-02 -1.724841209730927083e-01 -8.936412283493162800e-02 7.956242838437288523e-02 7.946929095315091729e-02 3.704656142058095764e-02 2.712294007848234725e-02 -6.893778607204029130e-02 -1.117445972884736627e-01 1.292413469871917485e-02 2.322920299286719004e-01 9.484097317792489212e-02 -4.705354367918532232e-02 -1.049523910620897005e-01 1.081088728439959235e-01 1.924687944540233731e-01 3.378496309021215838e-02 6.498851694340433693e-02 -8.547177505381838361e-03 -1.519887499212758952e-01 2.383009033868960930e-02 3.598354950289803234e-02 -6.086130192058534366e-03 -8.318113990782469158e-02 2.320281233016222716e-02 -8.098033211754812610e-03 -2.152378705725393332e-02 1.830672356605345108e-02 1.400305757078125317e-02 -6.105102916866528978e-02 1.734113650358124620e-02 -2.779200385630813813e-02 -1.931699783804803269e-02 2.128731190462951426e-03 -4.652988255019460673e-03 -9.749325079765409907e-02 -7.811199230763689327e-02 -2.123020348434174510e-03 2.234728984103194829e-02 -7.103648957420878596e-02 -1.474492216175006358e-02 3.501078802053633754e-02 2.426416738971197765e-02 -3.834697044249895520e-02 3.280772621639309328e-02 -2.633798316700086857e-03 -2.615379462407103894e-02 -3.411137117865548768e-02 1.052532711858210068e-01 -1.878771086060977702e-02 -5.794603885809994359e-02 2.752565414395720216e-03 3.155385970164348991e-02 -6.424668058720331421e-02 -3.805138809042891979e-02 -2.978699532329917576e-02 -3.289190376563486118e-02 -2.880803948336475850e-02 -3.372179633606353644e-02 8.417073954375647871e-02 1.108842371042242751e-02 -8.169819833905127282e-03 -7.134468300875499575e-03 -3.805756026876215559e-02 2.105786070787997802e-02 -7.772494346911959506e-02 6.046101275116366747e-02 -6.929461214063166452e-02 3.165747284447335917e-03 6.828107369775210378e-03 -3.258173103238202768e-03 -4.579158516422109082e-02 3.204259599254994512e-02 -7.886172664896433371e-02 3.076976721125099234e-02 5.591483073527318132e-02 -2.998421774642669700e-03 2.229254790600510017e-02 2.500222416963542721e-02 2.500222416963542721e-02 -2.291644868161921145e-02 2.711377433159482125e-02 -6.314307392403494153e-03 5.760993886645778689e-02 -4.391478963769393506e-02 3.211547252344941483e-02 -2.570812532974677336e-02 -2.141869245399024430e-02 1.908530479334416205e-02 -2.864192758072665076e-04 1.391222183331574519e-02 -3.663037850189818350e-03
1.171428571428571352e+01 -7.496869531208078148e-03 3.640071783509608860e-02 2.558726604928950044e-02 4.224516148973715690e-02 -3.841632219798698372e-02 5.075772231173510986e-03 -3.611487990877456505e-02 -4.159958546485593989e-02 6.267574699561306861e-02 2.600726331814268849e-02 2.700833479421589634e-02 1.078049301969998680e-01 -1.089341719465484748e-01 4.814628794934949774e-02 1.011431123153710698e-01 6.531705849124673502e-02 -1.113264246524804796e-01 3.137413815448956284e-02 -7.683043366849826028e-02 4.383489785676519812e-02 1.382804610531767620e-01 -1.151928749594637036e-02 7.744843329043957225e-02 3.008030041357928272e-02 8.294228218968913158e-02 1.425780452053548031e-01 -1.154480236093046036e-01 1.421820366028863081e-01 6.533163054243670831e-02 8.181305148157873297e-02 -1.097221233147115255e-01 3.771768713545409820e-03 6.585633903532629729e-02 -6.495152278137733548e-02 1.163648480804592017e-01 -8.386557708257984245e-02 3.162585133359769457e-02 -2.945917312530525745e-02 3.236260632183610153e-02 3.414983542211350726e-02 -9.695785428791589555e-02 2.662952371731030013e-02 2.158844126007476716e-01 -8.441201232354030026e-02 1.989616777344793974e-01 1.053692384996376963e-01 1.288335364236592173e-01 1.861839918635050869e-02 9.276519094031140944e-03 -1.277592117195733463e-02 8.871281430133010071e-02 -8.514946586939803330e-02 2.465735329370256045e-04 1.341044011058123431e-01 -3.442043140837925189e-03 -7.539767430624885747e-02 6.041561478236246591e-02 1.406917580901709819e-01 4.065199145085899440e-02 1.140824412722043352e-01 -2.747720527188851972e-02 -1.661020318967945109e-01 5.416152738312363796e-02 -6.332745965824716772e-02 -1.600702697450270828e-01 -1.453948962760589492e-01 1.089906992079373027e-01 -1.389438415747412947e-01 1.875436001614473255e-02 4.250911798778496051e-03 1.377895543040484061e-01 -4.900101191128160283e-02 -8.270809976016743614e-02 -1.204112766067774384e-02 -2.489250279036992961e-02 -4.168730521541747988e-03 3.675447946692055740e-02 3.772788278322596750e-03 -1.833069335559854920e-02 1.493976239796695749e-01 -5.516903359516357741e-02 -1.256994498360063384e-01 1.514659985667328734e-01 -1.912962946481113480e-01 6.502026688294105898e-03 2.100095506875780671e-01 4.124182132004117207e-02 -1.714685542889146999e-02 1.386319665624451414e-01 4.370104912631753852e-02 -5.528813582594319792e-02 -5.669333661871067687e-02 2.293411034382842120e-02 -2.137160341663803947e-02 3.184185238139195656e-02 1.745727826586432677e-02 2.806953535156782309e-02 1.024892680781748361e-01 7.100390338010821589e-02 5.734247751045823405e-02 3.794646440562848139e-02 -6.474381856833687221e-02 1.421190815925696231e-02 -6.648000211115426619e-03 1.168368373163597429e-01 -9.672246548484257633e-02 -6.622859868749192414e-02 -7.020123598105122709e-02 -6.081639319905927932e-02 -1.484717598698489516e-01 -7.578447466531791632e-02 7.713975160293480571e-02 -1.435035542905838679e-01 -5.156798702655957488e-03 1.514785018502758616e-02 3.804072718402915637e-02 -4.844844769339567286e-02 1.539876043963357179e-02 2.557851980795590018e-03 -5.157320493573200326e-02 -6.099360540136881254e-02 -1.133328932232708641e-01 2.570711679322400592e-02 -1.165573375925368915e-01 -4.258329883998540621e-02 -1.182000083077628383e-01 -6.963061734345271647e-02 -1.246273711374216303e-01 -8.735705103514611325e-02 -1.106035120815763717e-01 2.465286689191945827e-03 4.261797538459009826e-02 1.728264202667498597e-02 2.589305589199452848e-02 4.498257852677672863e-02 4.498257852677672863e-02 -3.121357523899661885e-03 6.045402313493503099e-02 4.057793321970363382e-02 5.826400414254230553e-02 1.364573410854097099e-02 3.006835054291352727e-02 -6.776107008969779744e-02 -4.604007839578171807e-02 1.494874735065608064e-02 9.851175452280619416e-02 6.521588896625107878e-02 2.553047844132867467e-04
1.185714285714285587e+01 -7.191649200941054206e-03 3.386679098425929291e-02 2.354705894439964448e-02 4.092241586478315846e-02 -4.718019203040685339e-02 3.075610840156601036e-02 -5.169594860574920625e-02 -7.345264861046169047e-02 2.664299566960653259e-02 1.597522381896743920e-02 -4.845508635456399760e-02 6.659758627792490560e-02 -5.936496844837338416e-02 9.288019355034539404e-02 1.026474346168242680e-01 -1.290183078855463572e-01 -5.439606180177908659e-03 8.554458634698233754e-02 -6.188226899820048477e-02 -8.277425311976904787e-02 -8.145264124507424486e-02 6.243452433461157969e-02 -2.667085967709139499e-02 3.739603610313966403e-02 2.757660337848394719e-02 -2.378808559236763112e-02 1.410374967862030038e-01 -5.274261264169830682e-03 -8.838942489111810408e-02 -4.938492724149057267e-02 -1.102340332610330098e-01 -6.799114871261582871e-02 2.422904760384736109e-02 2.384362518148718801e-01 -4.191316530278029612e-02 -1.113122181418197826e-01 2.597545124281279774e-02 -3.827243144199813513e-02 -1.102754305372914299e-03 2.061830205149104908e-03 -3.752587744938872243e-03 -4.915428763604286211e-02 -5.899951610564957427e-02 1.179664823445529531e-02 7.636081845961728565e-02 -3.997205545321629028e-02 9.871800887916873379e-02 -4.453303596589882132e-03 -3.633125107938546539e-02 -4.985021585114461640e-02 -7.712924859228563468e-02 -8.214796403942997705e-02 2.769352181642658131e-02 -9.704609316410871267e-02 -4.822201664123938053e-03 3.387792217900819497e-02 -4.611752136907804750e-02 2.594995528992546582e-02 3.892098609219562383e-02 -1.612755829846768407e-01 8.608095077852911947e-02 8.159144084724054280e-02 -2.144398053977447302e-02 8.858940443745833004e-02 1.605875468720993626e-01 5.259349342052173359e-02 -8.925700226031273166e-02 2.200332459233445281e-01 -6.175571594632443123e-02 -4.988037974406556857e-02 1.396387652825612780e-01 1.987406871809325737e-01 1.298430459744746024e-01 -6.678285118254682906e-02 1.105309365738264549e-01 -1.382979299068285870e-03 -4.933005757207024585e-04 -1.087137066190421719e-02 -3.825434785721642389e-02 -6.006611196164488714e-02 1.220573172888208269e-01 1.273257510034433992e-01 -1.337536307178156247e-01 -8.525130090781532152e-03 -2.087961932495853087e-02 1.449011095148880213e-01 -8.975141688977400153e-03 1.458641042599644333e-01 8.938810543319386515e-02 1.723934794701436901e-01 3.658627754028050821e-02 -5.652767220999048436e-02 -1.707857136134516007e-01 4.644666828737641084e-02 1.791763854034395809e-01 -1.705785886051497113e-01 1.909059700973030765e-02 7.318988509018647774e-03 6.655537662767939400e-02 -7.269222500054119129e-02 1.591168339252934522e-02 -9.727295548474830522e-02 2.082475149062698594e-02 -7.344397906898744721e-02 8.006565899121381724e-02 -1.089093059058703203e-03 1.473339246499963222e-02 -6.214309001033341273e-02 3.189840407729510607e-02 -8.023879991774808540e-02 -1.062893043457684289e-01 -8.479379200728343231e-04 -5.675745984367754071e-02 1.292861313752380892e-01 1.830285338755975877e-01 1.005506321150971827e-01 3.435168766174743343e-02 2.437704894607784292e-02 -6.531836225476788348e-03 1.188104298731612087e-02 -9.787177429140202223e-02 -1.088219910648915018e-01 9.843816733317836687e-02 -8.125381454719776686e-02 -5.776067528834363113e-02 -5.601189059573384588e-02 1.109843725060593866e-01 -1.391038190722092005e-01 -4.801087979605047143e-03 -2.481846539339807849e-03 5.987950444866473737e-02 9.658843839273820175e-02 -7.778936076219318541e-02 1.923196099216275753e-02 8.184951276439179912e-02 8.184951276439179912e-02 3.240697314495685072e-02 7.102335076000450276e-02 -3.573435310084740330e-02 7.981050373355534633e-02 5.771291932730468477e-02 7.306972638052779134e-02 -1.169149283240186570e-02 3.657973902021747245e-04 4.314853305185301774e-02 -3.805045603661379172e-02 4.858791326713408215e-02 3.365927214402970880e-02
1.200000000000000000e+01 -6.907227280048411702e-03 3.286774893264126501e-02 2.290719441047329649e-02 4.526097401500352169e-02 -6.111586470939561755e-02 4.440781804382521597e-02 -3.846167166270666321e-02 -7.069658336649475849e-02 -1.141725386863854524e-02 -1.983697194224299035e-02 -4.660695386629204462e-02 2.801646168302603102e-02 -1.305622541599050709e-02 5.485609580296379323e-03 -5.518341324519498298e-02 2.476148404053547109e-02 4.070311205023855600e-02 8.774744923998229612e-03 1.138330612799272890e-01 -1.147950307807272946e-01 2.991749919119617365e-02 3.191331575536601045e-02 7.850510929560008955e-02 3.327932812584169509e-02 -5.266136103916804756e-02 -2.395551544245431638e-02 2.629909630212527716e-02 -7.857731513229175568e-02 -3.732539049598661979e-02 1.933469437318077397e-02 3.800143808746972440e-02 -1.436944078657401494e-02 9.215034029219439093e-02 -9.251757096324718377e-03 5.080385921528797477e-02 2.288069782308852634e-02 8.854419342376951274e-02 1.410859108738642587e-04 9.171642665903127767e-02 -3.219708798011267081e-02 -1.159574601998478310e-01 4.357395663626063842e-02 5.948966737461034576e-02 -4.897149991466801834e-03 -6.474620667808329844e-03 -5.365342257870012177e-02 1.242508350858034447e-02 -6.941960327863033742e-02 3.352551726520174025e-02 1.433483163994640416e-02 6.859991801369029474e-02 -1.938904290213858779e-03 2.371796369890739886e-02 -3.461093292965884000e-02 8.702742305545668050e-03 -8.119361030562649573e-02 -3.644051141692664780e-02 1.063396335996586416e-02 -8.974198287958724818e-02 1.455721443173931678e-02 -2.104725596264050286e-02 1.583473718621841372e-02 1.050139823230015201e-01 -1.018906723468096381e-01 3.267918937153088677e-02 1.452728734262867354e-02 4.604741210608356838e-02 -1.121221493032258931e-01 -1.015267091868638089e-01 -1.176453758405232863e-01 -1.667203089342858546e-01 -5.052599443760482506e-02 -5.981216188442004325e-03 1.125107340358523222e-01 7.021421362826024692e-02 9.126287413563860529e-02 3.265105916921239720e-02 4.876853932271506958e-03 5.725071865626249479e-02 -2.673399630647784603e-02 -1.525235987911909182e-02 -1.039811149269110474e-01 1.175096113307674481e-02 -2.766688575116295346e-02 8.901131817143647512e-03 -2.939613582794767255e-01 -8.752927677508050286e-02 -8.435983343731474904e-02 7.537712064252841994e-03 -2.243061377908476400e-02 -1.466540459782809946e-02 -8.991729176702045745e-03 1.199609898606519842e-01 -1.036762351455360791e-03 -1.153989027438127738e-03 -1.396127326218701004e-01 2.337356181826175106e-01 4.488459457144648723e-02 -1.627000055723059058e-01 2.805380086976396251e-02 -1.288266979992098715e-01 1.013536165675049810e-01 1.151178078558231371e-01 -1.215673585177690641e-01 -2.087115152078776459e-02 4.391814048829832499e-03 -7.909411965729934435e-02 -4.294347365345100448e-02 -7.043548440792198051e-02 -3.141662437173545208e-02 6.991570650681612487e-02 -1.150144545021009740e-02 -6.657136937994638515e-02 -1.237173361864224164e-01 1.241130503891390569e-01 2.375920985978505207e-02 3.176009184580703623e-03 5.768697349891524322e-03 1.152699489092153667e-01 5.584822328733179964e-02 -1.050697677614580161e-01 4.118776744150338780e-03 1.521846295863828469e-01 9.296098581393527627e-02 3.076825278784343573e-02 -3.786287328247887191e-02 1.611893179213106653e-01 -2.550559380715705093e-01 -1.160151792577315127e-01 1.477650636914581983e-01 1.704092668960896506e-01 -5.117994290003428232e-02 -1.243678948922792293e-01 -1.277611447130888242e-02 1.885930481405787562e-01 1.885930481405787562e-01 -1.368692668228130849e-01 -3.794753131683792358e-02 -4.235800992820067112e-02 7.112292916359917727e-02 5.294281844964726647e-02 1.387357932541118388e-01 5.250581029217395168e-02 7.523196904993292855e-02 -4.582794385342445209e-02 -3.633036802263258508e-02 6.927499461531283487e-02 -1.098907309546552497e-01


==> anc/pc_planck1band_below16.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 8.861326555416969910e-11 1.755936637718231153e-13 2.669325889075741651e-14 3.392292405925970559e-15 3.868274389692334525e-16 1.994677615547518809e-16 1.581038843867866282e-16 1.009629527820964661e-16 7.674809942730815796e-17 6.163112916036683227e-17 4.528994744866091568e-17 1.653379246954256924e-17 2.693667541204931657e-17 3.141964191572857166e-17
7.000000000000000000e+00 7.024647032809038655e-04 1.899586948595130831e-01 -1.349113520922582722e-02 -6.098201695133938921e-02 -5.481609854417138911e-02 3.281480529791643841e-01 -3.039474147025733597e-01 -4.912935648685216039e-01 -6.264537500891044497e-02 -3.162212297936219385e-01 4.143529264082948527e-01 -4.480493857841541527e-02 4.843900067722152758e-01 5.766470828582711400e-02
8.000000000000000000e+00 1.403327436294362620e-03 3.439662927204893417e-01 -1.276561010614053401e-02 -2.016952226696986095e-01 -3.176723948837281708e-01 1.268390220774346516e-02 5.383488820015723819e-01 -3.242110381384905593e-01 -3.322065205987875802e-01 -4.202946891263342061e-02 -1.762527459791362605e-01 -4.134217392206457897e-01 -1.418194362980967904e-01 -1.030018573152966244e-01
9.000000000000000000e+00 1.049804752490948560e-03 2.668954808671196166e-01 -2.781583894033008014e-03 -1.355101291344334435e-01 9.005942414353819425e-02 -2.359314973954461936e-01 -1.298511738832241191e-01 1.602274116138850679e-02 -2.249803789874013291e-02 4.706522669448726798e-02 -4.795566801235947030e-01 2.103546478361808525e-01 5.053746013383880742e-01 -5.451183988068127872e-01
1.000000000000000000e+01 1.558656588418619012e-03 3.881187966377572240e-01 -1.684450309815414479e-02 -1.545646516648276347e-01 3.702866438390391840e-02 -2.869707755904969959e-01 -1.211396850598379787e-01 1.305860675394460435e-01 7.732981276291264749e-02 1.851722031006923785e-01 -1.768045260761734738e-01 -1.766544018908172697e-01 2.613056223211262519e-01 7.339758973988920188e-01
1.050000000000000000e+01 1.694943497022571074e-03 4.184108040129622674e-01 -2.313697065656143345e-02 -1.562695645957871970e-01 -1.101770407953576725e-01 2.298900735697395059e-01 -4.042424504498984827e-01 -1.991328197971370950e-01 1.926987052867546180e-01 5.080258228768146367e-01 2.926720159313693850e-02 1.173791698964191249e-01 -4.487046962515937598e-01 -1.439666431321968421e-01
1.100000000000000000e+01 1.546848304992095788e-03 3.479956852579842996e-01 -5.699489080779662764e-03 -1.337092355203056138e-01 2.379558976584887353e-01 -4.514429460246826009e-01 3.285461733270429452e-01 -4.941870151894495883e-02 2.600976836857253963e-02 -8.829079021585024833e-02 5.195733977012222393e-01 4.427455812031036997e-01 -1.171039025599614203e-01 -4.485718106737456023e-02
1.150000000000000000e+01 1.485672155194291610e-03 2.716680120048515779e-01 1.790223480245249979e-02 -1.000405754778225034e-02 1.745862896151712806e-01 1.145230982483968346e-01 -2.538366239215005815e-01 9.510572262059695248e-02 -2.222954213478519903e-01 -6.602895165349832451e-01 -3.354375356565537647e-01 1.881701974648898046e-01 -3.986672643986555187e-01 1.282194171545538164e-01
1.200000000000000000e+01 1.855669607988819775e-03 2.571187584980922924e-01 3.594651313543049259e-02 -1.184748447326937869e-02 -3.150967582346361415e-03 -1.053159617192660769e-01 -1.321702224748322607e-01 4.196927425340843398e-01 3.887236729687076342e-01 -2.624789109686433974e-01 2.559132298082719692e-01 -5.849605703325186923e-01 -4.440840549984958335e-02 -3.132056998550636906e-01
1.250000000000000000e+01 5.129860603137301363e-03 2.821436769681491818e-01 8.460820246712501269e-02 8.638200236149853883e-02 -2.683579776103960368e-01 4.276226135916519899e-01 1.376287224331450842e-01 6.084473505971161877e-01 -3.471155188369546285e-01 1.304256469057194778e-01 1.836828887743074401e-01 2.328678785879419733e-01 1.903920069130953241e-01 2.298419819117669856e-03
1.300000000000000000e+01 2.161786303929674399e-02 2.276373873602663966e-01 1.753246687471395060e-01 3.354398637509252712e-01 1.234049801387544915e-01 3.629424502044298895e-01 4.215767105238763524e-01 -1.239429745518950826e-01 6.105896877789614985e-01 -7.772105867666172230e-02 -2.231251167870870744e-01 1.438634282119003460e-01 8.679119234448318121e-02 8.680959937995565145e-02
1.350000000000000000e+01 4.931495697138191941e-02 1.784147604793338837e-01 2.521930695596408256e-01 5.386834213971439800e-01 5.558684580086288296e-01 -2.225283956433319471e-02 -6.232888610717374905e-02 -9.938895688552862318e-02 -3.837290924175438822e-01 2.425265176894633445e-01 5.994623124745915993e-02 -2.716922579529018056e-01 -1.645989353906297803e-02 -7.041845813558864076e-02
1.400000000000000000e+01 3.036937140055359641e-01 1.137551273140916253e-01 -9.193901446139512990e-02 6.169954019332407613e-01 -5.680074198266280572e-01 -3.596095779855438268e-01 -1.519280458195042538e-01 -9.955718776374200552e-02 1.386711421331355762e-02 -8.593693209364618169e-02 -9.200464850743026585e-04 1.104141383664011961e-01 -3.084169738264386229e-02 5.268444765346005920e-03
1.450000000000000000e+01 5.965210074276201535e-01 3.584233328839998844e-02 -7.262100294757831698e-01 -1.907007479426308175e-02 2.611735056511477748e-01 1.699474925873605269e-01 9.426934429576261376e-02 5.969979934164876961e-02 -7.233071080003016136e-03 3.997814076185485926e-02 -5.747338132080661785e-03 -5.597216258405400546e-02 2.328829045123042077e-02 -1.516529470937147579e-02
1.500000000000000000e+01 7.409387914856819801e-01 -1.008501856088021703e-01 5.998755600539684707e-01 -2.821340972083083987e-01 -1.633301648936707692e-02 -4.423552760784980778e-04 -2.194162853977971867e-02 -1.139381403423876194e-03 9.802799662181440818e-03 -1.081297175878795890e-02 6.124983407668200056e-03 1.287374711967638474e-02 -8.137570135433588175e-03 1.250721968482564408e-02


==> anc/pc_planck1band_belowion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 6.355759100294167824e-03 1.588054756055971720e-03 2.053389986610386624e-04 3.719509720799090276e-05 6.771175160328859866e-06 9.479410530868706518e-07 7.257044630577246434e-07 1.131132867715904824e-07 3.730242183002724939e-08 1.327491995905647781e-08 2.725224551735867495e-09 1.869609964451781777e-09 9.221843911262626808e-10 4.731224125399311718e-10 2.638956536234369085e-10 9.761272475527066927e-11 1.437945331181893347e-11 7.142684047157981020e-12 6.655788107835730451e-12 4.751734994480775140e-12 2.636542265574134034e-12 1.942660922680370541e-12 1.860389885598955430e-12 1.605018806448465871e-12 1.339778077330543280e-12 1.203226542011052022e-12 1.053266431211448228e-12 7.857705067129759600e-13 7.394554928286815337e-13 7.132472942637256772e-13 5.979603136968235029e-13 5.061858873878311341e-13 4.174099516689143401e-13 3.681799266296666824e-13 3.536891553114381327e-13 3.260139156043171322e-13 2.794292285215684909e-13 2.695028903868817075e-13 5.053874109549231103e-14 6.073417907341940647e-14 6.872827512575678732e-14 2.157094005278915599e-13 9.981580559217845866e-14 1.958470265773176286e-13 1.683173813002317206e-13 1.547324747340475774e-13 1.392138557369365289e-13 1.291419962223361291e-13
1.600000000000000000e+01 1.152613517875745083e-07 -1.019601299978328579e-05 -1.232772150220948887e-04 1.016307159448094605e-04 1.992251520846047719e-03 -6.391828815699316041e-04 6.177127610695508841e-04 6.982785744716240965e-03 2.114643587643896469e-03 -4.803628458648771631e-03 4.161547171592440593e-03 3.407028636808787331e-04 -6.343027077417129345e-03 2.599403718739206736e-03 -2.170518335536096577e-02 1.298318132297264678e-02 -1.779677997720385124e-02 7.663227306398177896e-02 2.686784289376750734e-02 -6.805925221886136305e-05 -7.752724831542097232e-03 6.732328102517394497e-02 -9.541906569338466648e-02 1.960519873812779090e-01 -3.542636684844907569e-02 -5.508186242350673889e-02 -1.994305354724962842e-01 -2.081260949287380702e-02 -1.013436340478487130e-01 -3.169084657169637387e-01 2.419213033899019205e-01 3.522972656297929800e-02 -5.143732282900716907e-02 2.838858013483803733e-01 2.182741913175092752e-01 4.278051483657427378e-02 5.029839998605400986e-02 -9.782870114570732523e-02 8.430068363271198129e-02 4.606840083658875207e-01 -1.548818966339595149e-01 1.447844524704544333e-01 -1.424310126414100319e-01 -3.727434541108214372e-01 -3.910378301211270280e-01 3.341232332814809275e-02 -5.325171272264347250e-02 4.584149024383889909e-03
1.650000000000000000e+01 6.679384078053608082e-07 -1.336183069831028753e-05 -4.305333181278685369e-04 2.180520940182717297e-04 5.703796786108078498e-03 -9.468068512483846216e-04 1.438954411998212991e-03 1.407740036514115549e-02 6.198102854611796733e-03 -6.161771254808123301e-03 6.410381415635493622e-03 -5.126990263231933319e-04 -7.980918035122321758e-03 3.598759326632652768e-03 -3.281770431576325892e-02 -9.232533897475807445e-04 -5.319955537403153745e-02 1.000967022867592648e-01 9.694870925906420855e-02 3.291287585768820634e-02 1.405044236737857388e-01 5.170757128036990863e-02 1.479775910118647786e-01 1.047022169761890609e-01 -1.116080283121793498e-01 -6.761451148438361869e-02 -1.715362594122471773e-01 -4.691565685786480699e-02 4.446614918477529918e-03 4.746861141121525712e-02 1.169069263364920092e-01 -2.438151920780430859e-01 1.181550783804964505e-01 3.632886704921720611e-01 -7.474522145820015895e-02 -4.066707133233772864e-01 -1.456926614430609501e-01 1.566774014609577104e-01 -4.461626044785973466e-01 -2.342478498672016518e-01 2.449554141409998609e-01 9.105939907086345320e-02 -1.723941930526209920e-01 5.806729706207666014e-02 -1.169788000485250667e-01 1.495892640491231218e-01 -1.596828874317461067e-01 -1.276274640708767727e-01
1.700000000000000000e+01 5.596296934933772714e-05 8.432133579459115641e-05 -2.339490796518059468e-03 6.429980088702204073e-04 3.351648757263817058e-02 -2.024453339779252754e-03 5.047577548884432837e-03 4.563513415200136369e-02 3.132379470762593904e-02 -2.135901592401669505e-02 1.530505267283890740e-02 3.507504333261953020e-03 -3.161148217619436790e-02 -4.253045672403054506e-02 -1.059998036982990055e-01 5.668805837129471496e-03 3.124677493432646835e-02 3.862998099705233085e-02 1.025344759539101452e-01 9.999327905808534644e-03 3.077605110444198242e-03 1.577833174509504777e-01 5.409728833540237147e-01 -4.165827381361434517e-02 -5.081380946332238885e-02 2.209126064815581103e-01 -1.582383330833004864e-01 9.682363591541461034e-03 -2.401429121696398716e-01 2.779088577931871917e-01 1.968690202097890807e-01 -6.173876509553133385e-02 -8.040024178421266432e-02 2.050821392554401292e-03 3.044695618999629025e-02 8.409904997868729304e-02 -2.323065597421710149e-01 4.758471959711294691e-02 3.401908352457329587e-01 -1.588746412384726969e-01 -1.447351083520563297e-01 1.166683167244561281e-01 -2.905965023928608684e-02 -1.782845294981940665e-01 8.909134281644782993e-02 1.060232201318127981e-01 -7.779381911664724758e-02 3.009079196881603302e-01
1.750000000000000000e+01 1.267448991834752145e-04 2.673120756413962140e-04 -6.205607595438449552e-03 1.213724128301046446e-03 8.456556716848173672e-02 -2.679147163901362313e-03 1.078371400388581855e-02 9.388655661234357463e-02 7.336953661397488391e-02 -4.596572292628028911e-02 1.897146669396638369e-02 1.497686288787872071e-02 -4.036490019188421902e-02 -1.242879256237871960e-01 -1.635810946723140480e-01 4.795240383716883013e-03 4.498531741197076689e-02 -1.780192473772745365e-01 1.192765170502257943e-01 2.254680998696015001e-02 1.399124580842572851e-01 2.891186146802030010e-01 3.584916811531078107e-01 2.439382749449958143e-01 -1.013719064337292863e-01 -1.091807075700877566e-01 -2.672099830226168371e-01 -2.808822045017804817e-02 -4.520042522517634526e-02 -2.320332242730676342e-01 -9.360258993826144069e-02 -2.631517235107167646e-02 -1.333454845193147720e-01 -1.243318565857301772e-01 -1.943262810353812153e-01 1.965338793403921813e-01 1.781877757895763414e-01 -1.436535778555207143e-01 -1.229802406749513910e-01 3.517842114659783248e-02 1.387845529245361753e-01 3.584750172689361337e-03 1.222026862069622438e-01 1.230386002368521609e-01 1.485506646111362135e-02 -3.992820023012604858e-01 1.088991888354007426e-01 -1.826016225558194650e-01
1.800000000000000000e+01 1.902410848263608439e-04 7.021242098514922370e-04 -1.902699613241241525e-02 2.885263805102530107e-03 2.418351120717366909e-01 -2.330404014960050455e-03 2.775378567670805721e-02 2.376153289574127747e-01 2.123200489597036333e-01 -1.493925322014107715e-01 -4.177259469380405904e-02 2.253139381123405241e-02 1.576878006798260526e-02 -3.315668591293533529e-01 -4.052750936387169295e-02 1.240656435528857127e-01 9.370103207622125507e-02 -2.138814452077524852e-01 -5.562591651478815402e-02 6.281960876910168412e-02 5.386785823107161780e-02 -7.910994816229476034e-02 1.371813450501842800e-02 -1.821529947783292747e-01 -2.090264598731079726e-01 2.006125557939157922e-01 7.094699697113512893e-02 1.050297760270078734e-01 1.199069413679009211e-01 -1.786598467292892511e-01 8.446855391552447745e-02 -9.248831306593787577e-03 1.942525293880666692e-01 -1.253212837820797364e-02 1.455189131975507047e-02 1.053479168358331663e-01 2.216968820823630726e-01 5.422535618579917838e-01 -2.217017723494245363e-02 6.777549954879534544e-02 -3.231527274237416120e-02 6.189446173875604029e-02 5.750916797502358263e-02 -1.249597585507804080e-02 -3.645729162351080133e-02 1.448981134939938131e-01 -3.584982139752950631e-02 6.671372232190219808e-04
1.819999999999999929e+01 1.164470255535068389e-04 6.160974261220696167e-04 -1.847647705727082854e-02 2.669249589386290915e-03 2.262203464768984262e-01 -3.150752365832344172e-03 2.534964722630687894e-02 2.213144179672407730e-01 1.936317742851566825e-01 -1.429149423202356606e-01 -2.610137241859744953e-02 2.643710024953955726e-02 5.552867065185632459e-03 -3.169493729639838997e-01 -8.067821069931427336e-02 1.689402995457307821e-01 1.311771567947125072e-01 -1.686791069385834563e-01 7.456056379186704053e-02 7.687843734161529941e-03 1.932892113443668847e-01 9.048252234869319510e-02 -2.080879720410704625e-01 3.203273679974687899e-02 2.538018094516895640e-01 -2.470403257667289076e-01 -1.110079880103370248e-01 7.223290186034333170e-03 -1.961586649765863777e-01 1.890547465672400007e-01 -2.994644798631700133e-02 1.678550591073081910e-01 7.323202404762804707e-02 1.025387760952301275e-01 2.347888825086174858e-01 -6.556002930909218818e-02 -2.469335921581037804e-02 -3.281431642704672469e-01 5.635677100598698863e-02 -9.119273272463007673e-02 -4.576702159220889105e-02 -1.790879856817463034e-01 -1.251967870613387435e-01 1.494447806290396252e-01 6.989033198203965791e-02 2.224265570161178818e-01 -8.493738956052314382e-03 -7.457344506955418915e-03
1.839999999999999858e+01 -3.659857418244471801e-04 8.545892868172102271e-05 -2.447152735631082099e-02 4.250606190551778005e-03 2.463081963167308708e-01 -5.458915898650067502e-03 3.301576451967295350e-02 2.802075742019320415e-01 2.121120840503966098e-01 -1.554535451523081924e-01 -3.988778815163172842e-02 1.105481085981845600e-02 1.255709631860413115e-02 -2.216121195120045184e-01 -6.136871886977492141e-02 1.003189463127725362e-01 -1.285447627996771647e-01 1.302932892838762069e-01 -5.068063690453003534e-02 -8.780562483477367952e-02 -3.069812577242972962e-01 -1.550396804979559950e-01 -1.077030073251777076e-01 -5.392492664782620737e-02 5.177927815622214436e-02 6.779994855327203807e-02 7.884846263987949078e-02 -1.899180167640435180e-01 1.004864114629007849e-01 6.625991025747132723e-02 -1.364933499743389844e-02 -9.826165270793785211e-02 -2.742244801261882192e-01 1.097593394094094864e-02 -2.040839759688051480e-01 -2.852869060014427971e-01 -2.806039320613360477e-01 -1.238338954282900833e-01 2.376855253470458798e-03 7.454095878840456824e-02 1.335459685321139026e-02 2.241713216626919358e-01 8.890448962432381808e-02 -1.212430642492456773e-01 -2.257694272632738974e-02 -2.816035780324800952e-01 1.536058193535827787e-01 1.480635072180851684e-02
1.859999999999999787e+01 -1.566848708402513324e-03 -1.482705125719099371e-03 -2.689813074483493605e-02 5.618167594473781265e-03 1.368908754331671362e-01 -1.649080188827284355e-02 3.016602466685341932e-02 2.685443912209983242e-01 9.755405767585192955e-02 -7.125056435411272759e-02 1.565846677150363742e-01 -4.339801510132284949e-04 -9.892573634535160865e-02 2.904851228383921458e-02 -4.867736891332193061e-02 -2.594301694979481154e-01 -3.591933354298222913e-01 3.261811611553331880e-01 -4.535694193182410877e-02 -2.086146209626234538e-01 -1.759054717780373089e-01 1.120846817783825444e-01 1.117485805927566495e-01 -1.631271577917304816e-01 -1.598253800060201596e-02 -4.288433656777744241e-01 1.519068786628118284e-01 8.549928565416169135e-02 6.649077591455424333e-03 -8.033677022627115638e-02 4.175344258147735410e-02 -6.571420324750623654e-02 1.045351275795204787e-01 1.560194787272278956e-02 -3.365944892504425801e-02 2.779928732149065107e-01 3.641562062214740575e-02 2.438162720580914350e-02 1.769185491873438709e-02 -5.102866508074072049e-02 -3.802463003879122134e-03 -1.870928364529615417e-01 -8.416533623944047471e-02 3.761846817766904827e-02 -2.781874715629981468e-02 2.648114872141779999e-02 -2.393493842289755313e-01 1.954014068918758298e-02
1.879999999999999716e+01 -2.749113532743257138e-03 -2.742144748539417261e-03 -3.265716921493723446e-02 6.158576286593064192e-03 6.455690827409300836e-02 -1.876889832178483750e-02 2.510678885823545634e-02 2.138400566035517369e-01 -9.279581748550191304e-04 6.844443196208052638e-02 1.618985000561247445e-01 -5.420210804918341313e-02 -1.797670051595247898e-01 1.334535832238899489e-01 -1.681051843315604366e-01 -2.132736001732422337e-01 -2.014015834167471319e-01 1.772812657232441802e-01 -3.184262113903614244e-01 4.835184618178273164e-01 6.570066556478874886e-02 -6.612351252615233932e-02 5.787076103520362447e-02 -1.166823728413215328e-01 -6.379143949087053012e-02 1.554846218685287107e-01 -1.857982183353259209e-01 -1.201030541008807628e-01 -8.030338093107196318e-02 2.515748439913757101e-02 -7.557998273799625133e-02 1.133814371107675079e-01 -4.018155524886055791e-02 3.896412162540284496e-02 2.321135051933191362e-01 -2.305531846493864279e-01 2.767575675117958101e-01 -8.335473913770775900e-02 9.166471248705150912e-03 6.138313661063895393e-02 2.090613818653379308e-03 1.506078042854521772e-02 1.509966291578760389e-01 1.136979963981505082e-01 9.689333376743305970e-02 4.202434958783714952e-02 9.919289612758035168e-02 1.082161011763398649e-02
1.899999999999999645e+01 -3.756689771423582253e-03 -3.458977962266802497e-03 -4.512525946318907827e-02 6.785553418861022847e-03 9.216633475570465417e-02 -1.607194302934944821e-02 2.692540777975806904e-02 2.122970996566730939e-01 -1.144203240096867968e-02 1.382247081134817812e-01 2.037483972517414310e-01 -5.722378958427334905e-02 -1.782804305851265203e-01 9.908966340444629040e-02 6.966494145650689584e-02 -4.736196881166717110e-01 2.280164258210357342e-01 -3.965228710955979730e-01 -1.577529806559156977e-01 1.181633919313434394e-01 3.635607655302482144e-02 5.248242194748174716e-02 -1.206146776884659683e-01 6.021848910628141427e-02 1.115379600338917282e-01 -7.457452270255338772e-03 1.053030217202778965e-02 -1.643950382396575927e-01 2.583492159023966991e-02 8.072172788744845506e-02 -7.994832312051165790e-02 -1.096371941362239144e-01 1.978144176456003156e-01 2.977674216463334703e-02 -1.389149144240386380e-01 1.605249964084601855e-01 -3.213128198172414685e-01 6.217999462399657201e-02 -2.142913584704409999e-02 -2.927670801028634667e-02 -8.149097385425471685e-02 6.260142337216603736e-02 -1.406433183950733523e-01 -1.493698950125863234e-01 -1.095774683310569292e-01 -5.540609639684974941e-02 9.951029284492964033e-02 -4.312121199707919655e-02
1.919999999999999574e+01 -4.392310923011459763e-03 -3.344859937269264744e-03 -6.369884287826695080e-02 7.286649753769033379e-03 2.573146602311469633e-01 6.578023877536717454e-03 3.788210753060992919e-02 2.362954497354867733e-01 1.214939184214560153e-01 1.248064301773374185e-01 -2.400474358942060737e-01 -1.213678894168642025e-01 7.499160670823785957e-02 1.630183020593831689e-01 3.475821392850363956e-01 -7.360635578384958078e-02 2.924953968388223080e-01 1.962741997691705986e-01 7.298551802804949251e-02 1.046249697410043533e-01 -5.362486968294617046e-02 -1.978286126866432848e-01 2.159688148957464859e-01 4.375002371964749615e-01 -5.010679471668681717e-02 -3.118429665152543453e-02 1.849762261723072732e-01 2.270453032175537376e-03 1.130279663161294357e-01 -7.894201816794894910e-02 1.773774024608501532e-02 1.720983311427559323e-02 -1.156533431314271838e-02 -1.764085084630124534e-01 2.415265055751937562e-01 -2.200161273068584195e-03 3.110319814615057112e-03 -8.520547649375605215e-02 -6.283998967071416364e-02 -3.337228201652846227e-02 3.082297421763722373e-02 3.311082255907942667e-02 2.883465708510824649e-02 3.523120486184019851e-02 6.210549921590263062e-02 6.132228024273417982e-02 -1.300320192139238773e-01 5.394070661838493846e-02
1.939999999999999503e+01 -8.199725048150278625e-03 -7.208888372590425628e-03 -8.537586157901706774e-02 1.015438313868973451e-02 1.370656711402568062e-01 -2.279590159762486315e-02 2.979642115653829623e-02 2.571906787065908473e-01 -2.188340565592341094e-02 1.030669884463665115e-01 1.740821012497500431e-01 -8.379242397614308779e-02 -1.620572992810997148e-01 1.541829788060296580e-01 6.753952193787525482e-02 2.326794316287451522e-02 -4.111177052007466970e-02 2.239590873114337688e-01 7.816160811659024488e-02 -4.540376453406891888e-01 3.441873541388529301e-01 1.361979772721879367e-01 -2.246938926673403558e-01 1.178846920597560882e-01 2.756762801625173287e-02 4.733925714262098849e-01 -8.994847815415797643e-02 1.601689691752953559e-01 3.435569198603107780e-03 6.465524590670156113e-02 1.669474344527289641e-02 5.228765705921181034e-02 -6.534639352887586239e-02 -9.664680192085969845e-02 -1.317422759407163302e-01 -3.153203600584064681e-02 8.992403773582961779e-02 2.447910790970285553e-03 2.669069965317014733e-03 4.011288034462793736e-03 7.209842251767122068e-02 -1.247327994704435644e-01 -3.613257099671773886e-02 -4.133245636045577986e-02 -3.170736783372109929e-02 4.061760568554802914e-02 6.254499808376291770e-02 -2.918034426965954858e-02
1.959999999999999432e+01 -1.313408230937142089e-02 -1.075691151847930731e-02 -1.313020876299517692e-01 1.100395833783243855e-02 2.182021379603247824e-01 1.207822331942775239e-02 2.763082963265907008e-02 7.676809911078079363e-02 -2.238963434384043730e-02 4.145986390430683732e-01 -1.671965872068972569e-01 -8.848483150018346399e-02 5.645814157158460245e-02 1.476386940105637868e-01 7.193636621885490801e-03 2.233591615352974458e-01 5.435903760850550187e-02 4.938497307039407813e-02 6.163265235055614272e-02 2.084353633938791639e-01 1.003581313554823273e-01 3.367833338437892926e-02 -6.174675710988386523e-02 -2.261083689009653619e-01 -8.316570155575056522e-02 -1.691855157482690108e-01 1.411453710845655407e-01 2.449018622625272201e-01 -2.895271103636558041e-01 2.102167589727253760e-02 -3.000371162775192779e-01 -3.430480703131429804e-02 -1.839652658667786100e-01 2.877517687033493421e-01 -2.501055215731462500e-01 1.257654614098214496e-01 5.693593382007301057e-03 4.699839049591458123e-02 6.218721058866635149e-02 3.137289166614756764e-02 8.494699711922949759e-02 1.150155164269210384e-01 -1.195377053115663848e-03 -9.826985369809271287e-02 -1.998925050572288725e-02 1.905760965502046461e-02 4.650321675883210826e-02 -3.131459346227466467e-03
1.979999999999999361e+01 -1.582228378033002231e-02 -1.354129982471590117e-02 -1.421468801248668423e-01 1.267589178846413936e-02 1.085570282800482483e-01 5.122093190633347955e-03 2.178858066160906798e-02 2.925301677640092593e-02 -1.092801128681952921e-01 5.104464915359451238e-01 -5.565117621753662945e-03 -1.112418768618898268e-01 -1.469861843718050509e-01 3.436667638178187399e-03 -1.619681597339205636e-01 -7.822257433286228939e-03 1.340499905472952447e-01 -2.070143832078470414e-01 1.824417174510354900e-01 -1.910261808464288891e-01 -2.411416071912680370e-01 -7.221483021382237022e-02 -2.361622245055293098e-02 -2.216870692716028934e-01 -3.638878486144195290e-02 -1.779074496855073961e-01 -1.936145599186226141e-01 2.153211557377503887e-02 1.177364219911043314e-01 5.238636834878684923e-03 3.975688329534043941e-01 5.544593007115335148e-02 -5.017338815196614732e-02 -1.089369521455596374e-01 1.223327490270871704e-01 -2.251049161880933069e-01 8.373930459708235630e-02 3.234783723802958644e-02 -6.553386774553573643e-03 -4.980399068468954055e-02 -5.247036689180627905e-02 -9.858892729417645384e-02 1.125906455425161878e-01 1.003920840484834875e-01 -4.492075588248420348e-02 -1.166411076926579526e-01 -2.155909659870789211e-02 4.130435361279896633e-02
1.999999999999999289e+01 -2.425456051881003453e-02 -2.250633363010379195e-02 -1.728528780668387999e-01 1.994027444885526981e-02 -1.511109417916365050e-01 -3.183750070043411123e-02 1.656704826408104611e-02 8.668211742238973727e-02 -1.463006472271324021e-01 2.311170994802071721e-01 1.530029398223934911e-01 -1.041975530571098291e-01 -2.168587445635313526e-01 -1.464055547538695157e-01 2.652904676619539590e-02 5.213879742818273710e-01 -1.603560748731699126e-01 2.211976780098128675e-02 -3.846312014485446795e-01 6.218657398786178736e-02 -3.858034155082595406e-03 9.413962252936827757e-02 1.143211587334267282e-01 2.950608394056922767e-01 7.209199374746309841e-02 -1.056360414161556793e-01 1.425526639915827842e-01 -8.005367285024701796e-02 1.320201418755067302e-01 7.160132495911243102e-03 1.582305061407030256e-01 1.089698754223156207e-01 1.595767200167565736e-01 -3.498576777064647120e-02 -1.148718822730456918e-01 6.696605292855042912e-02 -1.127848132172278861e-01 3.476628460315425717e-02 2.809190791499642514e-02 2.009619888000524143e-02 -6.894307660827977968e-02 9.858086679369758298e-02 -7.299918545301255224e-02 4.335767452513533682e-02 9.879567786831551512e-02 6.548284952085936528e-02 3.391562698283655947e-02 -7.764298485918537385e-02
2.019999999999999218e+01 -3.105150082979443033e-02 -2.956150396230562347e-02 -2.005052355263605424e-01 2.765588248865870000e-02 -2.285326193912862180e-01 -3.962059929143553483e-02 3.428438041015626631e-02 2.285423106895181911e-01 3.076924810050820844e-02 -1.051641731355323073e-01 6.466490828116959466e-02 -4.229963009665462653e-02 -5.929915801028046857e-02 1.753140656612738602e-01 2.133187523852679290e-01 1.116559731310700909e-01 -3.874109050407698596e-01 -3.240791324470148616e-01 2.643411637159043814e-01 -5.149314074324134842e-03 1.183624861700384445e-01 -2.063521790313796733e-01 -1.685755277893626614e-01 2.021691235838426852e-03 -1.685121999623593048e-01 -6.504802844228158021e-02 -1.490149816466720956e-01 -1.923877821557428563e-02 -1.178084589260171983e-01 -1.029797189622451564e-01 -6.102813151606941572e-02 -5.046964931393115028e-02 -1.165476073214130465e-01 -7.140539034129554652e-02 1.869713086239878086e-01 7.498962217053048440e-02 -1.177410173799551540e-01 4.196267497183502060e-02 -3.222857097705771751e-02 -5.687261609652682209e-02 -6.587350194192591324e-02 2.459622382465928569e-01 -2.072376988547629945e-02 6.893353226165298275e-02 2.028130579078311901e-01 -8.757849428749241161e-02 -1.803672839612454892e-01 1.152726243394292388e-01
2.039999999999999147e+01 -3.912372684606679751e-02 -3.685185819700598220e-02 -2.420853221921744347e-01 3.260082054542123159e-02 -2.412984018044087020e-01 2.497883170368853448e-02 4.968984807038736434e-02 -1.587471891072046032e-02 1.762631275600872738e-01 3.828188998221507267e-01 -3.141385432018178325e-01 2.883074316594525302e-02 2.066203370767541736e-01 -4.462002034252314786e-01 5.555622069782088779e-02 -3.346833697553824316e-01 -3.760526816642826287e-01 -2.067498706701588473e-02 4.556184496427279074e-02 -2.523781946618706626e-02 1.212171391669577061e-02 6.730341511867875270e-02 1.019060091071204502e-02 1.460420169880747854e-01 3.035971893485006623e-02 1.550966187627108583e-01 2.272297615772262552e-02 1.162046251596820373e-02 2.288219889718861276e-03 7.074915393975363120e-02 -1.039384990478885579e-01 2.884340661457906324e-02 8.642232054758723636e-02 1.729898139217641434e-02 1.919206995903898622e-02 -5.061068040758606723e-03 3.378577903422474299e-02 -2.657304537131871189e-02 9.235392674370106886e-03 -3.725651019928040951e-03 1.784628969230989126e-02 -4.695644435856916737e-02 2.504569212415582585e-02 -3.613117367468367258e-02 -7.255665694775363661e-02 5.117171015801866979e-02 7.911420926822518296e-02 1.444097103745072865e-02
2.059999999999999076e+01 -3.182270440791727939e-01 -3.258360444028559622e-01 1.731380231751161181e-01 1.272240608122653382e-01 3.168002910666581351e-02 -8.310218257585951784e-01 -2.144771787737481394e-01 2.108617892764300811e-02 -3.024661767214582506e-02 4.462823690815633654e-02 -4.044371308595121062e-02 7.006036460284633532e-03 5.585518969926955846e-02 -1.982851939851984144e-02 -1.376006379793692953e-03 -1.053314508579820778e-02 -9.212261879845489235e-03 -3.964348320857817229e-03 3.915838973427616769e-03 -7.899639571381112529e-04 -7.913487160713487956e-04 1.842631085218907842e-03 4.587831923025783090e-04 -9.543255651569993326e-04 4.381415373664418358e-04 2.193193870952311539e-03 -2.029492569587059304e-03 -3.428728525610417088e-04 1.793080014064578885e-04 -3.430878604282977334e-04 -2.088408909352915653e-04 3.918240496852286634e-05 1.220740829688570124e-03 -7.527986531902870673e-04 8.705941280835612604e-04 -3.310774177464581819e-04 8.491906338942086007e-05 -1.045451817194431024e-03 -4.563125935118152605e-05 -1.065198833012660751e-04 -5.392100080611998561e-04 -6.568985638062642060e-04 -5.555829084874886825e-04 6.754528181763048880e-05 -4.138463457270983117e-04 1.506385798347746803e-04 -1.368048795421667461e-04 4.082034111600766832e-04
2.079999999999999005e+01 -3.158050521284616607e-02 -2.967121746062126655e-02 -2.046985568276286360e-01 2.608315144951008774e-02 -2.135080654958404489e-01 -3.764764840315263511e-02 2.535271010286061985e-02 1.745093592788245773e-01 5.178907340127842512e-02 -1.464067413050242628e-01 -4.102807139417890409e-02 -3.361311007229925846e-02 9.767802917112568956e-03 1.462063665600704110e-01 1.360994267682890668e-01 1.312539385584818030e-01 1.327505501035227894e-02 3.134996190189755227e-02 1.019279459936982130e-01 5.213121121729889090e-02 -1.493924457109291684e-02 -1.834632689094588542e-01 2.149058758813842951e-01 -1.487266651630398673e-01 2.232151890672612604e-01 3.182355001549586754e-02 7.679742308820547425e-02 -2.841882152447476259e-02 -3.513384431029974442e-01 -1.125013227418705276e-02 1.048888834320804986e-01 8.676881025789097424e-02 2.415151020965101147e-01 -4.203060996506217256e-02 5.093257101112865642e-02 -6.870827492096112654e-02 -1.135502752357103184e-01 1.213020141280390929e-01 5.176162705495091637e-02 2.762051665186702684e-02 1.558046315525526970e-01 -3.078316958394042846e-01 1.373741342216150962e-01 -3.074348167289980491e-02 -3.210625110428819706e-01 -1.871445650786855708e-01 2.163992379724558601e-01 -2.344138181370852836e-01
2.099999999999998934e+01 -3.398712021600946986e-02 -3.156120025152398673e-02 -2.195203390368101193e-01 2.632152569545825535e-02 -1.954272996739974677e-01 -1.880957853846509237e-02 2.473376081922476488e-02 7.819189171808492433e-02 1.037219881249806241e-01 -2.963414551862966415e-02 -1.485424591715316656e-01 1.344916679454331507e-02 1.398843267888836284e-01 -6.845468628844551817e-02 2.225455051159559439e-01 1.216294696853108780e-02 2.314148437889155807e-01 2.187651119046293835e-01 -2.020656415533852446e-01 2.395414048254474459e-01 7.038804339754099748e-02 1.704422069261059824e-01 -1.344711249275113985e-01 -3.568635845414180330e-01 3.786381609379778357e-02 8.232328998951261856e-02 -2.652926158333189233e-01 6.407922517061681589e-02 1.240519975922870083e-01 -1.272499207035789892e-01 2.627651148040281437e-01 -9.427132645818890599e-02 -9.695874494150469314e-02 -1.364646290273177076e-01 -1.131528177076701475e-01 1.124017349011628003e-01 -7.952676979002162860e-02 -1.406427644016628176e-01 -8.573282979508980994e-02 -5.913203334277773726e-02 -2.754533492740684694e-02 -7.083095165789647651e-02 -2.379623117309190850e-01 -2.400886362170575120e-02 1.329893378328581011e-01 -1.389428952987993848e-01 -1.776346941180450556e-01 -5.174089790458032828e-02
2.119999999999998863e+01 -3.165684317435460415e-02 -2.946683460175334585e-02 -2.072417320643314409e-01 2.510495630515293536e-02 -1.912620719327430552e-01 -3.339852559069854399e-02 2.183022094063011981e-02 1.360433325706847385e-01 5.943882362884979342e-02 -1.223380412323165217e-01 -8.119293017271309032e-02 -1.280413850720875379e-02 2.909174550260770070e-02 1.506139462235680793e-01 -7.772692206941433923e-02 5.923578279911787675e-02 1.204271352562953229e-01 7.801563761280819187e-02 8.132895081525826075e-02 -5.104168352012782711e-02 -1.703961109596406620e-01 1.470709198389076600e-01 -8.472799916978830670e-02 2.685795809694374852e-03 -1.937392893285971862e-01 -2.227167340027020881e-01 -1.959001242513755403e-01 -1.293286182745307378e-01 1.075014252229004180e-01 2.911634893163255189e-01 -6.882127341804200604e-02 -1.963475663144338412e-01 3.948208787360885097e-02 -2.321926558484345704e-01 -4.231759588517326059e-02 9.908845330600694890e-02 1.544099839168283916e-01 -1.288349792610813185e-02 -5.859922697973959926e-02 9.008910805454994897e-02 6.985963627058446035e-02 1.346532534156394678e-01 1.462066949624134804e-01 -1.567721569005889881e-01 -5.203968403908282997e-02 4.335968769646690868e-01 3.223338405113302940e-01 -6.158956860923262694e-02
2.139999999999998792e+01 -3.161473912197931141e-02 -2.917145390716451014e-02 -2.085410962965855153e-01 2.392241494462049242e-02 -1.767357711578927959e-01 -3.131729120145596706e-02 1.677638259530259482e-02 9.998609720679753343e-02 5.806693028116129834e-02 -1.128244310372271825e-01 -8.251676840402480395e-02 4.571243192201878552e-03 2.020843047188302169e-02 1.306032493524126592e-01 -2.144454472812668544e-01 -2.159492679686330491e-02 1.082403683526712707e-01 -4.748125738304019225e-03 6.610940142889207456e-03 -2.549996496967132931e-02 1.354165354842891689e-01 -6.026614149303159002e-02 8.660319415289507994e-02 1.770872140898954034e-02 -2.348611666101845241e-01 -6.814409912041989592e-02 8.713424689413981628e-02 -6.446740947899942675e-02 2.730722930824574513e-01 -2.031643476653208491e-01 -1.657912716869772152e-01 2.460001284132833088e-01 -1.173600024750941079e-01 8.974993042328302528e-02 -1.694580612066726999e-01 -1.734782716009874437e-01 -2.825282021484542064e-02 -2.299320314512834015e-02 2.238209983061732189e-01 -2.010204216092576213e-01 -2.188314711516224920e-01 -1.132442492199160489e-01 -2.715590004014402092e-01 2.073331109018405061e-01 -2.985555173729467215e-01 3.795713016901856168e-02 1.266308999823997639e-01 2.249525370828316106e-01
2.159999999999998721e+01 -3.161260071722544335e-02 -2.911855039722431940e-02 -2.094695442710880762e-01 2.390861504182787561e-02 -1.673533936815700118e-01 -2.929340237152725304e-02 1.753976466104601936e-02 9.294175538598418995e-02 6.061910485420106409e-02 -9.110563735073025360e-02 -8.602102433439187679e-02 2.063696564566561142e-02 4.380347165646462926e-02 1.318114959484881221e-01 -2.702604248909129536e-01 -5.471429023026518762e-02 1.072527127135831232e-01 -1.087618629765554207e-01 -5.768642954890342012e-02 -6.736936697298781529e-02 1.455153793615372726e-01 -3.613743453607327905e-02 3.826075676617980703e-02 6.786920562638430743e-02 7.958478732912394049e-02 2.661010430451895767e-02 2.261734686762407187e-01 -8.673122086047489743e-02 1.296811317076078107e-01 1.489138104584704914e-01 1.577642383350533195e-01 8.483177289257345932e-02 -2.292388076459187241e-01 3.674631349122376434e-01 -1.648146938333384590e-02 1.280488786166785187e-01 9.035262061052259670e-04 1.556414772221075167e-02 -2.494735086356518472e-01 1.344925022412810645e-01 -8.878487673694844540e-02 -2.306900613546515599e-01 3.489250883692598393e-01 -1.802930325309222426e-01 2.525634866019116909e-01 -1.678251095901919093e-02 -1.997874048868264751e-01 7.889856722320126234e-03
2.179999999999998650e+01 -2.952707943964226825e-02 -2.716058447369172277e-02 -1.951148796115428630e-01 2.032285675355718566e-02 -2.362047234882490021e-01 -4.910711292526208360e-02 -2.730741876456288693e-03 5.384566162696884789e-02 -8.179549533001138906e-02 -8.865673781676508547e-02 2.750168149374263571e-01 -3.571926929906425741e-02 -2.109820295888028829e-01 -2.598887828681277212e-01 3.136080137956359093e-01 -1.763113813673394467e-02 3.017827084720981490e-01 -1.515352895312544997e-03 -2.353448091849863824e-02 -1.225102555492520728e-01 -2.892622755086613484e-01 7.326335130345196234e-02 8.903431405380657360e-02 -1.402587488385371658e-02 -7.551504174482169540e-02 4.264957244527057406e-02 2.414440519948969632e-03 2.021376693599764296e-01 -7.544347880155564609e-03 1.085273677340694715e-01 -3.119375760683544274e-01 -6.859755328209250769e-02 -9.119503765513415619e-04 2.927767023514131206e-01 7.862873320814431355e-02 -1.366264342474981242e-01 2.288684932560098584e-01 -7.984135984502531425e-02 4.259729951920547542e-02 3.684659953530197013e-02 1.734763426245052378e-02 2.794393117537682589e-02 7.100896407178275416e-02 2.619250475923734153e-02 -2.770679031240588786e-02 -1.298763737145488262e-01 -1.556634448109473767e-01 9.701656309863398997e-02
2.200000000000000000e+01 -3.143756947494030091e-02 -2.861234303998950665e-02 -2.113021210881515510e-01 2.239970509416121247e-02 -1.425173216976225732e-01 -2.551138428280515583e-02 1.210398009521387354e-02 4.379712988935448303e-02 5.354118649864070267e-02 -4.977058656359706346e-02 -6.471214285600399019e-02 5.153032888108489279e-02 4.383970136925493394e-02 1.048588075599660441e-01 -4.350770362593109342e-01 -1.481887594859921387e-01 1.753595653241950270e-01 5.261889952023746791e-02 -2.720229907874038497e-02 -8.937685637108279402e-02 -1.104659492365526463e-01 -2.500877053461360647e-03 -9.243420741236423044e-02 1.357241920107696009e-01 2.835331890840178670e-01 3.523760292467284505e-02 1.325664201472605275e-01 1.948402096677928630e-01 -2.370586020159042850e-01 -1.404985539363586278e-01 5.658746172291070908e-02 -5.798317675142439925e-02 1.413881333328081968e-01 -9.071757795984497497e-02 -2.718823016527793443e-02 -1.173651510204308246e-01 9.518239986773109618e-02 8.019206149237807779e-02 1.505958525689262695e-01 6.115493559534739693e-02 1.534481784900901813e-01 4.138889617633705886e-01 -1.617225690665405335e-01 1.700556018824351534e-01 1.954896519281102418e-01 -3.391356347194784265e-02 -1.222383845950882064e-01 -6.077161241947672682e-02
2.250000000000000000e+01 -2.423547733859371389e-02 -2.046678568257406794e-02 -1.922763541797058440e-01 1.377400216245654001e-02 9.714394028312701990e-02 -1.125774092345331948e-02 4.782927754637777257e-04 -3.503237621415546121e-02 -1.660540256835100776e-03 9.081994768292772635e-02 1.397348704570598177e-01 1.618164308618173786e-01 1.356188392355926475e-01 8.784623471617877821e-02 -2.315204033863958732e-01 1.886940861484905640e-01 -4.095214975396071350e-02 -1.258576110948828042e-01 -1.363032375073457425e-01 -1.046997926778945774e-04 -9.146833398483965316e-02 2.113964164680256497e-01 8.440993084507662780e-02 -6.635091407405130370e-02 1.151898255624411588e-01 1.458190473066666437e-01 6.077789351948554436e-02 8.155835989224520521e-02 1.181746738877515190e-01 -1.337368831712909545e-01 -3.408613177689873153e-01 -1.995460712643547518e-01 -1.370301504751158528e-01 -2.458097506077145389e-01 4.080794075847860025e-01 -3.280779977687065668e-02 -2.250403166833559732e-01 -2.246804034652444791e-03 -1.596034484840511136e-01 -6.494362095024888183e-03 1.105933414629145656e-01 -1.522596531429163125e-01 -2.511357234223637533e-02 -1.129785296994724741e-01 -2.093135464602310924e-01 5.895677788786207740e-02 -1.643071414063311253e-01 4.786402101080500932e-02
2.300000000000000000e+01 -2.302610641972919342e-02 -1.890139858750020802e-02 -1.912221483558708690e-01 1.191312397281503802e-02 1.753952774367830703e-01 -5.907822022169971661e-03 -8.803442943705988869e-04 -4.066200136900353229e-02 2.937796322090888840e-02 5.523730094964286741e-02 1.583211730875754009e-01 2.144524537964409006e-01 2.591235010481921508e-01 1.441053030729275986e-01 3.921067158002803504e-02 1.396208910489590560e-01 -5.909788661116509301e-02 -1.013316743577345053e-01 -1.377829597793525651e-02 -3.293510199356841639e-02 -1.210549926137518689e-01 -9.147386018923971129e-02 -1.699136302616731722e-02 3.169321319561227424e-02 8.083432184496116071e-03 1.519443752396485159e-01 7.638927174172821521e-02 -2.600284791376657467e-01 -5.663795801809271696e-02 -8.012040921379257052e-02 1.525957058619593631e-01 -2.712515182076224995e-01 2.374611943966556948e-01 2.098647566329640279e-01 -5.085036944092657246e-02 1.231449995347037307e-01 3.666667159191459580e-01 -2.400249799304432496e-01 -1.150833287034254068e-02 -2.224038928993166964e-01 3.924843346081390016e-02 -7.094939191024267344e-02 -1.446027984518965526e-01 -6.042274417346439608e-02 7.983315687119833803e-02 -9.477828126267634490e-02 1.773982689285750758e-01 2.565198707595248706e-01
2.350000000000000000e+01 -2.438318634809245877e-02 -1.983445073478696391e-02 -1.996522348527309532e-01 1.101420825269397268e-02 1.799026345155440576e-01 -8.108834181723549930e-03 -8.742984637067919770e-03 -7.356780365684208178e-02 5.035487641669677411e-02 -3.353250219096294560e-02 2.547263396089827214e-01 2.924527063247741032e-01 3.483045821554334731e-01 1.569824628531735489e-01 2.947197723567981931e-01 -8.281684167684696951e-02 -6.648242022357998826e-02 -4.897908463713109874e-03 4.579725498380611548e-02 4.988766183882292760e-02 -1.768556722013188420e-02 3.379570028922700420e-01 9.524560929274550813e-04 6.099316867626774358e-02 1.528429533870419299e-01 -1.368896115598406404e-01 -8.040301762878288017e-02 9.081167844444387738e-02 1.281281436525313344e-01 -3.097926882518969340e-03 9.723994704473946926e-02 2.372733239572833719e-01 -6.821302246115605594e-02 1.086682622451594360e-01 -2.906271104900740726e-02 -1.805104932415377839e-01 -8.046014861802980311e-02 2.571333046244025367e-01 1.421922629089098777e-01 5.667221047504362313e-02 -9.558939380393113860e-02 1.112652763198380551e-01 2.084595321118196953e-01 1.533541344369104553e-01 8.208294008797507868e-02 2.636080417353551392e-02 1.264421640970289640e-01 -5.714132725992433770e-02
2.400000000000000000e+01 -2.286722686757032552e-02 -1.862483598958980871e-02 -1.862288723783893096e-01 9.527981509296561125e-03 1.174989642714419913e-01 -1.029495413571381891e-02 -1.796571908705881654e-02 -1.112814672488255385e-01 -2.772181720153826454e-02 3.858811672233511403e-02 1.146072147447170647e-01 1.049298624117126627e-01 7.447582319835252540e-02 -4.475255187136475271e-02 -1.951406988191356495e-02 -3.408968170512882527e-03 5.350981414198705682e-02 6.525437983148205112e-02 1.121771848328752402e-01 -5.490520454412305823e-02 2.322574853203439593e-01 -5.958155763301182378e-03 8.795350056548707773e-02 -1.880673881805647318e-01 -2.336719887402168294e-01 -4.050041776178480574e-02 1.332712617451994319e-01 -2.223939641167475556e-01 -9.376350264169132365e-02 4.031956864951480313e-02 -1.264130278431253862e-01 1.887591337772988598e-01 3.786383464740463722e-01 -2.549959589123771408e-01 -1.680617532098127864e-01 -2.269106941331991700e-01 -7.839369770736705906e-03 -2.295450948224915799e-01 -8.782405197223500104e-02 1.970480664683900707e-01 -1.945151825356113695e-01 1.380623526617661967e-01 9.192358777698995953e-02 -1.847362184886689185e-01 2.334166582416706201e-02 -3.949999905080351509e-02 -3.231606129703900598e-01 -6.834544859760315061e-02
2.419999999999999929e+01 -2.888266733722570923e-01 -3.236447109191047389e-01 9.612031709587752493e-02 2.957214221325477621e-01 5.710363155666774160e-02 2.327742954089137561e-01 4.365206919883400927e-01 2.088988841230281779e-01 -5.939197347461456777e-01 -1.118249401184235881e-01 -1.074801453080855979e-01 1.051719796563511111e-01 1.555243505240636315e-01 -9.486360247834871307e-02 -2.026261653984692476e-02 -4.320651772002425534e-02 -5.336108712191298120e-03 -3.862939593117524408e-04 7.989027915232989330e-03 4.306341930767768403e-03 -9.131808650674102645e-04 1.315923777402666205e-03 2.357358386410985610e-03 -7.826260607553931457e-04 -2.291196609981580989e-03 3.567956260728187036e-03 -3.494877287956332356e-03 -9.796228220718982728e-04 -4.399804076152008959e-04 -7.774786031069369626e-04 -1.541521251101745857e-03 -3.583562981522401294e-05 1.048590492696209854e-03 -2.570082879176433053e-03 3.472061102715905036e-03 -8.107532969712312378e-04 9.735060918783047823e-05 -1.746225060185072541e-03 -2.556818806605718722e-04 -4.061547387181438807e-04 -9.496038209222551225e-04 -1.366777249589589890e-03 -8.465376957122644529e-04 4.559063493923022625e-04 -9.750890747592813948e-04 -3.728836096972489196e-04 -1.353657055695232361e-03 1.394366784159132558e-03
2.439999999999999858e+01 -2.146601445609906678e-02 -1.768168760264008169e-02 -1.713337773182286861e-01 8.504839554860574302e-03 3.908832788040951522e-02 -2.231245454087063887e-02 -2.661575529950172686e-02 -1.010215347978298261e-01 -1.007724955409082523e-01 -1.295012941979673850e-03 1.503584878522230828e-01 -2.689285626911508756e-02 -1.513521188525910055e-01 -1.703354334705413642e-01 6.957864336207920941e-02 -7.897160534026322065e-02 2.513693759336501493e-02 1.730852081172844920e-02 3.039146861879802319e-01 1.373970473392111258e-01 -2.119428196769813227e-02 6.289119763024744736e-02 2.708168637987116642e-02 -1.048359273058402721e-02 2.645128342996713733e-02 4.938245092560058364e-02 2.672273399232065749e-01 -3.698819473441681827e-01 -1.318085403437037895e-01 -1.126495181366689718e-01 4.976272954354476336e-02 -1.824968747524345902e-01 -3.716370669148615913e-01 -8.351470666830855538e-02 -4.514860179979195143e-02 -7.297027379064451036e-02 7.040446922424241361e-02 1.373758393341776018e-01 8.905195521021112837e-02 1.970710732046818126e-01 3.016132528092721390e-03 -2.092182800113914776e-01 -2.774020469002781430e-01 9.238543568989493471e-02 1.600594702096175548e-01 2.221620028573322025e-01 2.017920364792588975e-02 -1.950537287246541795e-01
2.459999999999999787e+01 -2.364045675293793142e-02 -1.915866008433284029e-02 -1.911895309935387477e-01 9.103390386047511065e-03 1.205667778586211325e-01 -1.044953480124217668e-02 -2.214418395024252834e-02 -1.359257035639758748e-01 -1.614782582283637302e-02 1.893590890904752215e-03 1.154836277332046274e-01 1.408707715333964994e-01 1.325217341922133585e-01 -5.476709417091430582e-02 1.156391819570048302e-02 -4.329349108303643529e-02 1.005145225091078759e-02 -1.081100327743775638e-02 -2.230837410612818705e-01 -1.088789706357771309e-01 1.389552928887612948e-01 -3.935440184384959017e-01 9.585459187587426488e-02 3.964095887948315515e-03 -4.386860281432700126e-02 -3.578366756389472075e-02 -1.028200927118976538e-01 -3.383447574485655418e-02 3.190168467239933112e-03 4.264196424145029196e-01 6.994624532118796922e-02 3.969206442275239471e-02 -2.466962101418066766e-01 -3.352395989339943677e-02 3.556936216571764120e-02 2.586316017451047999e-01 8.215049451758231480e-02 2.902922497079411801e-02 1.104890486224212667e-02 1.216117839181913851e-01 1.323327028673023931e-01 1.548272982078600923e-01 -1.747654220064444597e-01 2.483400704911343793e-01 -3.027025544642692467e-01 -5.462629347273306041e-02 -1.322264437484649280e-01 -1.609764672623458237e-01
2.479999999999999716e+01 -1.993515660452992166e-02 -1.613074934567293103e-02 -1.644249348862511784e-01 7.317228811305602834e-03 7.615375064315539622e-02 -1.821703714161744883e-02 -2.659847080914919809e-02 -1.009695195769370751e-01 -9.483451951760231424e-02 -1.723148979547779996e-03 8.253997241954115494e-02 -4.265218259030894438e-02 -1.364054888840224578e-01 -1.078781975863145615e-01 -5.003543339577737510e-03 -5.142526870867187433e-02 2.166779285438887384e-02 1.183178834705361226e-01 2.033339678233926084e-01 -7.110147442750985869e-02 4.005004063116626711e-02 -2.527908198389238748e-01 2.114019410870473237e-01 -2.402106368709403528e-01 3.032600690339216642e-01 9.718469142916087711e-02 -1.333971312084594463e-01 -1.560702478645703550e-03 2.501705747474490260e-01 -3.129595101191013917e-01 -9.148721743044940791e-02 1.456517122736123437e-01 6.029872799603584743e-02 1.624350135528221106e-01 1.835770059595551867e-02 2.499064979751354498e-01 -1.555130334882767751e-01 -1.912269148804850438e-01 -1.122143436812049061e-01 -4.105458734475509602e-02 9.318968572883934431e-02 2.426111819143599302e-01 1.118577590569397179e-01 2.610051397553966868e-02 8.015338782988248867e-02 2.788664242805097837e-01 1.804485630709352917e-01 -3.543274338858154460e-02
2.499999999999999645e+01 -2.369813127402987940e-02 -1.922717853396403373e-02 -1.887378789428638959e-01 8.338387754267139254e-03 8.498775447967654717e-02 -1.426778504322295804e-02 -2.945067407325014860e-02 -1.587913033404260987e-01 -4.196201386462470456e-02 -2.279124669434325068e-02 8.638022398823949621e-02 8.508537321183887170e-02 4.033035134733040095e-02 -1.327211038163550183e-01 -3.403735328691118167e-02 -8.804752546620751852e-02 8.794773935764170492e-02 7.177002063134689525e-02 -2.946367282680965038e-01 -1.508100231110784117e-01 -2.355096375794891658e-02 -3.234363173836042882e-01 -5.797641026937570136e-02 1.998753719655621819e-01 -2.303393363566361152e-01 -1.396966472193057751e-01 -2.717683052591003401e-01 1.393592066624620984e-01 -3.162361398553943381e-01 -2.516890063309726311e-01 -6.094861252886908665e-02 -5.822939795069007052e-02 -5.286256810466094525e-02 -6.185556274772733426e-02 -9.121122271379082658e-02 -7.413696444242397210e-02 -2.040252221572217972e-01 9.901575262700895719e-02 6.730837670374457266e-03 -7.302566347245800782e-02 -5.439568785270434970e-02 -2.768879715738286618e-01 1.032467919783288668e-01 -1.451889072681085135e-01 2.407606612454024353e-01 1.225671767236963944e-01 1.247071566444320212e-01 1.894317503386364759e-02
2.519999999999999574e+01 -1.832137841851431623e-02 -1.435476046563292918e-02 -1.595620816669210407e-01 6.197017491443298359e-03 1.567746358343213853e-01 -9.928559166987049184e-03 -2.314117882045861954e-02 -8.608354535358045401e-02 -4.363777574947617921e-02 -3.081833301971290476e-02 -8.094082307989615421e-02 -4.505280404103602365e-02 -4.232820608203379659e-02 5.879946121481767485e-02 -1.940432251310399703e-01 1.097018398978293896e-01 -3.757141135210879251e-02 1.935388298579338306e-01 2.806764437960045377e-01 2.112703966324212812e-01 -2.523040644136916866e-01 -5.871744021034241284e-02 -1.642358439371251755e-01 1.944239206182775959e-01 -1.456766898891480831e-02 1.651831792589933678e-01 -3.059971329451782185e-01 -4.495930138254373987e-02 1.667402471735856540e-01 1.699344835436235324e-01 -2.010862703064384693e-01 -1.610058206894404709e-02 2.643447842537159920e-01 1.361485493395920010e-01 -3.353944886387869723e-02 1.746329513420449009e-01 -1.189142453505318692e-01 1.516072009541979404e-01 1.234141360658490005e-01 7.084767721121540407e-02 -1.832866253571677206e-01 -2.103753656238119552e-01 -5.085391510762579670e-02 1.172521693798605907e-01 6.510217704987054932e-02 -1.752690252041914365e-01 -1.762693007293629488e-01 -1.505011682339273404e-01
2.539999999999999503e+01 -2.243934929633849967e-02 -1.824018460265630637e-02 -1.772454516170628436e-01 7.183829342513312934e-03 3.973877027632322784e-02 -2.062937009080536774e-02 -3.665413363191679513e-02 -1.597730714858345280e-01 -8.948641798031325978e-02 -5.188202530711871069e-02 3.499353464202872854e-02 -3.116239443076837881e-02 -1.133912821985780528e-01 -1.767432436902122983e-01 -9.272089889093307336e-02 -4.931605905707706766e-02 1.144339900403165272e-01 2.991329643429741503e-01 7.497664892224385758e-02 2.642589960341198627e-02 2.469729447379536424e-01 1.606368220314049744e-01 -2.239748550599987564e-01 -3.189597335853192224e-03 -2.249540556809197234e-01 -1.033188910704890273e-01 2.259118752984737022e-01 -8.806047638336866878e-02 -2.813929942432033537e-02 4.542130984185308029e-02 9.977179724199129740e-02 -3.212273701963763023e-02 4.024752912796031312e-02 3.405504787703253489e-02 4.072408876447287107e-01 1.485983868875540292e-01 -1.325851522985796449e-01 1.250506907090023212e-01 -2.188039922114774771e-02 -2.222478602143261317e-01 5.639301010954965443e-02 1.557197941924085283e-01 1.080396014446319275e-01 -3.796086957043221313e-03 -2.370712042485950341e-02 -3.191336469981788104e-01 2.596387776768184774e-01 9.103005097612154595e-02
2.559999999999999432e+01 -2.910428729912676316e-01 -2.942224321888371463e-01 5.366409777029198386e-02 1.577400174978192404e-01 -1.882003680315431741e-03 2.017374019089472614e-01 9.367733609089831659e-02 -2.003420150120094612e-01 3.835749008950759542e-01 4.151388327120453248e-02 4.277967201911254957e-02 4.450924677619012143e-02 -2.236177105957368738e-01 8.627363810037790015e-02 2.952728284668753797e-02 3.788937205539501252e-02 2.475199158819401876e-02 5.078148001268220635e-02 1.742368269866082994e-02 2.975351376623094793e-04 -5.215949926699641609e-02 3.084437350300105532e-02 3.788434101779458024e-02 -1.508103964306929147e-02 1.405689263823023220e-02 3.343884281414433862e-02 2.229603907451196618e-02 8.533340099619603214e-02 -1.367707730543304967e-01 5.377871557094605209e-02 1.759134887475022682e-02 5.454186747811576308e-03 4.458754018153268661e-02 -3.799213561291024666e-02 -4.094255921089253597e-02 4.335187953295557839e-02 -9.093429759407084534e-02 2.604994504088076895e-02 -3.575698462031435265e-01 2.907741827697173376e-01 -1.643431556493382406e-01 -2.424107023472927419e-02 -8.738546573299303677e-02 2.598320504256231289e-01 -8.654834554316872706e-04 -1.316859967435059578e-02 1.650666014637358903e-01 3.171168594248882089e-01
2.579999999999999361e+01 -2.910427839653013660e-01 -2.942248613953910574e-01 5.366063126349802925e-02 1.577524024958354698e-01 -1.871961474716082527e-03 2.016840361216097888e-01 9.375467707028020681e-02 -1.999534885439820941e-01 3.826385976030667879e-01 4.203632221411060521e-02 4.386335588462753066e-02 4.647173673093706048e-02 -2.204816569426124029e-01 8.285631553900608959e-02 2.957487876097117732e-02 3.581914282458965870e-02 -5.218284985337519159e-03 -4.176836131547926462e-02 -3.438209253711831809e-02 -4.789558114961097249e-03 5.525392295410044841e-02 -3.468823465194712657e-02 -4.289112666417404379e-02 1.778234870613706886e-02 -1.065214980647910016e-02 -4.067050826623413301e-02 -1.410059265208626032e-02 -8.307498313189391748e-02 1.371075354501125054e-01 -5.103896871083422881e-02 -1.557229351175341489e-02 -5.766924720819997970e-03 -4.756228489919091945e-02 4.327403601887330753e-02 3.408787509895963574e-02 -4.174361973911620144e-02 9.135940286076964234e-02 -2.133135351568228935e-02 3.580399298640789540e-01 -2.901286483309347131e-01 1.666913863590659406e-01 2.708801874939499935e-02 8.956320710034440524e-02 -2.609784793973908279e-01 2.316702500580107658e-03 1.351951609440638601e-02 -1.627159934952081555e-01 -3.196115662868018736e-01
2.599999999999999289e+01 -2.069106413591734889e-02 -1.659788817206525949e-02 -1.677288366068492298e-01 6.096012388378232831e-03 6.651907034258251750e-02 -2.664144325517567302e-02 -3.752857147781755998e-02 -1.140356482464482263e-01 -8.788628115139739128e-02 -1.478749417811666689e-01 1.083259324316827171e-01 -3.069014476418508233e-02 -1.459319848896825089e-01 -1.187076278692425213e-01 -2.306774221991386015e-02 -3.065961293177473651e-02 -8.347189092474534278e-02 3.378756696397591189e-03 1.534723819629613684e-01 3.586207608448049866e-01 9.186501225294904649e-02 -9.535686480833549528e-02 -1.342807325334244573e-01 1.788311435874989364e-01 2.746888381662136447e-01 -1.049809864850470981e-01 1.455622697186502966e-02 2.115792754010217547e-01 4.961782045718299977e-02 4.375008592104936977e-02 1.221360068336259791e-01 -5.346693825366719000e-02 -7.696068969974741159e-02 -2.302683414994011191e-01 -2.889594846166329001e-01 -4.215751064279085747e-02 1.480983962885337735e-01 1.159884526699478564e-02 -4.829399986849821497e-02 -1.341967156499104807e-01 7.387255596829585269e-02 -3.251973014693145675e-02 1.861896209404705071e-01 -1.750423162973127611e-01 -2.742836773985055099e-01 3.115403751074762376e-02 -1.536117820494986852e-01 3.659372049137950555e-01
2.619999999999999218e+01 -3.073932635292022097e-01 -2.014052166188413373e-01 2.341943684679414356e-02 -1.817178351219132237e-01 -2.730270166471601700e-02 3.024698003556491877e-01 -4.482946724689579887e-01 8.325744647798040410e-02 -3.060179079356619564e-02 -2.868803397637834790e-02 2.316151075237625478e-01 -5.567550720283472865e-01 3.969242002062443042e-01 -5.398671680248767063e-02 -7.088280058840275288e-02 -1.517453991731052346e-02 -5.077159798745930867e-04 -7.133527587163789561e-03 4.168370685056249809e-03 6.118324095187621962e-04 -2.095971410619766780e-03 -1.047120644164899932e-03 3.332532105736343755e-03 -1.036535615645006866e-03 -2.768717441390094579e-03 -9.327545086946679260e-04 -2.227429189056678253e-03 -1.367972893186953504e-03 -4.009475172451368400e-05 -3.079495602065076415e-03 5.334345976792618247e-04 6.728894251910070515e-04 -1.092435947529138808e-04 -2.427308618865824455e-03 3.152956247728627703e-03 -3.827597730590757779e-04 -1.663274188498434919e-03 -2.441104000993053660e-03 -2.143111968066644323e-04 4.542178244889279144e-05 -1.079681111936641033e-03 -4.465967439067439898e-04 -8.341660217232756396e-04 1.182439825974239064e-03 7.913283232059834579e-04 -2.500827534176704777e-04 -1.250115158094518373e-03 4.984227983826853680e-04
2.639999999999999147e+01 -1.883663244122139521e-02 -1.466966856665820503e-02 -1.605584634660647825e-01 4.982051229852393556e-03 1.378429657819985332e-01 -1.957215171330143125e-02 -3.402450694376939894e-02 -9.060213976781979206e-02 -4.604304164029529578e-02 -1.916123265377515095e-01 4.702106326052920074e-03 -3.064563781793919889e-02 -7.676259471176651028e-02 5.452214080001776403e-02 -3.509951892612971081e-02 -8.330668064481999702e-02 -1.535411647638370014e-01 -2.041595552577502581e-01 5.858513794145982917e-02 1.495151247387671023e-01 -2.054101181432542722e-01 4.543921398045020626e-02 4.130460168368807472e-02 1.646649022711020940e-02 -3.193784854907834592e-01 1.427030002724526125e-01 2.113786915754001239e-01 4.700162443549467106e-01 5.138765710766060590e-02 1.072389572097678517e-01 2.126727791611421614e-01 1.964382961838932740e-01 9.684747822095324601e-03 -2.611111088752575112e-04 2.012580989305841686e-02 -1.691689185824045080e-02 -6.307855304239742833e-02 -2.848823249355855736e-01 -1.012909285996419911e-01 -2.301214724945910284e-02 6.169597276525565915e-02 -2.560675650886419519e-02 -2.133462592491106313e-01 -1.255975195276344270e-01 7.125337006965759556e-02 3.768879040252667151e-02 1.666091506370035169e-01 -2.609994896003448583e-01
2.659999999999999076e+01 -3.413338281436519295e-01 -3.849936442139969411e-02 -1.844034735661990998e-03 -5.413792058119755168e-01 -6.678874161781173970e-03 1.645812843586152152e-01 -3.575490190144761105e-01 1.730675036710819514e-01 -1.639757410936129867e-01 2.734269044128043516e-02 -2.302379813844258050e-01 5.066885067535272791e-01 -2.531865523428278864e-01 9.015424437226714216e-03 4.863043530948034376e-02 -1.669005145061269518e-03 -2.479050575179234973e-03 4.891217185941988156e-03 -1.012354389521919661e-04 4.674113425244794161e-04 1.121748481224117949e-03 1.438999516681578866e-03 -1.790172743846813385e-03 3.353642956397541019e-04 1.475883866783926635e-03 2.140512323903373103e-03 3.689883189208195474e-04 7.390368300219980627e-04 -1.197675299191872328e-04 2.101493101845360988e-03 -8.992453000471729938e-04 -4.935237093329273000e-04 5.401274240397477061e-04 9.380455106555146000e-04 -1.262173598994407791e-03 2.302847253094868953e-06 1.347091593929808026e-03 1.235714824729463712e-03 1.011633939071169739e-04 -1.650271148763981794e-04 4.662926977874361635e-04 -1.627646376472595673e-04 3.174352080360775402e-04 -7.251734968413783324e-04 -9.142663191071781319e-04 1.123640262299255770e-04 5.585813189967683964e-04 8.956359946272117142e-05
2.679999999999999005e+01 -4.063939507439052190e-01 2.628591154237025496e-01 -7.843529532305881791e-03 -5.447585926018596592e-01 6.773934121763362966e-03 -1.933779677383061224e-01 5.948655851979022247e-01 -1.269199328360057499e-01 7.359793138916784216e-02 -2.200898435275939341e-02 9.097357306848506686e-02 -2.002822774870573752e-01 8.321299185115449415e-02 7.307010856853072070e-04 -1.681535251794658015e-02 2.204139340109562833e-03 1.348772706993489178e-03 -1.701325698166339471e-03 -3.886088069827268207e-04 -2.625141218245823646e-04 -3.342366685351128106e-04 -5.588500643166620808e-04 5.425367708540307105e-04 -4.796690401774050274e-05 -4.184901131490739181e-04 -9.133401897642647472e-04 4.199620849080592773e-05 -2.163108231732041283e-04 7.361343025775935378e-05 -7.026688785351344405e-04 3.624347524396350330e-04 1.636608180783362897e-04 -2.475911022731772538e-04 -1.844002723391446809e-04 2.836354920982795693e-04 5.308408006960608523e-05 -4.808450341470705148e-04 -3.506389627029251493e-04 -3.139994092257701732e-05 7.487870013457299497e-05 -1.109643385709650499e-04 1.134271534408965820e-04 -7.163443213534383775e-05 2.319879248273873471e-04 3.573312826501880428e-04 -4.311304755116664335e-05 -1.550375131851657626e-04 -9.642825153120526671e-05
2.699999999999998934e+01 -5.022475702710257339e-01 7.008883768202601727e-01 2.071606142579331122e-02 4.645792418258004597e-01 -1.998209964710444264e-03 4.322716929232491706e-02 -1.888509436232149452e-01 2.790968979445680384e-02 -1.080742209573583475e-02 6.355668199765216603e-03 -1.613053947843345187e-02 3.611844315041711634e-02 -1.387057638452657629e-02 -1.513177245799835933e-04 2.970429932752100075e-03 -4.219781178860394083e-04 -2.945583887865067807e-04 2.964297139445337182e-04 8.395718189267162908e-05 5.111773874783898976e-05 6.050709637173479270e-05 9.459107875007588052e-05 -9.306610451713120296e-05 3.398330476441316603e-06 6.611494461481621512e-05 1.565833069946815357e-04 -1.741154756512667011e-05 3.342688840151369228e-05 -1.298052955290212324e-05 1.164099844981558393e-04 -5.705041065534909229e-05 -2.570745849101384838e-05 4.820046926886991669e-05 2.081560264974490279e-05 -4.084354604881447015e-05 -1.536468794731108052e-05 8.046637418707849681e-05 5.183882918798747190e-05 5.373437678610571597e-06 -1.397682304890484752e-05 1.400540949966699147e-05 -1.966915904228265060e-05 8.927305094035694084e-06 -4.026709052818281575e-05 -6.319959159287663131e-05 1.162433254794964785e-05 2.724983060830717357e-05 1.986536938224526738e-05
2.719999999999998863e+01 -1.600352477164503767e-02 -1.209812681404222150e-02 -1.420992413300528334e-01 3.011294406033378224e-03 1.469880834629256616e-01 -7.704405015277269141e-03 -3.550173872430350402e-02 -1.199782098120032031e-01 -6.360160025367277148e-02 -1.283823209629706974e-01 -2.297157588855559540e-01 -1.615603251172997024e-01 -9.340362699900360555e-02 5.935952389925864409e-02 7.519034351265931060e-02 -2.597251497320034880e-02 -1.018495538022967523e-01 -9.513682827829851585e-02 -1.468909041019590134e-01 -7.747669187623057452e-02 2.129577061683488315e-01 3.999600391757644063e-02 6.458485550332246361e-02 -5.066601969852332910e-02 4.519406350838693631e-02 4.017863941063124986e-03 6.404217990655818038e-02 1.438741494982577473e-01 6.682867250658344749e-02 -3.985071037828636503e-02 6.264611421782959044e-02 -5.650690551194871292e-01 7.402532357170087118e-02 6.008643387619503479e-02 1.158844017606922537e-02 -1.111496197569766808e-01 -1.912100013313419722e-02 -1.716995734372631366e-01 1.924757622541429514e-01 9.640050333311009356e-02 -3.309678611376439816e-01 1.743707272788683899e-02 2.417571924218513413e-01 2.678117700991439198e-01 -9.387296503229598799e-02 4.130772223920158720e-02 2.319381715564172025e-02 -1.357699683199149188e-01
2.739999999999998792e+01 -1.600326575793710807e-02 -1.209432915793907763e-02 -1.421074411551606909e-01 3.001399745167312050e-03 1.470075054870407516e-01 -7.907196693907896437e-03 -3.562415402761274358e-02 -1.202653104134159684e-01 -6.324081086508551164e-02 -1.287589716257455108e-01 -2.287723685273432006e-01 -1.613025129319553275e-01 -9.414781824796572551e-02 5.999657983987087551e-02 8.761994192306002405e-02 -2.747390927917891731e-02 -2.733248917198601718e-02 -1.270509138939646954e-01 -1.723786388477187292e-01 -6.496328122403551009e-02 -1.777690603030726846e-01 2.402315812228243419e-01 -1.366402893900216242e-01 -1.484221657486082396e-02 -1.633139243314705724e-01 1.349079266292852186e-01 -3.156340375755892214e-02 -2.754258290626308003e-01 -1.571018981872301656e-01 -1.077034640864540510e-01 6.903884592419667898e-02 2.066155233257840340e-01 3.155478156712276244e-02 6.474814261180072972e-02 -9.715695286606829129e-02 8.306682694495362562e-02 -1.417166112396487376e-01 -6.801666111200675713e-02 8.711009857444571014e-02 4.784721911380872272e-02 4.336409588514868463e-01 -1.695488000821696040e-02 1.920825251438471604e-01 2.362811617523628005e-01 -1.131758059382271531e-01 1.413928545884253762e-01 -2.155157751217333384e-01 2.030869308287630570e-01
2.759999999999998721e+01 -1.600395949250711311e-02 -1.209646987032412385e-02 -1.421011641709655493e-01 3.008854183084443915e-03 1.469701664022501353e-01 -7.809806611938887450e-03 -3.560999892279437251e-02 -1.206347832500188066e-01 -6.313571936109602101e-02 -1.292918125075323554e-01 -2.321953515117496647e-01 -1.620743728999390343e-01 -9.078203892598764313e-02 5.998336290643017932e-02 7.427384485364092737e-02 -1.046269461741340494e-02 -5.803321484703048011e-02 -1.536428645035859374e-02 -1.352058226968874122e-01 -1.370032670021378296e-01 -1.684530921321414076e-01 1.222304141963309609e-01 2.815762908117924387e-02 -1.323694045538480364e-02 2.104087049839866164e-01 3.427184063350000032e-02 -5.505094658733559326e-02 -1.406279818834473561e-01 -2.204215242398913366e-01 3.012116107462155506e-03 -1.122601299171232386e-01 2.101162013792957084e-01 -1.427212721677203755e-01 -4.452287133650268541e-02 3.146369863733823602e-02 1.646211016980647646e-02 2.423918022703480668e-01 1.609341769519173626e-01 -2.950635013737192835e-01 -3.472442727334289492e-01 -4.133834448428167496e-01 1.473081019133690994e-01 -9.379689061042585652e-02 -1.369956838895289297e-01 -8.269120865100310080e-02 -1.957966878789506315e-02 -1.419579424461899116e-02 -1.467803057553311585e-01
2.779999999999998650e+01 -1.600438714373384266e-02 -1.209827185914881011e-02 -1.421059406338237019e-01 3.011423039453022064e-03 1.469834830028793060e-01 -7.721540456901901557e-03 -3.551937504149153824e-02 -1.201036530583262790e-01 -6.338720997143013069e-02 -1.294275077786982142e-01 -2.302421799301611061e-01 -1.610829279129498692e-01 -9.106886958737138438e-02 6.352929722013550551e-02 7.811432370439355677e-02 -2.292257396301413189e-02 -9.705354044194261509e-02 -8.243214399019022087e-02 -9.159255338034606730e-02 -1.114250060005695236e-01 1.749570704938982202e-01 3.271302315524093744e-04 1.595457746715824854e-01 -7.461234802549260303e-02 1.514559444155261503e-01 -1.952531672700493770e-01 -1.163704864589305832e-01 -9.152450305985359788e-03 2.208669138322503778e-01 1.147257937502622338e-01 -1.247691035494267325e-01 2.572303463145500860e-02 9.535329720252638808e-02 -2.293797293498466992e-04 8.656048676099996342e-02 -1.791838388125964743e-01 1.005302867021583280e-01 1.688416368644062859e-01 9.002381154914146366e-02 2.654806661724735117e-01 2.674851121760950523e-01 -8.362078800946536050e-02 -3.074850062524706606e-01 -2.587542760429294986e-01 2.546583468972774544e-01 -1.930419167637507927e-01 1.238309716714116604e-01 2.201452813056778701e-01


==> anc/pc_planck3band_aboveion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. The next 74 lines represent basis DM models that decay into electrons, and the remaining 74 lines represent basis models that decay into photons.
# log E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 2.295415601080736451e+03 2.829143797139443350e+01 1.643655539620174721e+01 1.439171951576511566e+00 1.569381410503244978e-01 5.132041242235067802e-02 5.909172487469931470e-03 3.618265064643924177e-03 1.614420646799645184e-03 5.956125320217381088e-04 3.513599718097292412e-04 1.014612031014861058e-04 5.291098690878445835e-05 2.785237211850950239e-05 1.379348612753929351e-05 9.970762407451565974e-06 8.568905415930609771e-06 3.418562493281757434e-06 2.084027627384445202e-06 1.085679302422585082e-06 7.661026690817140144e-07 4.829709691812965075e-07 3.325607818159442264e-07 2.397069806936911555e-07 1.995055294396773580e-07 1.415195806183946916e-07 5.789783015246732557e-08 2.684320313215788488e-08 1.998672360729388688e-08 1.291960643870022182e-08 1.169219788081424545e-08 8.446775957705562962e-09 5.435207298910365999e-09 5.022627649393600645e-09 3.955334070857372668e-09 3.534629281065083053e-09 2.575390142111816029e-09 2.301169363226263160e-09 1.850036545792530811e-09 1.504819975342287102e-09 1.478612641832670241e-09 1.348917283881527666e-09 1.248963850000467754e-09 1.138266127695854661e-09 1.149283052164665619e-09 9.928711735224598673e-10 8.978530215081493668e-10 8.006505830556934014e-10 7.510988995759175098e-10 6.705930645514860893e-10 6.344055150088841902e-10 6.010264573360286381e-10 5.400115054577602657e-10 5.311223669923773238e-10 5.139224323552746701e-10 4.830488624203825746e-10 4.166433840600554423e-10 3.852945856200472705e-10 3.755528862883039120e-10 3.462724677553400209e-10 3.081761804565047022e-10 2.906752328671705158e-10 2.736283699458976240e-10 2.573113346652206865e-10 2.491478378078863394e-10 2.292317815703488714e-10 2.187472949242371478e-10 2.003758445816196808e-10 1.818507520293666876e-10 1.734725973138262139e-10 1.704954547400980931e-10 1.394810162938955505e-10 1.439356455849988885e-10 1.250124677369401440e-10 1.234387831171229757e-10 1.168084956503740125e-10 1.084605150276412478e-10 1.100414428259387374e-10 9.718665311486553366e-11 9.266781923384684407e-11 8.569824060114671559e-11 8.426922308293893865e-11 8.144578651306806553e-11 7.609031281009402557e-11 6.749352075476252085e-11 7.230559086257777191e-11 7.147879312180252889e-11 6.337741971666620158e-11 5.834750756283699154e-11 5.546045737834202762e-11 4.977411632046870810e-11 4.857589009218854996e-11 4.703205523026975231e-11 4.516357894341967675e-11 3.892386348565706028e-11 4.160001667915911701e-11 4.059057527413463559e-11 3.565330126083592897e-11 3.487252495993716966e-11 3.400775587453652533e-11 3.147948713230194125e-11 3.043352497175902417e-11 2.896864413844621789e-11 2.797430779211631942e-11 2.618245897424666354e-11 2.534625784860165587e-11 2.226506172341583546e-11 2.108906882850005932e-11 2.043768478165764529e-11 1.973621356156021216e-11 1.890880916258808464e-11 1.418867195384604157e-11 1.783958045114932390e-11 1.762717566314836010e-11 1.688312713026819269e-11 1.551951772340068546e-11 1.603854221642588653e-11 1.180133627566309891e-12 1.332236179856518134e-11 1.518006467402311637e-12 1.284055874219808139e-11 1.202249843437916309e-11 1.080388266759677929e-11 1.003462056181908922e-11 2.089581321108091414e-12 1.738704860328757756e-12 1.848105375454836290e-12 9.717993085582209254e-12 9.252643322252618493e-12 8.621660384647161565e-12 8.302133276007431022e-12 7.828905812017262580e-12 7.567393097619973884e-12 2.466433423983670062e-12 2.556355488306250726e-12 2.777200456489952637e-12 3.226470762229796808e-12 3.360889483534011808e-12 3.458669777325659202e-12 3.612369688704820981e-12 6.825907100532993388e-12 6.725372714492481397e-12 4.153736522299496874e-12 4.548992605822448271e-12 4.768833182753441966e-12 5.068618630272720521e-12 5.770866456803142098e-12 5.636098299350239142e-12
1.571428571428571397e+00 -2.063598744188652537e-02 4.440070104061927259e-02 -1.767763554613383317e-02 1.223885565498516494e-02 6.663905262153854703e-02 2.599097090993235382e-02 -2.733034117166751806e-02 -2.905091468257892454e-02 -5.614194387050395942e-04 -2.673131997931495890e-02 -3.860030037198208894e-03 3.238517269777944907e-02 -2.747177511066390548e-02 -3.083714080828790088e-02 -1.433949594036645070e-01 1.919198642473473812e-02 -3.977814576515757705e-02 8.109382393659248477e-04 1.134114423301811475e-01 -3.341517662881782202e-02 1.133065300627955109e-02 -1.483424520536713587e-02 -8.764495325744948995e-02 5.960727561503034039e-02 -1.476166705259895039e-02 7.454030108695050560e-02 3.799394079432902305e-02 3.786873987308318756e-02 1.266099820427779403e-02 -3.666603801228025122e-02 4.189008140952005937e-02 3.534942539292344060e-02 1.054176883371754636e-02 -1.135718755179756546e-02 3.262719053108661255e-02 -7.817492619764906600e-03 -2.330194981913464788e-02 5.073697196932670968e-03 1.278510906201998920e-01 -3.824776895798964738e-02 -5.624489742420771266e-02 -3.320313002399660068e-02 -5.757509510475812553e-02 -1.204643734645593212e-01 1.126079782276507082e-02 1.508128039212630958e-02 8.994516347579424587e-02 -5.162085024149530750e-03 1.262981954515323413e-01 7.191070749585164179e-02 -6.046811094942199788e-02 5.347068847841917466e-02 -3.028128884706791576e-02 1.089190153052271024e-03 -5.667739666585192015e-02 1.731687822574375091e-02 7.458151959825129462e-02 -8.288045833528455419e-03 -2.231359986946761329e-03 -3.865292087696556300e-02 1.084321368246114053e-01 -7.792827115316287856e-02 -6.110519607105543982e-02 4.219626338343209632e-02 8.641018896468989630e-02 -1.895208254342792276e-01 7.491087177508358452e-02 1.587282782266390690e-01 -2.020792901689637266e-02 1.013850741441898046e-01 -7.742511063302415231e-02 -8.572786346721615602e-02 1.432999043628383623e-02 7.546784935872122291e-02 5.615082482003750514e-02 -7.441334931482827819e-02 -1.059739298481059411e-01 -2.372520325387279111e-02 7.287787905113408959e-02 5.061228878877095660e-02 8.100356831579802463e-02 -1.161996836723006160e-01 1.115697733997691732e-01 2.977506720729497861e-02 9.839616173422489898e-02 7.195687935625121046e-02 -9.253469655915692871e-02 1.406362066863199242e-02 -4.672677886351306320e-02 -2.497334547040871294e-02 6.131059191598332153e-03 -3.871460194401924598e-02 -9.743187751573209598e-02 -5.313087641942309397e-02 4.657283356653615231e-02 2.368474706566285892e-01 4.794310878620179628e-02 -2.116421230408486315e-02 -6.741893283126582093e-02 1.363130199622104161e-02 1.134641323495281795e-01 1.443804728233456236e-01 -1.229717231697281671e-01 -3.312008526614126924e-02 -3.952025316306740504e-02 6.307155150990280401e-02 8.573359928975066158e-02 -7.070016874460162415e-02 1.199085877923359716e-01 -1.184135972647323565e-01 -6.384380790875601730e-02 8.425649635781466695e-02 -2.618390934125014446e-01 -1.946878953871296336e-02 -1.312795092406056352e-01 2.781679118400991885e-02 -5.058351062971372901e-03 -9.630587065058364427e-02 4.616016104204052201e-02 -5.976912119077549407e-02 2.860412561388943689e-02 3.583717393862585754e-02 6.477920200681219765e-02 1.743267206617780951e-01 1.123090670980158717e-01 1.465922809181957887e-01 -3.135931501896874890e-02 7.235625929289431213e-02 -4.686812111883634571e-03 -3.891087955653899089e-02 1.431999558815097717e-01 8.216267396893494820e-04 -1.097041732856604696e-01 1.062234205158587991e-01 1.075947960116458851e-01 1.965441849356029391e-01 1.863749970744997819e-01 9.189992355394287910e-03 -9.080152603744157114e-02 1.465261560357066506e-01 8.079187989409707116e-02 -9.141980879503415480e-03 9.820648475484715367e-03 -1.269215879353625120e-01 8.152959712642920964e-02 1.449385580922998851e-02 9.449241907174933675e-02 -2.462952550757088466e-01
1.714285714285714191e+00 -2.105531842335174250e-02 4.532938926090691184e-02 -1.806468911626851054e-02 1.263794624652372911e-02 6.700865502894429171e-02 2.509915215284947571e-02 -2.427791640777325968e-02 -2.348519178094891913e-02 8.034928120565384274e-03 -7.135779388748648977e-02 -2.127028404381838336e-02 -5.637467977338443854e-03 -1.875399623327174067e-02 -9.960903657688026380e-02 1.963902139075355407e-02 -4.165504279940347027e-02 9.182615498990780861e-03 2.896544352553423463e-02 -4.428987268927520732e-02 1.275369860384047149e-01 -1.493756336375071797e-02 2.691072247381048194e-02 -2.313647281351234684e-03 -6.776262508635125248e-02 1.206908529050825379e-01 -2.662373038136791811e-02 -6.823958299787333259e-02 -2.305518165128490893e-02 -2.406485412085540912e-02 4.270896090560562935e-02 5.495110714238537336e-02 -3.164323581453262063e-02 -2.820944311921687406e-03 8.455838707949841354e-03 1.460101186369734856e-03 -9.202144691182252700e-03 4.937821339654706321e-02 1.091003124289685426e-02 -7.792644027355441309e-03 -6.158886652183668750e-03 6.514146922476209307e-03 3.116656207258396843e-03 1.570425476127922104e-02 7.711359610390230990e-02 8.532983238591887454e-02 -6.527937265332597189e-03 -1.645431459622667680e-02 -4.063240989736062458e-02 -5.580877054449827346e-02 5.794964707686615923e-02 3.922466127880662456e-02 -2.469898353825494136e-02 -6.725184269045421728e-03 1.825926221199281746e-02 -1.708180254498746151e-02 -8.888946814985336162e-03 7.264018115601254821e-02 6.404204991693727977e-02 -3.419466180350740070e-02 -4.165638602935530649e-02 1.868803211281465926e-01 1.298684249075121068e-02 -5.757086599843253688e-02 1.454408096567149922e-01 2.153243895322870180e-02 3.089095469456813389e-02 1.323562840873950264e-01 -3.485265668398571798e-02 8.498055326996854092e-03 -6.195831390852468701e-02 1.450181827459937345e-01 -8.020702757234599023e-02 -1.070364709964224531e-01 -1.327684415223752967e-01 -3.562326047337116552e-02 2.823705823345056334e-02 -3.956530758453289526e-02 -1.469679023755186553e-01 -1.001724171013477355e-01 -7.355092767923109009e-02 5.525262637128450227e-02 -2.731000594613927288e-02 1.420571012033541303e-01 3.886864214440395636e-05 1.885732217324303794e-01 -1.464660367544788344e-01 -9.080691243269964352e-02 4.006393076375923401e-03 7.650106643603120371e-02 2.231281391430671168e-01 7.600039381450539311e-02 -1.147923318141897409e-01 7.233812061541561311e-02 -1.649538802736203250e-02 4.601276647218154048e-02 -2.434886940307457240e-02 7.434672644465749325e-02 1.010955045747572029e-01 1.190936510530360148e-01 1.580782714590911464e-01 8.491656820389194282e-02 8.000186659958705149e-02 -3.249167125941152673e-02 -1.435803164789185328e-02 -4.226739502300666529e-02 9.393203879867671746e-02 -4.526263720719995998e-02 1.500477340783677727e-01 1.169832828002086711e-01 2.176931287739284487e-02 -1.552583475404139268e-01 -6.300598745212461493e-02 4.047008271664621210e-02 -3.469938011494931585e-02 3.976302169790897623e-02 2.348260166805485327e-02 2.691247396263615407e-02 -6.786452613870444517e-02 -1.147200826035807281e-01 2.411948356204168462e-02 1.203906993206316084e-01 1.535012711530579776e-01 -1.372274480946743258e-01 -9.835324884353151276e-02 -6.339057589327591613e-02 6.681649907478445782e-02 2.606203516805574716e-02 -1.215278157647042973e-01 -9.563240842945482101e-02 -1.198482697355648108e-01 1.861936849374756439e-02 -1.912035972878919354e-01 -6.192344898276110760e-02 2.528061160618574887e-01 -3.499236360688390366e-03 -4.325917628632396789e-02 2.481638425393693087e-02 -6.005197340205568890e-02 -4.822209402806444667e-02 -4.674387055221659176e-02 5.730093519212683950e-02 -5.657399736099481824e-02 -1.382825485077478038e-02 1.244260124986856092e-01 -2.750953816604452887e-02 1.330095697723718828e-01 2.713398901101610750e-01 1.946618735271700151e-01
1.857142857142857206e+00 -2.035874412749277829e-02 4.383460009713538441e-02 -1.733022542406700492e-02 1.210236553096119376e-02 6.521120123470283692e-02 2.494939935514783880e-02 -2.436498058761995752e-02 -2.480920622300105891e-02 4.918155957914159028e-03 -5.590650333426083057e-02 -1.569113352188325830e-02 4.934711150309495364e-03 -2.205059315436344244e-02 -8.070185709340081670e-02 -5.772924898065633081e-02 -1.010620567507462726e-05 4.762812490873127164e-02 2.730855907578988787e-02 -2.812817729714977080e-02 7.805299562688791659e-02 9.020394736661829782e-03 -7.900357646609052972e-03 -1.480799282172172264e-02 -3.566911264738235193e-02 8.385875307791373912e-02 -9.316957821841725593e-03 -3.190724655074966831e-02 -1.494961321412364638e-02 -1.136524732944787890e-02 2.814463453555857142e-02 6.388390063912577355e-02 -1.097622288780960090e-02 1.136512060732993747e-02 1.784799470549183927e-03 -2.193071888321791989e-03 -1.042843180069721876e-02 4.319636532779096150e-02 3.591934549620481257e-03 1.150211670985868892e-02 -1.630236198038286996e-02 -2.151314896984547059e-02 -2.646966611825006532e-02 2.068259821080351002e-02 3.084198698329470786e-02 6.354284925699242581e-02 -2.989231810305892356e-02 -5.096321892577367063e-02 -1.390566772884186363e-02 2.704989138491375664e-02 1.629969624890912350e-01 -6.887064473155793398e-02 1.027824778396341579e-02 -3.197408164983784468e-02 1.925731730753008769e-02 -5.381474189339841702e-02 5.665550591781193940e-02 5.008987823582495419e-02 3.390736000312608110e-03 -1.140709718962822777e-02 -1.112615547383998399e-01 1.675689653443251936e-01 -1.087405446932910719e-01 4.659887470119671027e-02 9.048498167491783595e-02 -4.588334976324665720e-02 -1.416767329198518333e-01 7.584374215852433647e-03 9.774540104908467641e-02 8.107576990652785864e-02 1.492103119319200255e-01 -3.562754680454810474e-02 -1.898321875222642747e-03 -5.701435594141217311e-02 -5.126428977025608569e-02 -1.036106462882917661e-01 -4.234820659076009297e-02 -3.184106227579051873e-02 -8.899452771605970147e-02 6.185917266030863115e-02 8.739656358143783887e-02 -1.431143993594273219e-03 -1.137272874675510220e-01 -1.046461769430328537e-01 1.039455829902608680e-01 -5.562271800256528981e-02 -7.684616514152532718e-02 -9.160807742519408436e-02 2.309464978541042601e-02 1.066634529190198244e-01 -2.917362666813968011e-02 -1.442328576219941427e-01 -7.144397350376247013e-02 -6.442698670274027428e-02 1.924842607052352703e-02 1.465652366359377068e-01 3.862487494402618710e-02 2.600480237618071986e-03 -1.113044953766052086e-02 -6.611871585670394194e-03 -1.548787347419037716e-02 -9.962345603709706066e-02 -1.554971478086566161e-01 3.582115690993161600e-02 6.182812828329822125e-02 -1.346042028326397966e-01 -9.734905828662104854e-02 1.821219767696487940e-02 -1.033346265340421288e-01 -1.016006334339236428e-01 4.261745423910771186e-02 9.582858931687317228e-02 4.918422292821508779e-03 9.178477116658287360e-02 -1.245912968507686819e-01 -1.915463685861327342e-02 -3.128869230592409845e-02 -1.978082966827428811e-03 1.824085938187283429e-01 7.606678487867529759e-02 -3.412000229836282816e-01 -3.960913633418104013e-02 -5.393088643369066404e-02 -1.149871388516400805e-01 6.287892743509018896e-03 -2.214572045024329472e-01 -5.724598888614426673e-02 1.367575344313100016e-01 -9.034736017659655838e-02 8.793276969117962139e-02 -1.731248381373401077e-02 1.438038587147512648e-01 7.404560949363693523e-02 1.560326888002073684e-02 -1.366992918563049719e-01 1.678411384477820623e-01 -7.396535900006075137e-02 -2.554524390314716342e-02 1.009133640997046111e-01 2.938112675822040498e-01 -2.242901463547047316e-04 4.068145762666441900e-02 -1.060188492822688178e-01 1.242647657627127117e-01 -2.315667157882489446e-02 8.397372442870076892e-02 8.297256975014541402e-02 -5.467756860650266337e-02 1.194500673941112368e-01
2.000000000000000000e+00 -2.092307755920429571e-02 4.503283188517804431e-02 -1.789441857141954584e-02 1.249696687087979360e-02 6.677142761539324456e-02 2.521908362983647095e-02 -2.464849009779761582e-02 -2.438145680050428712e-02 6.451011952279745928e-03 -6.355482856864864971e-02 -1.805116781471624923e-02 1.402674736119492640e-03 -1.991268124314295868e-02 -8.528713792591359477e-02 4.714503028799029230e-03 -4.115329435952309184e-02 -2.508460822462057344e-02 2.139147366663586222e-02 -4.907331162116179007e-03 8.313490994584395166e-02 1.165449119422466012e-02 -9.511562546159698511e-03 -7.338401755189739341e-03 -6.578472172055024880e-02 9.205384271832497967e-02 -7.265849021597090875e-03 -5.828676931980660003e-02 -1.263353955347091238e-02 -2.208226732578129001e-03 2.528077345135428672e-02 4.998875247219079082e-02 -1.454507638969762193e-02 -1.520608319119411481e-02 6.427751995041994758e-03 -7.785420343840178913e-03 -4.783734989044090974e-02 -1.337635379858096406e-02 -2.671970435445853234e-02 -2.037251323875521533e-02 4.008791231362258956e-02 -7.816191579943076312e-03 -7.488447540395491708e-02 -3.344167370830485736e-02 -8.942262930667767284e-02 -5.223260957242032571e-02 1.507486987274268553e-01 -1.044284741520292159e-01 -3.234369084233908870e-02 3.089273292116375162e-04 1.199069342946979672e-01 -8.776759448627310944e-02 1.527953796092901967e-03 -1.138807392957442294e-01 4.013616180755918278e-02 -6.382787912037997391e-02 -8.273534527600083510e-02 1.680834826688252029e-02 -7.726125869135608282e-02 -2.429834889958642011e-03 5.355374442913078681e-02 4.659628905457709191e-02 -1.229559394933541772e-01 2.123005319470737048e-02 1.742600243008135194e-02 -1.246886225234391209e-02 7.064147946963383884e-02 -6.257731261556886970e-02 -2.000709560536880205e-01 -2.557223303962355768e-02 -6.490766023810679020e-02 -1.595260817447387569e-01 -2.029566242995038683e-01 4.737078795961845168e-02 5.319129012576400556e-03 -1.821984090287056268e-01 -9.799648225619327080e-02 -5.092428654407320232e-02 1.331790229651650947e-01 1.605578686416311157e-02 -1.195856825431234061e-01 9.383348670095795208e-02 2.914898315426838957e-02 -7.303504279473825578e-02 4.013179205809292577e-02 5.319774070350483108e-02 -1.419093185109125410e-01 6.805295546159507991e-02 -1.570048957344179485e-01 -3.303120513586590978e-02 -5.822865708093322851e-02 4.697494117935994973e-02 1.006145585122692060e-01 4.732032040410666385e-02 1.213971807239354744e-01 1.524958825478671676e-01 -6.008974269190396622e-02 1.121895151507685678e-01 4.112780687042438821e-02 4.218055221411493722e-02 5.480496495158079101e-02 -4.464153127956767969e-02 3.294591190918500639e-02 9.488558267505491084e-02 -5.937008396886967604e-02 1.174249473282329842e-01 6.037594066239408697e-02 1.060572993824951404e-01 -6.496824618815173757e-02 -1.402362746691568629e-01 5.091361866950312731e-02 -1.445891267144740755e-01 2.643398754027694725e-02 -8.749312853314281102e-02 -1.338485468827828873e-01 1.704286976602288894e-01 -2.575636823668203679e-02 6.729282200335413855e-02 -1.190047555862924628e-01 -7.120223053580229666e-02 5.623932264597976405e-02 3.369975911648347838e-02 -2.191564927565593790e-01 7.101487332649055947e-03 1.458523170459698204e-01 2.173467898506153684e-01 1.697606097855530738e-02 -2.239901882953077711e-02 -3.467378322778046779e-02 6.959979284393270904e-02 -1.102462889632572531e-02 -1.707710388417060451e-02 -5.542964789842656087e-02 5.508122541345694678e-02 -1.568585044466714110e-02 7.855149648654224936e-02 -5.062656803218380797e-02 -2.583013504176440850e-02 4.108614698723719871e-02 6.194146202050621053e-02 8.265622644507973626e-02 5.903228649308392550e-06 2.694321082711105819e-01 -9.592807107331460803e-02 4.561333832420991219e-02 1.316505311943594603e-01 1.664925331530373309e-01 -9.067217053719893449e-02 -2.224986331351259602e-02
2.142857142857142794e+00 -2.033869233054339323e-02 4.377477317676668062e-02 -1.725595423949656537e-02 1.202436783823312115e-02 6.522077815212393159e-02 2.492562308822365499e-02 -2.400469459348332849e-02 -2.435470962602957756e-02 4.930736068973933135e-03 -5.712188122357444303e-02 -1.572351275679538876e-02 5.853642224193243010e-03 -2.040148169924534127e-02 -7.079629610772350534e-02 6.453865906088855457e-03 -4.861432557608705990e-02 -7.386049826175647426e-02 2.000786835705278821e-02 1.812472854486798721e-02 -1.243710688571407139e-02 1.411642339785059430e-01 -1.953004132073383747e-01 4.309237067998490656e-02 -1.414815712034269424e-01 5.912824828400269073e-02 -2.233097864213646686e-02 -7.692491528332405515e-02 -1.560339765358623697e-02 -6.214047049599959877e-03 1.922236530479865674e-02 7.034349246358168051e-02 3.199648674694343525e-02 3.309490818177237767e-03 -1.901471674410006030e-02 -3.373516355440278353e-03 -1.886610870522964500e-02 2.460264364544783450e-02 -4.123966552425745169e-02 2.661061722782087982e-02 -8.293549809059972550e-03 -2.544358639945928577e-02 5.515944914682210237e-03 1.529365344380115115e-02 -1.546977247094870334e-02 -8.691569487802431812e-03 -7.589838201760913672e-02 6.471029291737584455e-02 -9.763423008575225492e-02 -1.041061168360041950e-02 1.632025071192028803e-02 -7.221617807536086231e-02 -5.499380848643520281e-02 6.224552833442680011e-02 -2.521079227556203076e-02 -6.157685336885578009e-02 5.689932469628793815e-02 9.123924616658277142e-02 2.920993913751663423e-02 -1.622166332825899018e-02 1.026547138108604429e-01 -2.602271149491555604e-03 -1.162762351671875055e-01 -5.043503156822780331e-02 -3.494153282209051803e-02 3.244915765240853622e-02 -6.072826146810536563e-02 -4.754627601555175970e-02 1.711069494206055586e-01 1.138059068736844703e-01 1.375830733849772169e-01 -9.076582702913442435e-02 -1.764883925275383403e-01 -3.220314195216298497e-02 -8.430451429745917935e-02 -9.338971797210431081e-02 8.998151010058211274e-02 -5.201825007539710027e-02 6.762046573162025509e-02 1.234670499105967878e-01 -5.780747128970775001e-02 -6.838599724438527983e-02 5.664819799532359867e-02 -8.533506242118825413e-02 -6.190515904968146854e-02 3.156802399447782709e-02 -5.864905853188558116e-02 8.804985107994003912e-02 6.482347557486831113e-02 -3.599761234962558457e-03 -4.741372491681067336e-02 -9.382545269916454933e-02 6.014854973641826918e-02 -1.421326069294646666e-01 1.365150769771783339e-02 -6.472261653110772395e-02 1.280479634202230481e-02 -1.198217477634939965e-01 -1.502709124124535292e-02 1.264920860239459044e-01 -1.936758095074493091e-01 -5.288836671978298931e-02 -1.516044307706857219e-01 -2.620171053291224170e-02 8.282493319441716281e-03 -2.042929184617443550e-01 -4.223589660547161229e-02 -1.447503668369265750e-01 -2.044272537286132285e-01 -1.107730314862830773e-01 1.838860753346385490e-01 5.683783329836764042e-02 2.469784774073656777e-02 -1.173601664256650016e-02 1.645146525411699256e-01 -3.748086517359298930e-02 1.214942833991892457e-01 -5.133015734923573187e-02 -1.599595350728456600e-01 1.596728170176411887e-02 2.744859970556651207e-01 1.530926748228726431e-01 9.657368619182310487e-02 -8.644479955621250933e-02 -9.163407883678795218e-02 9.278817473327601040e-02 6.047194120806267253e-02 6.423222698365972649e-02 -1.752940391376313356e-01 -6.594631185266830453e-02 -1.030352089997089819e-02 1.706934447575533722e-03 7.225677981111505721e-02 -6.243703697797811647e-02 -8.638796877478802528e-04 -5.325240216716418951e-02 -6.667986708941103791e-02 -1.738534860412684416e-02 -9.827026118446798020e-02 -9.174694202357776274e-02 -5.441557348382437820e-02 -1.282167793459952632e-02 2.030281052518855683e-02 -7.118855159821826928e-02 -2.364029223437614027e-02 -3.058800939426725707e-02 -7.554840215403237080e-02 1.052078904403151993e-01 -6.068546420007360671e-03
2.285714285714285587e+00 -2.098489580252498737e-02 4.514844386364970374e-02 -1.788924376792879606e-02 1.249388529980870362e-02 6.698135836497712270e-02 2.537127669162775323e-02 -2.485530007202433125e-02 -2.486023892553672343e-02 5.837739251916464894e-03 -5.991497164984638246e-02 -1.673032561027179566e-02 3.847544537977055316e-03 -2.117213183258686432e-02 -8.245321865058694022e-02 -2.602805626633079850e-02 -2.209208595470420200e-02 4.637655820173450065e-03 2.406492386295146918e-02 -1.159434503249160212e-02 7.991468473794896554e-02 7.679936734811204993e-03 -6.235628649816188709e-03 -1.674598433738180153e-02 -4.699654911480790481e-02 8.524543570359228994e-02 -7.097171983774845649e-03 -3.774425211109558309e-02 -3.616002071404614965e-03 -2.344026892580792359e-02 2.314694005203697322e-02 4.337755234554286493e-02 -8.159835492001496016e-04 9.003576245399557071e-05 -3.062016270349429779e-03 2.911670307578051453e-02 -1.213800217977311323e-02 3.014950632773552228e-02 1.690625809102043464e-02 4.173225331930856957e-02 -7.675297882969857148e-03 -2.546219965648146774e-02 9.309274908659527503e-02 2.767470436482232041e-03 6.083785159503018319e-02 1.187978737343443614e-01 -2.561186239560267128e-02 2.051211554523416081e-02 1.276237294193439259e-02 -1.061892058329709232e-01 -2.337183811072411632e-02 4.535501800404403289e-02 5.988205050975918065e-04 -6.539101906707468770e-02 5.242281479276378331e-02 8.171027670566320678e-02 1.645291581568356434e-02 -6.961942599278209132e-03 6.540336829123244433e-02 5.234412369471975329e-02 1.171698170439052361e-01 -6.461072281062679723e-02 6.753798261710091191e-03 -6.476899367885375312e-03 -3.992563358232818771e-02 -2.217919541985516416e-03 -7.507152194831763492e-02 -8.706353448227011071e-02 -4.793793693345402285e-02 -1.651973354936569216e-01 -1.116203455341598233e-01 -3.804175390616784669e-02 9.455744441612048967e-02 1.056867395968922180e-01 3.542537783887335368e-03 2.544403818208904600e-01 -1.138614158805511568e-02 -9.699919630986435226e-02 -9.071107679408579871e-02 7.560720297821249547e-02 2.049302491096413881e-01 -1.216492590371790333e-01 1.331316300304099531e-01 1.424123855241703381e-02 -1.389194389974134636e-01 1.935687331713573656e-01 1.737831965473875806e-01 -9.596502540326723452e-02 1.207682979799791917e-01 -3.477762449563872454e-02 3.692510764112205690e-02 -8.938686374444476668e-02 1.089899929598608930e-01 -2.742037732089650740e-03 -9.700601200830921006e-03 7.875808206093896924e-02 -1.182352238356972757e-01 1.293961663623900971e-01 2.149131332947635045e-02 1.003541475370848951e-01 -6.068316264673311727e-02 6.960353367631126609e-02 8.428612558772702323e-02 5.074411363831323601e-02 1.526734345393598591e-01 -6.630795102334109681e-02 -2.401589806328667878e-02 1.760992889916019044e-01 -9.600913294300357503e-02 2.974741978609606735e-02 3.032304686471323438e-02 -9.973650328638590523e-02 6.616530083044619426e-02 -1.879812458282055163e-02 8.653274182971351647e-02 -4.278487748479030579e-03 8.354127310284885366e-02 9.701243764859177054e-02 3.612981037359723480e-02 -3.995550369145640240e-02 -2.943562973563312174e-02 7.626249043202192046e-02 5.704848300958734880e-02 6.246117058101841729e-03 -7.669346048760648793e-02 -2.615933117285336104e-02 -1.033049898550589957e-01 -1.783736385448642381e-01 -1.393790422950936247e-01 7.032304245024070984e-03 1.707413216671075373e-01 5.726018361890319874e-02 1.293441784150624052e-01 -1.292239033413412619e-01 -1.266032513833742768e-01 -2.974771101007306351e-02 -1.597883726267879632e-03 -4.831163144534441484e-02 8.098753236481316675e-02 -1.506112945649315006e-02 1.898108319404337441e-02 1.049749943537538338e-01 1.566241122588720447e-01 1.619162409646970613e-01 1.899780160981058563e-01 1.780900698897236178e-01 7.314212668360584035e-02 -6.549592331251749555e-02 2.264671244305955719e-02
2.428571428571428381e+00 -2.046183972949181321e-02 4.400057857835949077e-02 -1.730724613786860724e-02 1.201038536146707518e-02 6.597841427721709562e-02 2.576221931649715774e-02 -2.639756905668909012e-02 -2.817642540021296493e-02 -1.398919091010062592e-04 -2.945597905122133986e-02 -5.374962949369858391e-03 2.797721987993210049e-02 -2.744049215362795099e-02 -3.922817104144017686e-02 -1.529096804455090941e-01 3.396827905515467649e-02 8.607410193230767559e-03 1.207011179173302085e-02 6.637138593076281901e-02 -3.599816477495116490e-02 5.634912971714351598e-02 -7.521167495795130775e-02 -5.200746900779038701e-02 1.641127728594029417e-02 -3.667448717230455384e-03 5.191828081263292344e-02 2.667212509656908398e-02 3.102399697698049116e-02 -2.507330102490372414e-03 -3.633941180411855154e-02 3.440030608933583589e-02 3.718847123178466163e-02 1.388381678506604711e-02 -2.270194176075223877e-02 1.653355005986828843e-02 -2.912300006292441179e-02 2.898129522000263136e-02 5.079664749286225307e-03 8.435985095068000705e-02 -4.254815222665934635e-03 1.803542818407058435e-02 -4.814481963021879050e-03 -7.193080101489723877e-02 -6.538134384650931552e-02 -3.281444910298831480e-02 -4.848501465435690189e-02 -8.310881038974860663e-03 -4.044659391755163480e-02 -8.330654969079781536e-02 -1.006212763801319077e-01 -3.875740478351721863e-02 -6.060042423609542095e-02 -1.586226992477080683e-02 -1.797807129511139537e-02 5.422485888315030367e-03 9.410253497093349056e-04 9.468930439451525918e-03 -4.456658817019836655e-02 -2.070774613085261603e-02 5.692523934274038716e-02 -3.708137809309456495e-02 -4.409843361952067720e-02 -2.269257215626915569e-01 -1.109895971143231713e-01 -1.417595036998124496e-02 -2.565343281449882981e-02 1.117958648544871009e-01 -1.929515486297021798e-01 -1.108104447120485808e-01 -2.325417652006008321e-02 7.753988549834966992e-02 6.169044315690174786e-03 -2.627455052990065876e-01 -8.776969954766207505e-02 7.705866857650016388e-02 1.141449533452503495e-01 -7.664335531924491851e-02 -5.859461887617357229e-02 -6.539869990940605504e-02 -9.293662182536302496e-02 -3.821354268613116889e-02 7.513294460956396192e-02 -9.092497864037238364e-02 3.306145940465168853e-02 8.915112966079517809e-03 2.553007394749337577e-02 8.560333696572765272e-02 -1.746993689297448027e-01 1.546467103892331940e-01 7.987571431294659963e-02 -7.903410028453709824e-02 -2.778404910439605593e-02 5.126734749230145438e-02 -1.391066724884651093e-02 -3.151069258186542377e-02 -7.211685269265247222e-02 -2.220122513577670671e-04 4.610286778129770585e-02 -3.011248234615829245e-02 -1.893998637206520674e-01 1.020155475937835621e-01 5.494571493169601861e-02 -5.134085404668165334e-03 -6.422119031231439401e-02 3.925859651690125074e-02 -5.249094466174591272e-03 1.037704123370378068e-01 3.222537022317737559e-02 9.914201352908516562e-02 6.925497874232602880e-02 5.262840659594760634e-02 5.829429019199250384e-02 3.194559811899612412e-02 1.295763945935690109e-01 2.461341102405931180e-01 -9.902686294334193950e-02 2.509314373711393764e-03 1.520356103739145710e-02 2.979123042725827578e-02 -3.801476869509647777e-02 -1.026633575432252948e-01 1.417019518901711100e-02 -1.284019452676308203e-02 1.152609818743866588e-01 5.085304391174979427e-02 -1.818148203397357832e-01 1.318004249559852903e-01 -1.733418354724567123e-01 1.913575751853898235e-02 7.281489262992628386e-02 -1.909832532763074478e-02 1.425763771938388380e-01 4.209996176976661675e-02 1.271340040164225804e-01 6.412960453380985026e-02 -3.449987976876683210e-02 2.146631347009249069e-01 -1.016286557032696353e-01 9.982894823400337292e-02 -7.576918421987170228e-04 3.284950015439973281e-02 -1.690466202173899757e-01 9.094498115081846301e-02 -8.689283696235369781e-02 -1.464661317863056866e-01 7.858206373404318101e-02 -1.564825945659058526e-01 -1.397314475183037696e-01
2.571428571428571175e+00 -2.116093010059137691e-02 4.548777298780197487e-02 -1.793934420984767339e-02 1.250302311713928118e-02 6.761181113250581964e-02 2.571412871824707569e-02 -2.558333229366100553e-02 -2.576974839873059572e-02 4.087247671232253389e-03 -5.105401626185662733e-02 -1.355331252213252263e-02 1.136909257553671976e-02 -2.291818423670107310e-02 -6.897378501182778454e-02 -6.135756488329986019e-02 -7.347225596499628968e-03 -2.778180170531882771e-03 2.244439609166752614e-02 7.686977405260098269e-03 1.425477046496965126e-02 7.810183111047755422e-02 -1.046494200547177372e-01 6.160129838725747573e-04 -7.104669484001069346e-02 5.302843777020527921e-02 3.216938433175501461e-03 -3.173764937832876387e-02 4.156337810723385526e-03 -6.276929440811700178e-03 5.382672609622812972e-03 4.460786978121123597e-02 2.991851755635600765e-03 -2.121474267789517053e-03 -8.941828456081305290e-03 7.722618825892712396e-03 -1.713326692324180014e-03 -1.649048313782068564e-02 4.047792211035541182e-02 8.453927352981963073e-02 1.795310843965540124e-02 1.797462814968628711e-02 4.341328795660106404e-02 -3.796065741572379054e-02 -1.157108906535272638e-02 6.403499088234022515e-03 5.284488921035282449e-02 3.433019114304725061e-02 7.977882378847789280e-02 -6.113399710877524817e-02 -1.936535601020924688e-02 -3.659672547923185221e-02 -5.052152792024403732e-02 -7.792844383806390995e-02 -1.137253148632193372e-01 2.488637969563286742e-02 -9.878387758150232456e-03 -1.309622032642783207e-01 2.240239158559684599e-02 2.269792994809065670e-02 9.029746189529827549e-02 -1.505048352904691245e-01 -2.593558268392953670e-02 4.197514776539057295e-03 5.530953333476638922e-02 5.486607723411029286e-02 4.459552749218540640e-02 -5.954570727090202631e-02 -1.200590865774725652e-01 -1.275700660972406697e-01 -1.775316000321658372e-02 -6.632310559521226168e-02 -1.108390609961138057e-01 1.591135640372712823e-01 1.698522794833515481e-01 -4.425509213200276570e-02 6.701621175342056466e-03 -9.323815685640671203e-02 1.384643312129887893e-01 -1.007071309836303497e-01 1.197233364243504156e-01 1.244079209705615911e-02 -1.250846841582348157e-01 4.252080980894173273e-02 1.883002902339857634e-02 -5.155567040228511977e-02 9.225125517708314404e-02 8.291315140703366116e-02 -4.724994394482637250e-02 -1.445447645558993188e-01 -6.946752201702850738e-02 -2.858497950178069333e-02 1.772415865577849081e-01 2.285258889575184776e-02 -7.688686651172378650e-02 -6.043600148112215908e-02 1.281106942090362300e-01 -1.368479138591318922e-01 8.566022934239633790e-02 -2.272229455549664920e-02 8.471979634920198676e-02 -1.088489636402034527e-01 -6.867476591016538623e-02 -2.863265270398089157e-03 7.815513000031028279e-02 5.659585721524168500e-02 -1.914604804345157452e-02 -4.023012917687773284e-03 5.121218586744882839e-02 2.014251910937661649e-01 -8.717949287549491000e-02 1.211027139228175592e-01 3.287953716126304493e-02 2.568266068407291658e-01 1.058097576823944508e-01 -5.135465203105599868e-02 8.936797049650008207e-02 -1.079799604680549939e-02 7.234478377604423860e-02 -7.281499982480878208e-02 -1.289365268027929945e-01 -1.324521239081040691e-01 -7.087425750770881550e-02 -1.771820863796947643e-01 4.194059792112487389e-02 -4.817678687278127009e-02 2.286819714010190074e-01 -1.117084041869756926e-02 -2.470384989510477358e-01 7.498718701554342447e-02 -2.846382021843842005e-03 6.012448561438005212e-02 -1.047965021084397569e-01 3.399156554543555225e-02 7.816465102853491220e-02 6.273055600879809401e-02 -8.457572018304776451e-02 9.979362237530689517e-02 1.162931039006378092e-01 -1.920409493668569223e-01 -6.969946101795489179e-02 -5.160325061028864235e-02 -9.935245783873321301e-02 -7.092178873429896835e-02 4.486478563508555784e-02 -7.087192188796680170e-02 5.095479328072005654e-02 6.577254422014880419e-02 2.239004608104093116e-02
2.714285714285714413e+00 -2.067429333558090318e-02 4.442884146015710356e-02 -1.731829314435975528e-02 1.208302119333018801e-02 6.624444796130996016e-02 2.555337760532529201e-02 -2.470393496488006158e-02 -2.636585361003272385e-02 3.948161288038455445e-03 -5.021416117989727090e-02 -1.129986879766948886e-02 1.487731158082937662e-02 -2.161181991429688906e-02 -5.791878845756536637e-02 4.415678879151199786e-04 -5.926932535157843768e-02 -1.252125863538376960e-01 -1.046667655844917260e-03 1.045047239567798297e-01 5.440952893825503484e-02 -4.910915673163754325e-02 7.146631488378846209e-02 -7.332421826275498100e-02 1.904347696029882325e-02 4.544153428520157634e-02 4.949991937874439335e-02 -2.407453335625866012e-02 1.182462839481147367e-02 6.629405339438369446e-03 -8.140898391313036372e-03 4.527038143491264599e-02 7.631188981885363501e-03 -2.959079606324344774e-02 -4.561620662558136890e-04 4.580939531423414840e-02 -3.001180072674704963e-02 3.758679788787828990e-02 7.735770997606634773e-03 2.982884392624034209e-02 -3.372484682223955699e-02 -5.800628620091841103e-02 5.821780381948708089e-02 -2.245807763270644700e-05 -3.269870189904124785e-02 -1.099207705248440685e-02 -1.755132961029668565e-02 -1.641857650667034874e-02 1.825608968964388375e-03 -1.235108690887194022e-01 6.212165614955322303e-03 -5.054312101872728696e-02 2.236122485654058745e-02 -3.805030194939953980e-02 6.036600310347724901e-02 1.056061952456944716e-02 6.002817933540427475e-02 -1.077349680429512228e-02 3.673342421042434004e-03 -6.403535689582176560e-02 -3.484216874387860430e-02 -8.298581798005896792e-02 -9.313118882038110002e-02 -7.340207250160626917e-02 -9.824479801943725166e-02 -3.615915114321771595e-02 -5.225463306153533410e-02 1.414107506132428471e-01 -2.791190226226329674e-02 -8.174220337955782900e-02 -1.181436569645075568e-01 4.801998605862376618e-02 3.259179893329394034e-03 -3.066791819888907422e-02 1.549132045312715811e-01 1.062244403549580385e-01 -1.131723791973708454e-01 8.231471544244810257e-02 -1.254266530877244309e-02 9.195108231672809163e-02 -1.998341021648964155e-01 -1.134125636327196623e-01 -1.789955839772808602e-02 7.881793403608637616e-03 5.273256060883479979e-02 1.050816988580490774e-01 2.375578846103391494e-03 3.046173816082162547e-02 -1.829151938183402881e-02 -1.343269205995074878e-01 -6.367709694512613261e-02 5.490564494631295506e-02 3.678127866493943743e-02 9.470141131115836219e-02 5.076644648532178949e-02 1.203812892819376840e-01 -1.914051426811838041e-01 -3.800165170818851218e-02 -9.402106883509077362e-02 -1.428416340282618324e-01 1.320429500325693006e-01 3.742491049664406835e-03 -1.314621373829083506e-01 -1.072924172932981229e-01 -2.912875288423192321e-01 -6.848740638601816255e-03 1.638265475099436319e-01 -4.604899971842357775e-02 -1.352312314626246108e-03 -4.004146867927611125e-02 4.349666817670241881e-02 1.652908660480409131e-01 1.052908899232036372e-01 -8.457790481787244574e-02 1.237619622832964034e-01 -1.441099672656567104e-02 1.693595913727774238e-01 -5.319698676154255290e-02 1.052842763656635164e-02 1.951753883067265938e-01 -1.921745314083696254e-01 1.287130644207883645e-01 1.727398174088654731e-03 1.034388426148898088e-01 5.669023666033608938e-02 -1.215023503247855685e-01 1.238277185442454228e-02 5.713625526280778025e-04 6.801087353658127888e-02 4.956026556717867820e-02 -1.692412724755832099e-01 1.140190110564301557e-01 -1.302221290267640413e-02 3.041951096077333966e-02 -8.188690556855225677e-02 -1.493858673110241841e-01 -1.594413177095975187e-01 -3.110488515646350760e-02 -1.299351709037469549e-01 -4.698216441131399662e-02 -2.943377938741779248e-03 1.325813534694675160e-02 -6.142613071926099344e-02 -8.639111306955231384e-02 1.360521167121427066e-01 1.627233925417768956e-02 -1.173751575188197172e-01 1.361041353833695663e-02 8.186450758027707941e-02
2.857142857142856762e+00 -2.141669461240821096e-02 4.598544679122491124e-02 -1.793709181892242516e-02 1.253567235398751929e-02 6.821519583804361297e-02 2.593250796984288009e-02 -2.566862041339470352e-02 -2.589763807384011171e-02 3.801335154763475343e-03 -4.864205419792896196e-02 -1.335343859269014048e-02 1.088082259758262060e-02 -2.482318819186560624e-02 -7.677274453477918315e-02 -1.324461999498401099e-01 4.647230514169785331e-02 1.199499779431415086e-01 3.701553225244415268e-02 -5.555509839201074745e-02 4.297000567508655472e-02 5.909826849633537799e-02 -7.755770526730204617e-02 -2.856181311233171351e-03 -4.533438091865676228e-02 6.566778356218462565e-02 -6.933575169664113469e-03 -2.896457127027983035e-03 6.351003325929197724e-03 -2.432802818368437481e-02 1.107998947494961278e-02 3.720348822923742055e-02 -7.906113583317048404e-05 1.200914084706894772e-02 1.710271899438242996e-02 1.548412644869028021e-02 2.027888689140319722e-02 1.240541239596188935e-02 -6.097767948009976541e-03 3.595461470677027704e-02 -2.463650517120545211e-02 4.662068459552577704e-02 1.369103197938250152e-02 -4.436457217958667681e-02 -4.734202693678604690e-02 -5.077516487343395474e-02 -6.437443603876448484e-02 1.424453611143186929e-02 -6.968417450810460156e-02 5.768311699511794594e-02 -2.214899799470077327e-02 -4.215546248839793092e-03 1.717312006125280496e-02 4.777122738001285396e-02 1.854175389956678717e-03 8.291786242154911349e-03 -9.982251437443603187e-03 1.711711892073537467e-01 1.316741836827686196e-01 -3.770424088497381643e-02 2.337152085857309870e-03 -1.101634504672745624e-01 -8.638599211741060380e-02 8.290534124250124870e-02 -6.806017713282475068e-02 -4.016721628759302443e-02 -3.423901064404877292e-02 2.807317385491994027e-02 -6.878131018455310719e-02 -7.600575527591363345e-02 4.854693430914449465e-02 -2.445607198661210041e-02 5.816626320226771230e-02 8.009970543777913954e-02 -8.757207109470574458e-03 6.127854249355572241e-02 -1.910291613629587493e-02 -3.087551779963049539e-02 1.726530412682703020e-01 3.172858872624759099e-03 -8.566641132137972625e-02 6.642825075441202709e-02 5.189601183085881114e-02 -8.989184285383693129e-03 5.532698978201956025e-02 3.343522909122774445e-02 1.800613363621670904e-01 -1.923249005621511520e-01 -9.906724664197302799e-02 4.425239896548889551e-02 1.230927620903881775e-01 1.407792374623794973e-01 -1.193024356788068875e-02 -8.471464436332186432e-02 -1.938729856915337446e-01 6.893547655850559841e-02 -7.466889692122578859e-02 -2.858723249466618450e-03 -1.316145921595336110e-01 3.007951836418959295e-03 -1.886149273698341233e-01 2.299606336172092466e-02 -7.667411212969189871e-02 -5.000908526089376666e-02 -1.584443461731241953e-01 1.048061584762956661e-01 1.397308292088036454e-02 -2.443618781111397964e-02 -3.620711004755179652e-02 1.406156075715461473e-01 -1.753751616360726961e-01 -2.088616545961931997e-02 -6.415763252654739512e-02 8.018264749861662988e-02 -7.463378720289963464e-02 -9.923147602887187613e-02 1.418559708372077732e-01 1.632978324400953876e-02 -4.949161941342061083e-02 -2.952430482644243792e-01 1.207261217896017091e-01 -7.268553373064401413e-02 2.897193098405605530e-02 -6.906925870083524543e-02 1.883501959187559860e-02 -1.214068733161761948e-01 2.203504514330049263e-02 2.003816718513066475e-01 1.524270070736561122e-01 1.817163208353310411e-02 -8.773574231192519945e-02 -4.469496948763436450e-02 -1.066713777482008879e-01 -7.102780651571029280e-02 -1.221599847447401854e-01 -1.387981108717406264e-01 5.177048108052494102e-02 -1.247316740179096883e-01 3.198905987706550380e-02 2.626044527701049680e-01 -5.733735386703897596e-02 -7.202621888129348560e-02 3.373632416972176945e-02 -5.569566388063300344e-02 -7.314243231058248709e-03 -2.551413585863176667e-02 2.887182178840528093e-02 -5.742148095712223260e-02 -2.325297207448444314e-02
3.000000000000000000e+00 -2.096244381463349335e-02 4.497515363250204762e-02 -1.724231508679940558e-02 1.205906434246712365e-02 6.693900757204657159e-02 2.580329391778447834e-02 -2.482185230666434164e-02 -2.621265187751858211e-02 2.901733246846796566e-03 -4.460200122789704374e-02 -1.097222168008327864e-02 1.485216109979243387e-02 -2.455985193151078924e-02 -6.544607845703731552e-02 -1.115350353223514834e-01 2.518065787037519418e-02 5.291597374297733053e-02 2.582941880110458527e-02 -2.809655500802019958e-03 2.628101983935288849e-02 4.631328025747744742e-02 -5.729658218634402223e-02 -2.086257012507676881e-02 -2.744457411601821176e-02 4.757689345557613442e-02 1.515363806903896604e-02 -3.657279423049776025e-03 6.844047170608697980e-03 -1.427269823313114666e-02 5.165879006876835863e-03 3.963061620625573517e-02 1.266758509493214578e-02 -8.489463872649522999e-03 -1.344599696889691061e-02 3.087884130826985471e-03 -3.484676755220873778e-02 2.291258025061138764e-02 6.611937385973173584e-03 9.268118305598612924e-03 -5.790571813409412655e-02 -4.742094147663133280e-02 -6.030926074895624073e-02 -7.015716282719257346e-02 -3.006050083081956634e-02 4.019698102657714989e-02 1.321568370507033297e-01 -4.309737650990511093e-02 1.104924455675604655e-01 -3.861740684671351176e-02 2.317356193420946897e-02 -1.023504719148122521e-01 2.295588396092529057e-02 -3.845949541191936299e-02 5.610177512002572330e-03 -1.994168332271679597e-02 1.209787458662687776e-01 -9.388153133096412140e-02 2.683103737200046718e-02 1.271039184222252372e-01 6.150645811138543556e-02 2.278389109632522266e-02 1.789562536736080123e-01 -4.387651603444796267e-02 6.601582886474496870e-02 -1.913499723809112749e-02 6.553188667847231752e-02 -7.562602522651321393e-03 9.738609903610985497e-02 -1.035175736629148462e-03 4.157089365385452677e-04 1.079012807878366870e-01 6.156430410381477994e-03 -1.068892561145368125e-01 -2.487085621250804957e-01 1.369857967427611789e-01 -5.085713382830801300e-04 8.522077012657466866e-02 -6.717850801145573703e-02 -3.615671108773990238e-03 -1.003839168808058971e-02 -2.527022370496307194e-02 -5.458655719222643699e-02 1.089731245821795591e-01 -3.965160622703933074e-02 3.498609816319186994e-02 7.456323771420081403e-03 1.243769917432314132e-01 -1.855994364398693211e-02 4.550311924289026505e-02 6.243279073095982235e-02 1.078920205973211699e-01 2.153032278545567446e-01 -1.146584357999578564e-02 1.303543206024223577e-01 -2.961086738352008974e-02 -5.374627443383425685e-02 9.156550009816519231e-02 -1.131564470805942330e-02 -2.420026799958991393e-01 -5.963505288283579148e-02 -3.048732374602206585e-01 6.058380219436020064e-02 -1.318041139991825081e-02 -3.582613830928443183e-02 -7.539333179494116244e-02 -1.205631235540430835e-01 1.363856120013511031e-01 9.225597653164911705e-02 -4.151313530590310108e-02 -8.949399561093961467e-03 -9.840887530881504974e-03 -1.144078257017698136e-01 -3.218121197413961916e-03 5.935932113219271472e-02 -1.248362578074572460e-01 2.001440713614204281e-01 -1.756976779275293277e-01 -4.226877050159769979e-03 1.664579743462661354e-01 5.532436371406725117e-02 -1.726558794621683712e-01 -8.562576409078702377e-02 -1.031433728467938404e-02 -9.402954142692439288e-02 3.794741048974129005e-02 1.429288245198868657e-01 8.446588243787905848e-02 7.557401377339187376e-02 -7.678860064346668124e-02 1.530715817244948304e-02 -2.306693855443262831e-01 -6.768550354084065801e-02 -4.969501362650281806e-02 5.162743747867080957e-02 7.457756744210780608e-02 3.709090447053925432e-02 -9.992697436372453834e-03 1.489248521599678861e-02 1.275758520073477786e-01 7.090196749634260220e-02 3.167530802801345191e-02 1.256745492872012593e-01 1.201818379855802872e-02 4.859110330899712310e-02 1.396445629038145682e-02 -6.886777835984514429e-02 2.367157184386026875e-02 -3.549831765169081388e-02
3.142857142857142794e+00 -2.054121433650801798e-02 4.402771542667279631e-02 -1.649030067132574093e-02 1.158194907294774097e-02 6.551991298864441593e-02 2.539286743205286176e-02 -2.282614739420834107e-02 -2.501890376121995371e-02 4.517675159148575037e-03 -5.361231040074383725e-02 -1.291042594576696269e-02 9.585231137044463931e-03 -2.099876197243361053e-02 -6.819275982626252230e-02 -4.090049982992419349e-03 -4.560206183158799220e-02 -7.554116659702642123e-02 1.172507413079773055e-02 4.988104147795845850e-02 4.708179786636557812e-02 1.402772845872254925e-02 -1.303443316738400921e-02 -2.214230694120467371e-02 -4.336797324086095334e-02 6.095146687989912160e-02 2.495442349380848704e-02 -3.850463551841782489e-02 2.380039792987555854e-03 1.000780422342522442e-03 1.518388979230766642e-02 3.836312602545810524e-02 1.203134459739691083e-02 -3.440999355219755834e-02 2.074837213482483289e-02 1.615108117962415699e-02 1.311005842041276272e-02 2.165639006031146521e-03 1.510035074757821658e-02 3.662281261550968947e-02 -2.374001899532146229e-02 8.188316574060635136e-04 9.698810340930634835e-03 -2.928136933043502116e-02 -1.352317552795235800e-01 -2.891235825361687661e-02 -1.916427485779246404e-02 3.224808189832669564e-02 -2.943992103115023254e-02 -2.641331338849171873e-02 2.615303835108946304e-02 4.280148929552859277e-02 1.154438258899385394e-01 -1.108050849821002326e-01 -1.394678022694414293e-02 -2.517950521985256804e-02 2.705429481737926453e-02 -1.158470255062539478e-01 9.680689766061236282e-03 -2.931811174088633926e-02 -1.150386125618131777e-01 -7.379249243975148642e-02 1.081272944311244683e-01 1.078911358357463740e-01 2.036834557383702948e-02 1.389386977502558296e-01 -1.156237975020377728e-01 -1.155814460577398867e-01 1.455771576405484602e-01 -1.057229033410665570e-01 -9.946320219426657159e-05 -1.945599956318637760e-02 -9.786237813295391164e-02 -5.247030423913792707e-02 5.194611345326936164e-02 -2.977817719211362651e-02 1.051789276827110597e-01 -1.659376019883620212e-01 7.758231124620808272e-02 1.158517816702467201e-01 -1.095858353710282970e-03 -4.418613115058307728e-02 7.245133067090127332e-02 -5.400673658681308387e-02 -4.029700398681409362e-02 -1.798498898933927337e-01 2.098838636421358206e-01 -9.602592906698952102e-02 -1.024284699423026052e-01 -1.654822856441666434e-02 -1.702025144882698959e-01 1.049487356635412372e-01 -2.408178693985729424e-01 -2.581083369758227844e-02 9.518656905776461119e-02 -9.786534744105407357e-02 2.272236055957870329e-02 3.831080448393673482e-03 1.668506641227062437e-01 -7.778553662434409266e-02 9.603610850096920559e-02 -3.292625308097171105e-02 1.910951702993447521e-01 1.215740678877397646e-01 -1.060838693218117412e-01 8.372941405623328393e-02 -8.007948563724399949e-02 2.356219194133220285e-02 -2.600223070351578847e-02 -1.568352809201640011e-03 1.565000454112608352e-01 -2.689973328645998280e-02 -6.291876435928506206e-02 -5.703788139623702791e-02 -9.922631079305375967e-02 -5.751707461818000855e-02 5.864059214290752269e-03 -7.865432476600532630e-02 9.877177180731516737e-02 -9.656295423683791679e-02 1.158033099969102420e-02 -1.380867648701846750e-01 9.544351035108343539e-02 6.177639366814057648e-02 -1.133603937458415867e-01 5.240547533865307084e-02 -8.179206115555411050e-02 2.298320119164417794e-02 1.743831348482443103e-02 -7.018393326649337294e-02 -4.296784957549868583e-02 4.112894826663229808e-02 1.616798212840623444e-02 1.615397362721362196e-01 7.461830446259291871e-02 -1.138258516808917931e-01 -5.143488027193444251e-02 9.757282119792683173e-02 -1.746921200106392458e-01 3.033777547261497579e-02 -5.816593057403745409e-02 1.289837211943883066e-01 1.147525152628292855e-01 8.020388235557444900e-02 -1.823070010145168328e-03 -7.420875286753657318e-02 -2.742948803736408939e-02 -1.093956189074246372e-03 2.774953709863074991e-01
3.285714285714285587e+00 -2.134045927181799085e-02 4.565644825653904920e-02 -1.691256777954231946e-02 1.192698655622866956e-02 6.762850265356903923e-02 2.597846817136655051e-02 -2.351262341670022626e-02 -2.521086610662059968e-02 4.459946433638881970e-03 -5.164849255005368733e-02 -1.327900368526564560e-02 8.266316737713007984e-03 -2.361718617463009692e-02 -8.194047629184753045e-02 -1.078111907199898467e-01 3.376097742561093989e-02 1.082297082382928100e-01 3.385508424373639275e-02 -4.967338097497603355e-02 8.846679412201015336e-02 -2.109634412963414755e-03 1.291352323489534937e-02 -2.420489909264737088e-02 -1.843493367079552386e-02 7.974407106270549328e-02 2.120919042111147224e-03 -1.531082080097984901e-03 2.983728852088647632e-03 -2.132467240183688606e-02 2.386798989751530431e-02 3.451291025127243423e-02 -1.161767252785975320e-02 1.613245982836424355e-02 -9.488789217872091106e-03 1.127961465929824651e-02 -1.248664167165853406e-02 2.776853466896335443e-02 3.760634303848446602e-02 9.601878411776031130e-03 -1.396492975453138274e-02 3.973297306676720070e-02 -4.001013886396087918e-03 -8.963682936862756370e-03 5.003077411789858681e-02 -3.273200038857403821e-02 -1.990558026664666219e-02 5.034338290066438931e-02 1.388121227412440067e-02 -6.203569906895684341e-03 1.930023998973904795e-02 4.619164102603558891e-02 -1.205457597016068999e-01 1.888138315841223769e-01 -9.710827848854552621e-03 -1.254995361351876962e-02 9.430594342584010248e-02 3.083575216534939142e-02 1.880575013440326237e-01 -3.579217075099606904e-02 7.176518622272928805e-02 1.493212232083075686e-02 6.209803824258597858e-03 -5.381469469515596377e-02 6.203580492848755068e-02 1.117246151765691337e-01 1.479707999237474536e-01 -1.475049195136295399e-01 -1.100465261075951606e-01 -8.689275692364314962e-02 1.873859231241038203e-01 -4.848751747674677481e-02 1.047157369769509665e-03 4.196329553346481167e-02 -1.216054175095458711e-01 -9.144959798203186607e-02 1.027715496905942383e-01 1.470713233076404725e-01 -9.443213419754044671e-03 -2.096516222052426104e-01 -1.310955247007636049e-01 -1.386175686557780118e-01 -1.333647450531015299e-01 -1.603301744049253630e-01 3.411254846906848492e-02 -3.633456974352909652e-02 -1.759369309125109401e-03 -1.801420715844841147e-01 -8.514332225558875200e-02 3.930553180563609895e-04 -4.239697489622716239e-03 -1.246107319125523694e-01 -6.305674143122434738e-02 1.014821746327050911e-01 -4.371707392582754870e-02 -3.741237372614579504e-02 1.937991540606539276e-01 7.051564522898508269e-02 -1.563592836218071977e-02 -1.803051736316895609e-02 -4.127850207177800879e-02 8.006348987864797540e-02 -1.298798367024274480e-01 -1.268961291657411394e-01 -7.373398181246812455e-02 5.026677484420896680e-02 6.984266724717198838e-02 -4.206726942997487950e-02 8.885861961874043369e-02 -3.943464440754764627e-02 1.402096897370031792e-01 5.308001364676274980e-02 5.373844436201874117e-03 1.327271159326156962e-02 -4.306258715776922069e-02 -1.406261698827158957e-01 4.077088295518015160e-02 7.054384617257598855e-02 2.554134746866031092e-02 1.488702435455802053e-01 -5.552761431163917571e-02 -3.230143209856767977e-02 -3.255503346620075567e-02 5.290383031123058188e-02 -4.986696339485988810e-02 8.566072142539370160e-02 -7.761689466851186270e-02 -1.950805849823610827e-01 2.328115121278621358e-01 -2.367580348592039554e-03 9.855323205886556970e-02 5.193044812938878846e-02 6.037764155072133931e-02 -4.705548779858265834e-02 8.746161702238856861e-02 4.538600031336159635e-02 5.820742701155164761e-02 3.902026615079351446e-02 -4.068498958748594657e-02 -1.577357068666034312e-01 -5.153745169192310710e-02 1.086556659984775491e-01 1.421849275918421751e-01 -5.210644526069338478e-02 8.465437192808816791e-02 1.517993599926227653e-03 1.886864745316637476e-02 -1.389356946867048304e-01 8.622466432674233752e-03
3.428571428571428381e+00 -2.097363507153136158e-02 4.476472682771888423e-02 -1.594834449133825105e-02 1.129907841886134377e-02 6.651124073302851214e-02 2.594088277717586724e-02 -2.192013261583667522e-02 -2.516591216029927941e-02 4.019520694289529898e-03 -4.943345773098898471e-02 -1.089122368648101288e-02 1.210284481488835967e-02 -2.224158392322425279e-02 -6.840421670128001008e-02 -5.290372788422643274e-02 -1.130240968388858229e-02 -9.551830338675768722e-03 1.856747185077520582e-02 2.352794154207974928e-02 5.401636711554719944e-02 8.076483378445541150e-03 -6.256246617973270675e-03 -2.753748937613689426e-02 -2.659960955870094290e-02 6.184798880419021400e-02 1.883657945289423166e-02 -2.498389274211862410e-02 1.123344243597029345e-03 -6.638424522474281261e-03 1.935783767229936475e-02 5.791830345806511793e-02 3.039027406721098450e-04 -1.608901791128665437e-02 3.994461278700183089e-04 1.698548390820247764e-02 4.185918349432482359e-03 1.562639688580579403e-02 -7.819528489334813190e-03 9.207737078410733328e-03 -2.508555175537539872e-02 2.834810458285756327e-02 1.674492841933709550e-02 -1.645356762958137889e-02 -3.256845322709707446e-02 1.997241142790833488e-04 -5.486346222316892257e-02 -3.434369341540115250e-03 -8.636296484677296464e-03 3.506146059336594234e-02 7.755637744801040234e-02 -2.085202494586633343e-02 6.971892945817893816e-02 7.219485245307474819e-02 -1.710709464939645305e-02 5.419642041415196482e-03 1.845144500095622503e-02 1.778185006841431423e-02 -3.000117228912314860e-02 -3.066908671118644472e-02 -5.024396576893274888e-03 -5.015998229089783239e-02 7.985294339433411659e-02 -1.348114053448145611e-01 8.108830176036731230e-02 -1.184809639428926337e-01 -1.552106628010288189e-02 -7.434904368355010895e-02 8.844976372000670772e-02 -1.257191375701941227e-01 1.892726436421758585e-01 1.487756848041978941e-01 -3.223629040984112015e-02 1.019505543340298720e-01 5.424113020805341329e-03 -7.359437754112743701e-02 -1.780312542682259969e-01 -9.034313682683661750e-02 5.184052947531897493e-02 -8.865254800163165083e-02 -4.069991709274554947e-02 -6.828701575770677878e-02 4.860691542785565422e-02 3.395162137061685792e-02 2.399146877590479371e-02 -1.648047689341546884e-01 -2.434438355110792734e-02 4.793230146051973700e-02 1.962841338966774540e-01 1.274454726203015364e-01 -8.279817455045251906e-02 2.653171013089745678e-01 -4.874133756150489383e-02 -7.200447443140696457e-03 3.705293661701600932e-02 9.663026171229521788e-02 -6.928581518385974747e-02 -4.689097056960482568e-02 -2.191345419142159273e-02 -1.023287286631169440e-01 9.586812648628829925e-02 1.854455269033563614e-01 -1.909224378992717963e-01 1.579236774377130170e-01 2.649803062182471969e-01 -3.593655461753491199e-03 -7.044167515400798912e-03 -7.763854474525380689e-02 8.409376562051587567e-02 -3.767957801732256268e-03 4.934094528159876231e-02 -2.254525623492982175e-02 -4.562592846403855373e-02 -3.794676454666750295e-03 6.017767711174445977e-02 1.829920607459949167e-01 4.273554593949517588e-02 -1.565188686382459893e-02 -1.115947251203539825e-01 -1.239450017932215986e-01 -1.704078924139120280e-02 -9.126339383457703069e-02 4.965572665591537482e-02 1.580390822477459878e-01 1.478104333377064372e-01 -9.459030436969087519e-02 1.002223958364227389e-02 -5.370710163768910306e-02 9.780840888432090763e-03 -1.059666289070259337e-01 9.706427958317589977e-02 -7.828936007610809433e-02 1.558735164721893329e-01 8.507757799673847099e-02 1.193138073403819110e-01 2.887729366767139913e-02 1.203558926283251063e-01 -3.863239666627422270e-02 2.240855009940608336e-02 2.600889773110073508e-02 2.311818218304733177e-02 -7.915052457518095830e-02 -9.117178258438929372e-02 -7.433793789474225921e-02 1.946062941366874799e-01 1.022747540130231197e-01 -1.392562874204080481e-01 -3.988403522480664376e-02 -8.744826942770991818e-02
3.571428571428571175e+00 -2.185627375702588887e-02 4.648554759401436060e-02 -1.608792250315555644e-02 1.144821163960027706e-02 6.894944448108748791e-02 2.675740823436527360e-02 -2.198409581348801170e-02 -2.561279553665027006e-02 4.159170027995431722e-03 -4.824234241105154058e-02 -9.062413774442272529e-03 1.708472119234870010e-02 -2.136829476838936204e-02 -5.914481420012458746e-02 -1.941317719540420345e-02 -4.339199093164283066e-02 -9.925329867739177137e-02 6.070259001350787262e-03 8.573188058590039407e-02 3.829139476509201001e-02 -4.480496746723044120e-03 1.011380762485776519e-02 -4.565530810513773741e-02 -1.621461500660582519e-02 4.903112097645179884e-02 4.733016964237166113e-02 -2.885147614658567158e-02 1.722917840235865111e-02 -4.396999382166825489e-03 9.793636243159433222e-03 3.654951271009534985e-02 1.308407914639331607e-02 -3.351579078904422943e-02 -1.061087370935781364e-02 2.426063529460576948e-02 5.713782584151533284e-03 -7.660016575148477849e-03 1.075872122919106777e-02 3.752830446170216799e-02 -4.784088361923841820e-02 -1.001417752515267739e-02 7.025828099047752573e-02 -5.063997535619797763e-02 -4.657277693547206415e-02 4.632106175877089352e-03 -1.581611142027543881e-01 3.383019087216594667e-02 -3.031190812461934808e-02 1.510712433030907131e-02 -1.067941484594007728e-01 2.513681589735748331e-02 5.267130928879382168e-02 1.916317606095787121e-02 -3.173214965775939672e-02 4.053934346648750686e-02 -5.606031919009500653e-02 8.384806576269122902e-02 4.758691703119626026e-02 -5.124537174210177376e-02 9.101899640680019554e-02 -1.183291192809637904e-01 -1.349586772735638165e-02 -7.724070402834697091e-02 -9.248013693457901585e-02 -4.401666178624906445e-02 -1.460293024572262288e-01 3.166508920012766487e-02 -8.278140312505577469e-02 7.504853455821657027e-02 -1.274348853656720182e-01 1.255813269243104824e-01 2.180520553410067799e-02 5.043577627805707203e-02 -2.253583255558345155e-01 5.718466408125665035e-02 -1.784754222807366508e-01 4.108901241758059625e-02 -6.141320875500894810e-02 -1.224332639286229985e-01 9.292040074525169391e-02 9.875050243836401564e-02 5.788966305965427897e-03 8.106472497565699042e-02 2.007407774363399386e-02 -2.457467209105765327e-01 -8.480961250572487120e-02 -8.951370388140006407e-03 -1.627864001191230425e-01 -1.235849699592899004e-01 9.430936246362453534e-02 1.520083315595679649e-02 -6.268046206174245072e-02 -4.851491190614943411e-02 -2.166360496985398135e-02 5.064915466417112960e-02 2.041298442624740056e-02 6.943337486516844292e-02 1.902571951774672532e-01 1.160286780188905936e-01 2.040879118164709571e-01 -1.132567726168046823e-01 1.175855197849824674e-01 -1.201087202235666118e-01 1.980199092980975684e-01 -5.936607695652804106e-02 2.838672541176160899e-02 5.883361731012505536e-02 -1.002666353861103588e-01 -7.559088628167801027e-02 1.599322817748987380e-01 1.757741600395506254e-01 1.303515716780130895e-01 -6.484362076628344407e-02 -1.140714149655576021e-01 -5.469401889182059356e-02 -4.219052908587103690e-02 -7.117330030649351991e-02 7.747979267667820524e-02 -1.486405687688015231e-02 1.253723528948995532e-02 5.356221485971106311e-02 4.960746824553262380e-02 -1.578989862236546415e-01 -3.080395480147340992e-02 -3.008901916036801905e-02 -3.042538411109001542e-02 3.674724151092953472e-02 1.509763538098034263e-01 -5.418656759990717053e-03 3.382320706282881256e-02 -5.662700596696970679e-02 1.896418904779804612e-02 1.026528978069513875e-01 -1.350825262097963830e-01 3.890350090370485459e-02 1.382632251828179275e-02 -7.575992692627143976e-02 3.948996909134223215e-02 -4.063231619443173626e-02 -8.224947474074828513e-02 -7.272345980170270840e-02 8.054234594312287276e-02 -1.591230461794916062e-01 -4.393118404323444193e-02 -9.961267355505802612e-02 -2.605094740748782264e-02 -1.879126526903596509e-02 -1.805647517618993170e-01
3.714285714285713969e+00 -2.158015073880691082e-02 4.569720383164076888e-02 -1.467721265590129186e-02 1.063432923920293836e-02 6.782478242532394286e-02 2.673330218627160970e-02 -1.956216134602375284e-02 -2.487420681714408791e-02 3.825615830719321982e-03 -4.518583479747532300e-02 -8.131598171945650724e-03 1.515404721186412902e-02 -2.261470054446745870e-02 -6.790833375042144848e-02 -9.504086174724307723e-02 1.863124711110754686e-02 4.425726777469544265e-02 2.338952448573992579e-02 9.203458185513416559e-03 7.518610593089072869e-02 -2.521303910569903245e-02 4.238820002528793235e-02 -4.877496533126454009e-02 1.257769158813966913e-02 6.224827165374737653e-02 3.259352778245758198e-02 7.520666296338662446e-03 3.705193304259721439e-03 -1.358523569162791225e-02 2.694937411705632460e-02 4.532191316855051916e-02 -1.284401566306475617e-02 -9.635906125143299875e-03 -9.099239334138906066e-03 4.345204958444742749e-02 1.614882829656539643e-03 5.039632536712870120e-02 3.981922362538183220e-03 1.435146884651531361e-02 -4.768676623963642031e-02 4.943451522820507121e-02 1.491060401274607594e-02 4.120600106281337854e-02 -1.039577056361486694e-02 3.258409965741057308e-03 5.537220757493779150e-02 -6.627684789435561719e-02 8.722464920983247216e-02 -1.189632523270530984e-01 1.163155773969715423e-01 -1.318653369029533784e-01 -3.252588871291134387e-02 9.174568919101189213e-02 1.536475958642178827e-02 6.877061780756528464e-02 9.428709760379004601e-02 -1.875404061748546514e-02 4.701594859913190566e-02 1.812897040560914469e-02 -7.011515544472943229e-02 -4.428367795539617235e-02 -1.827896741771810329e-02 4.590302815006076786e-02 1.776727371494271068e-01 -2.572599921756374419e-01 -8.554109997254838449e-02 -5.889900571971233502e-05 4.875369010311239593e-02 -4.657746218757195800e-02 -1.584022765763474783e-01 -3.898612283327144989e-02 1.358539087182565955e-02 -9.341924521142665194e-02 9.346258990799388711e-02 -9.884521840567177253e-02 9.402067653332568664e-02 2.314727060040399631e-01 -2.029803435117498618e-03 2.957446625668966322e-01 4.012903663287162304e-02 -5.821871122500110046e-02 -2.083677574566459786e-02 9.307952831262877869e-02 -4.547642706193926430e-03 -7.503565224048524759e-03 -3.289237654699631030e-02 2.107073076862904515e-02 8.779070664913965483e-02 2.005541997019060496e-01 -4.598580825394376487e-02 -1.146435282628121971e-01 6.942398424580037419e-02 4.328332657250650445e-02 4.873034888134990077e-03 -1.164889061376911221e-02 4.202835006987313410e-02 -4.684466487241374655e-02 5.192589844840956453e-02 -6.621310914150085880e-02 6.697823566158392361e-02 9.438090707005350466e-02 1.850465354309917265e-02 1.311345774103593320e-01 6.798028454028114120e-02 1.823051191937312410e-01 1.300878580995808997e-01 1.478784503643178726e-02 -1.088023326493883225e-01 -1.974783323520092754e-02 -9.068104668760532117e-02 1.280034170731320919e-01 -1.366680802217827007e-01 1.331528630003130931e-01 -5.447695712770476983e-02 -8.299467739037277164e-03 -8.525817308523798987e-02 -8.076320098932875113e-02 2.305639015021836158e-02 -4.128791063632233221e-02 6.515273855542844106e-02 1.061600147269865096e-01 2.633900740582080235e-01 3.443034179044186793e-02 -4.339326493653152678e-02 6.849745917514508953e-02 -1.095883918048426615e-02 -5.065634302657600480e-02 2.150830578279012972e-02 -2.714254409157390927e-02 2.583826986006150170e-02 -5.430918161124009130e-02 -1.549087100131790462e-01 -1.539401991910676129e-02 -6.906093991791251163e-02 -1.203952486630056537e-02 8.419324475145373299e-03 9.550319109012526259e-03 -2.495371405657380304e-02 -9.153782152839742836e-02 -9.580560193233952915e-02 1.592236445061612909e-02 5.146381727869057954e-02 -5.977646962335098069e-02 -1.334587227839195700e-01 -7.710795601447983927e-02 9.952335381724308760e-02 -1.340343308740047923e-01 -2.315117690115354177e-01
3.857142857142856762e+00 -2.138517121941327717e-02 4.498177801416411437e-02 -1.292177939848359637e-02 9.616353726990619841e-03 6.706706525946781738e-02 2.699320156518077510e-02 -1.701277211941349191e-02 -2.491227284759291519e-02 2.500128022341541710e-03 -3.761794518202786486e-02 -3.292119810386414692e-03 2.272921278132503803e-02 -2.248297890165451215e-02 -5.287327054059029474e-02 -8.222488614376093075e-02 2.121902756658176870e-04 -2.755132432145239452e-02 1.067528303006759320e-02 7.101766918572149923e-02 4.022543481878945726e-02 -2.262533366355440334e-02 3.134856019526505860e-02 -7.063609503449788662e-02 3.212751422646567545e-02 2.584308195518692300e-02 6.512812276482098095e-02 1.466580813330905023e-02 1.824924686632081045e-02 1.267769043223093348e-02 -5.770234454979788173e-03 4.386799862903634911e-02 -1.035569998729058035e-02 -3.107107447695943783e-02 -1.664255603974849201e-02 1.041028884296161215e-02 -2.632521307175509501e-02 6.225234523595615105e-02 -8.704458640394522120e-03 6.172092894589068304e-03 1.093705855177546857e-02 4.410821103725794806e-02 2.293484708293799627e-03 -3.936259638250953936e-03 7.672230905143145874e-02 1.245105468692456023e-02 -3.170340200756686933e-02 1.047116875839378299e-02 7.603362565565424148e-03 -3.096933800658817348e-02 2.020400004214723336e-02 -3.920188554114701490e-02 -1.277527430646416551e-01 5.475973184732551430e-02 -1.251035386294754338e-02 -1.303780437654567248e-01 -3.734244151435759523e-02 1.389720357177908795e-02 1.546069770533900489e-01 -4.173547174617078109e-02 2.679042714034330502e-02 -8.282773535446018298e-02 -9.564275613006177623e-02 1.919886342171425384e-02 7.670715750143311529e-02 7.409486512999292895e-02 4.382375257797183066e-02 9.236275981452249373e-02 -1.062752563773298048e-01 5.163548932626853272e-02 -5.663644599791277379e-02 -1.480176932729397321e-01 1.890228771641311312e-01 -3.382298592982071334e-02 1.712218980534184476e-01 -9.906613433417145453e-02 -1.434333408850592129e-01 -5.249631872776958780e-02 -3.405758964170503902e-03 -2.054403329170570169e-01 5.966673618616916835e-02 1.244135605322387733e-01 4.976328203547024376e-02 4.231806319269183769e-02 -3.109488629790336731e-02 8.522290890978823780e-03 -9.974160408374239950e-02 -4.989251530216790714e-02 4.767393544426788005e-02 1.249753834746839404e-01 -1.884462899510756517e-01 1.493292533665706578e-01 -1.873711256246053947e-01 4.505878074573675673e-02 1.095054080348310116e-01 -1.938919884656597203e-01 8.786764015979919504e-03 1.105769350117580818e-01 -5.827463802518750152e-02 -6.654992491886067840e-02 -7.192909565496836966e-02 -7.754199240081524613e-02 -2.062624926392897864e-02 5.542131180430939080e-02 3.575093164193773182e-02 3.612975764752085484e-02 -2.777049050087509463e-01 8.392060843004582604e-02 2.312564471368921612e-02 1.098256112057527795e-01 8.536377365174424581e-02 -1.246610546097740024e-01 9.465418820404510047e-02 1.357191896355091319e-02 9.734902700342791537e-02 -1.352400998864174420e-01 -9.808956099890675517e-02 -1.917766876362581308e-01 -4.474461863157896263e-02 1.319964832957869760e-01 1.313984208882495487e-02 1.883077158673018003e-01 -8.524965655111858831e-02 6.371347077589731289e-02 1.381232954036190619e-02 -5.612749070629225769e-03 -1.264831103404668589e-01 2.962977364876081057e-02 -7.270926683781328559e-02 -4.738254695383712495e-02 -4.252775367543278756e-02 -6.896137810564430259e-02 -1.390884229670757699e-01 -7.799642729450277645e-02 -5.566287950075471391e-02 -8.730863259790883069e-02 -9.891138432424841087e-02 -7.320205718895893277e-02 6.273782794007363994e-02 -1.093968620712598011e-02 -1.506268661563277822e-01 2.223339161343218517e-02 -5.749679246416816020e-02 9.709604347475823960e-02 -8.398852328144024160e-02 1.078340465601898418e-01 -6.722629800643567521e-02 3.119880248864573963e-02 -9.111016477599277741e-02
4.000000000000000000e+00 -2.246508792338903354e-02 4.685937252626273808e-02 -1.193798782635893847e-02 9.228916472361606629e-03 6.973908635890829766e-02 2.780614763184486790e-02 -1.459828703220056312e-02 -2.345738596319477121e-02 3.864479850526672620e-03 -4.114406978548341282e-02 -2.504351133125127821e-03 2.280881742198948708e-02 -1.945387736567972398e-02 -5.434803478378652519e-02 -4.987078304908042214e-02 -1.833736944836438301e-02 -6.353921392633032905e-02 1.174575556535240733e-02 7.564886928337312411e-02 1.319303265841888749e-02 3.907831236916999018e-02 -6.129275414011342571e-02 -4.269992765004312213e-02 -1.855904511731790163e-02 2.384115775500797799e-02 5.388166151366727274e-02 -1.307292511721611442e-02 1.275704446864571939e-03 2.035267807509203580e-02 2.335527305265269228e-03 5.563974656550599307e-02 -4.479523662621983336e-03 -6.755026862811218391e-02 -5.278723480319368055e-02 5.287797781408089606e-03 -2.763427953818704819e-02 4.738273189097517470e-03 -3.822371386197181281e-02 3.538928849787945780e-02 -1.069442464943179058e-02 -4.872802920409236016e-02 1.695626251870250428e-02 -6.165426106073511325e-02 -4.280804462797595245e-02 8.396457924833311548e-02 1.812936442289371508e-01 2.730322057218082313e-02 8.707647620578183589e-02 -8.490352016115357281e-02 -6.883233618187678537e-02 -2.460646398012808489e-02 2.947471690168703556e-02 5.467310918405867380e-04 -5.245664912972922145e-02 8.650019248293042140e-02 4.331077560335418186e-02 -1.006856598348925269e-01 6.658313517574590557e-02 2.625826169730945125e-02 1.406195605367481895e-03 -5.509201464309020080e-02 2.399214513790214748e-02 2.779849902213181734e-01 1.696238262134418251e-02 2.849026941632206225e-02 -1.380196214567806501e-01 -5.054061845025861754e-02 -7.156216456863062104e-03 1.420915338132129613e-01 5.454897845467954892e-02 4.484041342966516713e-02 -5.688340024288120189e-02 -8.100691831198528203e-02 1.394687910329663050e-01 3.351383690650014402e-02 -1.477226240946699631e-01 5.125603325968243473e-02 4.608710388318082440e-02 -4.560109796879295574e-02 1.717119351301621410e-01 -4.183899909250809318e-02 -1.983354040917355635e-02 -1.115360325666592545e-01 -9.761865048366045322e-03 1.097429613796109121e-01 -1.401675431465231325e-01 -1.005666022470975557e-01 5.287094231181142107e-02 -7.920865638595456226e-02 1.303160584320536552e-01 -1.329280393954951067e-01 -3.165319135236981107e-02 -1.255303110787912291e-01 -2.313822171144172823e-01 -2.124394155173932042e-01 -1.386160186274899286e-01 4.941791291549547244e-02 -1.312460077871404340e-01 -8.373418140679216026e-02 -2.945315691153175749e-02 5.109845099929415796e-02 5.793576570497049882e-02 5.720420880570460664e-02 -1.800285974920400739e-02 1.017128648287345533e-01 -6.059537435101237240e-02 -1.549124381017189245e-01 2.446209914443523981e-01 -2.166485499102931839e-02 7.091873816941421382e-02 7.817127713985225212e-02 1.560727142592338024e-01 -5.185012169130828047e-02 -2.281980116694312666e-01 1.879121878017496750e-01 -9.346846240845470277e-02 9.161789204726304703e-02 2.889444964295232116e-04 7.680642302278802014e-02 6.610627035758141756e-02 -1.095137040275358763e-02 5.117051399329353156e-02 -2.790503784710040777e-02 2.638036926686282077e-02 1.379619137648338024e-02 1.846753285402907147e-02 3.603133763894630220e-02 -3.837714264322646118e-02 1.212637729070463813e-02 -7.113013193837953996e-02 -1.186912744818351684e-01 1.193096084159179643e-01 -6.996662619908634861e-02 7.746343774358878387e-02 6.106804892943421686e-02 1.952567825353430930e-02 -1.496371748373909460e-01 -3.409339424142358160e-02 -1.293660604045709928e-02 1.373807993849164022e-01 3.516592526285446801e-02 5.060607315834351680e-03 -1.035043368648602413e-01 -7.785668356983471358e-03 -4.387416340370969836e-02 -6.270480375019393815e-02 -2.569510975626969947e-03 3.015565284382211442e-02
4.142857142857142350e+00 -2.244076470249368668e-02 4.623609491252331921e-02 -8.949463040477291173e-03 7.660399964473266037e-03 6.900597739591611546e-02 2.796558657015686677e-02 -8.522548577412129844e-03 -2.077975331428776745e-02 5.880881961824003384e-03 -4.813160391766768686e-02 -1.749594442542656099e-03 1.770578931913749376e-02 -1.524595916097967740e-02 -6.260563140265218429e-02 5.374352485319812758e-03 -4.420191066553500608e-02 -9.035860445646143324e-02 1.245530337150235582e-02 7.037858543877280326e-02 3.384815579748156472e-02 3.773459998803142812e-02 -7.333004540824338002e-02 -4.595236041743808869e-02 -2.300358617250362891e-02 2.004049759812120274e-02 5.182932997399126301e-02 -3.181082226199784951e-02 -1.856696541104519219e-02 4.074718064418656610e-02 -6.140562568916288662e-03 6.234769520857799674e-02 -2.634899817030223260e-02 -6.812406128491986512e-02 -1.406665255729417502e-02 -1.003143324334753589e-02 -3.770602725127780719e-02 1.682124740569317448e-02 -1.932781108927070571e-02 -2.365392375240836856e-02 5.276623373230386604e-02 -1.069077147111558053e-03 2.164105766324073490e-02 2.784334423040543682e-02 -4.693881627472312051e-02 1.270155565173595883e-03 -5.508926791991556465e-02 1.326541205276292323e-02 2.225245234007000930e-02 2.268056138234504984e-02 -5.267137884807560066e-02 1.629321994222281134e-02 1.187427855862279585e-01 -7.876375821357324558e-02 -2.013844671377775647e-02 -1.230440382103622776e-01 -4.169531705986478931e-02 -7.145408902152092234e-02 -1.059035371405268461e-01 -3.638284186830971489e-02 -6.434360350426296393e-02 -3.992859985752834906e-03 4.330124413568771369e-02 -5.468150687873201549e-02 -6.376061886612784113e-02 -2.537075175023891654e-02 -6.122731655930511996e-02 3.294242155062531568e-02 1.017495529512595781e-01 3.954847769293055870e-02 1.128755268217696839e-01 2.141225360340598058e-02 1.152558671358547560e-01 1.016417471394479854e-01 -1.314345238981685926e-01 3.474673321838674112e-02 1.160470531772104935e-01 -9.433016017048767576e-02 -6.142881039374378099e-02 -9.910114578237675872e-03 1.990452179710075487e-02 -4.608361223182285554e-02 -3.886378557892766067e-02 6.148202246659732750e-02 4.748118367535340834e-02 1.161425753031874175e-01 -9.929665605338429402e-02 1.715082072935638913e-01 1.082192993047602497e-01 2.135898024046890831e-01 6.187923720737031376e-03 -1.688791829964385663e-02 -4.091562001237022614e-03 4.217794209166421393e-02 -3.212025177227505884e-02 -9.817770640867105880e-02 1.831853468286822051e-01 -1.032023169949661950e-01 -5.544041964489806323e-02 3.756750492473075187e-02 -1.165567701528365113e-01 -1.335883643178875924e-01 -3.441246524366690929e-02 -2.703753218788968946e-02 -9.113892597281655905e-02 1.005943646416399967e-01 1.863910655355218160e-01 1.143220187365523721e-01 6.575046159660391520e-02 1.538955368290627866e-02 -2.763377819304312435e-02 -8.379688636389111267e-02 7.962810430113778648e-02 3.287062032784544841e-02 -8.025544560403601035e-02 -2.333033490470932392e-01 -1.876272542571557345e-01 1.533891350955881583e-01 8.313608079746391544e-02 -1.065396037919403849e-01 -6.291218794117767188e-02 4.742814607361944823e-02 -6.142881021989774794e-03 -1.044778198888655640e-01 1.046023084538280773e-01 -1.769394602453793972e-02 -1.227600988001900928e-01 -7.222502001934313909e-02 2.598291562847089564e-02 1.488606545438879714e-01 5.412256555335467206e-02 -2.165673386178674775e-01 -2.521371409543504694e-02 1.468071472384590848e-01 1.479050514942728024e-02 -2.391039534080666440e-01 -1.255177385021715164e-01 -5.774531810995638809e-02 -6.615062015987027699e-02 -9.667683523943797208e-02 2.205933053544546774e-01 -8.454097933171654533e-02 8.497662114896541510e-03 -6.563156823851203081e-02 7.705994695567720820e-02 1.208016061095735089e-01 -1.893695801746174759e-02 -8.357158152498225800e-02 2.373080012550252485e-02
4.285714285714285587e+00 -2.372751605173243836e-02 4.816714488908732661e-02 -6.375852611127144978e-03 6.463140873364216048e-03 7.185506401100892615e-02 2.913531571961845354e-02 -3.444306357887167661e-03 -1.872077621757712446e-02 7.854565290958320789e-03 -4.743808294486258348e-02 1.813570454250429181e-03 1.676999919455461618e-02 -1.356640059273383700e-02 -7.597704874359742511e-02 -9.727404917397684814e-02 4.280734490976351864e-02 1.109448276753724760e-01 3.926303807789571776e-02 -3.682032355826548448e-02 8.556326475142812804e-02 1.308398829105116880e-02 -5.138641480294240532e-02 -7.634102839678645613e-02 3.967162821744373014e-02 1.549213973206382301e-02 4.517743075671206560e-02 2.307435162371595724e-02 -2.996920872320047238e-02 3.627374285317837982e-02 -1.285620609200365493e-02 5.051603733666176071e-02 -1.018793017597850320e-01 -4.598810589711004038e-02 -6.512376657322506597e-03 -1.840893233654523897e-02 -4.693778256169415554e-03 -7.042754564468328704e-02 3.490091208644840320e-02 -2.608464970215742390e-02 8.424252544063852433e-02 1.178038024596610028e-01 -3.882321065655647274e-02 7.820449792133098155e-02 1.551656990796199120e-01 3.871461704416356842e-02 6.954798026246968023e-02 9.761255340547593529e-02 8.326844668067978628e-02 1.685584726024373994e-02 -9.692769941347860463e-02 5.093768791056757506e-02 -7.196100850961983930e-02 -7.764948989833890536e-02 -3.861925021670366276e-02 -1.162783181273853530e-05 -5.064923429184099019e-02 4.698900092346607743e-02 -2.431980529251793477e-01 8.462060645260777170e-02 6.488075462215765754e-02 -5.873798508745169122e-02 6.263928772520321875e-02 9.033039929710305616e-02 -8.240403740848241398e-02 1.962110739047267516e-01 -1.409228902457663468e-01 5.961821715333813498e-02 -1.441140224492887534e-01 -1.389581690642172421e-02 9.261135085564436986e-02 2.098520377228796641e-01 6.368023059704788769e-02 1.713931189314169545e-01 -7.652788770642592053e-02 -5.237113718411112728e-02 1.449675285704242200e-01 -3.501919967202950928e-02 -5.302980122610554195e-03 9.825749671395653251e-02 -6.564286895651350040e-02 1.235624629578270794e-01 -5.071667357063504994e-02 -2.106692971122680128e-02 9.030348674904669151e-03 1.824417484414022350e-01 -4.066826800439997391e-02 1.463804662677490320e-01 -1.389727165243576090e-02 -1.390573085238301643e-01 -3.275487056243547856e-02 1.572447448141900059e-02 -8.227015998305417521e-02 -6.131404009838730546e-02 1.449939351092371653e-01 -8.122895738085463002e-02 -3.020514891102951335e-02 5.470387689721353114e-02 -7.506609770728055187e-02 -3.606982623394817261e-02 1.311453768019377464e-01 1.432358298699893707e-02 -2.295295001905870991e-01 7.182994727160048332e-02 3.839668771267874120e-02 1.214793705333596513e-01 9.074611407774341165e-02 -6.675059771495080174e-03 -4.411680362468198106e-03 -4.942847463790386170e-02 -2.958573094214024188e-02 -3.136356990250234542e-04 -8.103341631170017656e-02 -6.628736002892317292e-02 -6.132693227309309741e-02 6.103245472477592665e-02 1.126308515578812591e-01 -1.384330078057589286e-01 9.478979578309403020e-02 -2.215343624616094784e-02 -3.335350170599696989e-02 8.976603858198711761e-02 2.725934272913582701e-02 -3.179208145542709169e-02 -7.273201388923009048e-02 8.714901720193589385e-02 3.376858145327803901e-02 -2.652921075643324342e-02 2.927584613891523468e-02 -1.843445991125911287e-01 1.043465198073451616e-01 1.223531150150894697e-01 1.219070840212802542e-01 6.629426301004096977e-04 -2.450889941182181168e-03 -1.044050182808626132e-01 2.624196085750664376e-02 -8.369049111299982358e-02 5.260006004754939901e-02 3.562659787503104358e-02 -2.954477139503517910e-02 1.975794978469731095e-02 -5.746869566869943630e-02 9.135322584282255798e-02 -2.290952373146194765e-01 -3.279142047910915680e-02 3.334342568464808421e-02 2.563386839937819781e-02 -4.600567990126486206e-02
4.428571428571428825e+00 -2.383849547452803960e-02 4.742632903687538093e-02 -1.637425995179598746e-03 3.768601943416458998e-03 7.132791672980501319e-02 3.012431100636237674e-02 4.589289577956224414e-03 -1.677462116892718819e-02 8.291992917285889372e-03 -4.279174371218309042e-02 9.949435337239419946e-03 2.524896227509827382e-02 -8.099975792228373758e-03 -5.474633925772318110e-02 1.779662810748239982e-02 -4.771901423021390060e-02 -1.214852599530331645e-01 1.329303598110118285e-02 1.028926259827804141e-01 2.545996340916737224e-02 4.468449724031743620e-02 -9.544078706569532333e-02 -8.843032051810380267e-02 1.482951808249683041e-02 -4.090337539811982059e-02 8.989814570879388345e-02 -8.215363412750070066e-03 -2.474792922516894089e-02 5.021970179239446108e-02 -4.319720077007814518e-02 5.191512606416482517e-02 -3.987991631050864100e-02 -7.898658464422023129e-02 -1.689244695026878920e-02 -7.922060218243748286e-02 -3.875327466721760483e-02 -9.763300396042305651e-02 8.510560861735270294e-03 -1.139591969016243295e-01 9.398865439393111476e-02 2.677062297080772674e-02 8.002725154896010717e-02 7.826807720325372475e-02 2.052735324853463203e-02 -1.051405241178544614e-01 2.222780319663099358e-02 2.644517089227046633e-02 -1.515515371863170729e-02 5.888698124657559818e-03 -2.941539704148661560e-02 1.488711422999713756e-02 7.718380520478174134e-02 4.202568210827641731e-02 4.895132606542800316e-03 1.879195097535497905e-02 -7.483473572587862055e-02 5.102428732327113359e-02 -1.266244447441120802e-01 1.079398337159611504e-01 1.167056584680469383e-01 1.486397769978291088e-02 1.339985871253271399e-01 1.075520017583121296e-01 -5.024586488385827943e-02 -1.131636894751553574e-01 1.643550225559519407e-01 6.974531436949754117e-04 9.645933001781541172e-02 -4.970313084777974039e-02 8.185351487361541833e-02 -1.788282990130575789e-01 -4.530996760744389340e-02 -5.914830075680847787e-02 6.193496090031615914e-02 2.518154616280864344e-01 -7.912082875787744551e-02 9.128192629406794989e-02 -8.143612723233208117e-02 -1.772807537403600295e-02 1.257316036267934478e-01 1.235272435036224858e-01 5.089345701782702763e-02 -2.065310548400665913e-03 -6.949303709029554244e-02 -1.660524251227870340e-01 -1.661115887605381092e-01 -6.962014851604027277e-02 -7.604082084379801265e-02 -1.079206219511633568e-03 -5.176185593443252686e-03 7.114304370969753988e-02 -4.219880356715867420e-02 2.715012069741783995e-01 4.965426389450136417e-03 1.300473942524865423e-01 1.755385208814358444e-02 2.515221568526669615e-02 -1.903956403994603586e-01 1.640716198120126604e-02 -6.680468385678813015e-02 2.143723552975367042e-02 -6.692736510482195922e-02 1.092040488064917603e-01 -1.022134218563781338e-01 3.707175177115510506e-02 8.824989143947620240e-02 -5.863063584341345752e-02 -1.551137695251182391e-01 -6.983202843866248566e-02 5.708275054111185826e-02 -1.211767569993942029e-01 4.115632829608950605e-02 4.915080106066479354e-02 -1.555233141700624044e-01 -6.147000994001148438e-02 1.676082154322231788e-01 1.100916383961449557e-01 4.365965828689882811e-02 -2.125284696032862797e-02 -3.110586655536175943e-02 -9.099224112929384101e-02 -3.471210369130848464e-03 -1.245897768016013957e-02 -1.563935237583174431e-01 -4.526798513790024348e-02 -7.187273539974220471e-02 -2.154635889259205045e-02 -9.663976420319531080e-02 -1.214743308357816576e-01 -2.839303450164650314e-02 2.142257765129966865e-02 -4.911628346411470863e-02 -6.779021509764347753e-02 6.254129692631649196e-02 1.053529130758991822e-01 1.925008553805598183e-02 1.333644573184020743e-01 -5.913674235436489762e-02 -6.217532521035987886e-02 -6.867709736050493785e-02 -9.604668132212559883e-02 -7.251110851100810162e-02 9.628456754775552295e-02 -2.579310491383204201e-02 -7.145479240574079127e-02 2.292041125752199322e-03 4.961327141498286103e-02 -1.072864561210611495e-01
4.571428571428571175e+00 -2.400280844876538991e-02 4.658570509611817401e-02 4.353460350080873113e-03 6.512620704516058391e-05 7.024326648991023603e-02 3.124344067266488639e-02 1.452596545302321622e-02 -1.487974238637686589e-02 7.795437311378950948e-03 -2.746907702404600624e-02 1.934779195971415150e-02 3.011663898991974106e-02 -8.816334546609724820e-03 -5.948637806976341674e-02 -1.274746469814165006e-01 6.233398078283890198e-02 9.589560579533813744e-02 4.159830773190839603e-02 2.551892192175984377e-03 5.567297113755591970e-02 4.173273129533820042e-02 -7.625578667645020736e-02 -9.334142408892649734e-02 5.751506932716643483e-02 -6.136527874554668915e-02 7.722459861799366165e-02 6.701609146790676874e-02 -3.297182060774359741e-02 1.505910008230319265e-02 -5.267705925096115988e-02 6.163210251743473506e-02 -2.904580839356118993e-02 -3.845422820013098819e-02 -1.632410030219457950e-02 -4.988429023792591982e-02 -1.652402441522309723e-02 -5.774781148098145911e-02 7.550441206609606604e-02 -1.031188413928213060e-01 1.424158259550371286e-01 1.029595637515594714e-01 7.159101174059850914e-02 1.150716427041151568e-01 -7.545457763689355883e-03 -4.580133897785374809e-03 -3.564788120836556717e-02 -1.523203846809175616e-02 -2.330409202188882690e-03 1.249520686703021501e-02 7.760562959204918287e-02 3.681014528450730905e-02 1.917521258142188337e-02 -9.800904756926798189e-03 2.393812822105461507e-02 -7.554043865556452075e-02 5.309191033980323327e-03 -7.167751159952744089e-02 -2.258549044447426268e-01 -3.058124129147912068e-02 -1.320015160319532310e-01 7.313203014975760974e-02 5.354864883746471987e-02 -9.934172206862842969e-02 1.339841658492876841e-01 -1.867671090327219230e-01 -6.919773158977891858e-02 6.603365968915955730e-02 -1.234714064580002130e-01 2.821174132396380568e-02 -3.456244295409009043e-02 -2.070646230231621421e-01 1.460948877749873240e-02 -1.971844212632740678e-01 -1.204164692096113681e-01 6.427534528271111602e-02 5.434463388874816864e-02 2.893751790775132490e-02 2.365318800039514172e-03 -7.603161667471663998e-02 -4.147641532612871690e-02 -1.832733464240397236e-01 6.013683352012295924e-02 -5.216435494643976295e-02 3.783648136066562750e-02 4.288805697135646654e-03 -3.958584241552739330e-02 1.200831838470559770e-01 5.777822335931572656e-02 -2.464154412845099562e-01 -6.490110573817445272e-02 6.274149045091628740e-02 2.310825650203903250e-02 -1.093209563415703869e-02 -9.951890528309288719e-02 -2.103521781662564261e-01 -1.042465822966105876e-01 -2.199037442130504123e-03 4.868656339689218099e-02 2.306881232767635515e-01 -1.990369257774408235e-02 9.475642542020334957e-02 -2.758502370989474387e-02 2.206717286641676073e-03 4.733402068823112929e-02 8.852852802190476836e-03 -2.119088190356003543e-01 3.083492444370309130e-02 -1.206626919642237034e-01 7.232723270004515204e-02 -8.236701723049127954e-02 6.218424100227654128e-02 3.695121657242262520e-02 -5.026290685604810869e-03 3.563645475461232198e-02 -4.433540557685290706e-02 2.869694069696497249e-02 4.431448208288452789e-02 -7.137715659911666316e-03 -3.163669549151277433e-02 1.449038670829769747e-02 -6.133581422821624690e-02 6.814294675425462688e-02 6.243482407526111666e-02 1.308345368060219449e-01 -2.850058386023610404e-02 6.058942118423886469e-02 -5.472168420769693564e-02 1.986942431276572107e-01 6.055412886691986102e-02 -1.545289318406541934e-01 -1.204378698983862329e-02 9.762963858958506255e-03 2.574231341387949595e-02 -6.886613573710867464e-02 9.590579513857214189e-02 7.799416459288442682e-02 -2.599177137247446479e-02 8.347852614551617978e-02 -3.063105676614873152e-02 -6.530849422183799234e-03 3.340288277696680519e-02 9.846119842392857258e-02 1.177156961818737017e-03 1.760494322673140585e-02 -3.146579390848557034e-02 -3.581212924487740118e-02 1.380092334944623689e-01 1.757393561731712406e-01
4.714285714285713524e+00 -2.542039435281743739e-02 4.805976429924112975e-02 1.053246192522953179e-02 -4.137468192143611834e-03 7.193245835423228707e-02 3.254111782298879652e-02 2.702560044208568435e-02 -1.173893748583822866e-02 1.297528678657526927e-02 -3.211024440727339863e-02 2.501710188486970174e-02 2.558104275397750371e-02 -2.479484420670155401e-04 -6.381731925001192518e-02 -2.828953782730800684e-02 3.916308305180917285e-03 -2.823196958695057754e-02 4.221882934611983357e-02 3.797472498895498871e-02 8.352523677378312361e-02 4.455653688544126967e-02 -4.820357469774087800e-02 -5.415273509199175495e-02 -2.231085871338985352e-02 -4.778155384517480259e-02 5.275208386820440243e-02 3.521694991488608095e-02 -4.428007391940725485e-02 -3.245723967815229011e-02 -4.506471503836051830e-04 6.033350710002301914e-02 2.473509170383698073e-03 -1.632579206683879708e-02 -2.433328340041739438e-02 1.788475194294406826e-03 -7.020380688753834024e-03 -1.490000786580269188e-01 1.054174459221672057e-02 -1.262707915944626946e-01 5.503160257051481485e-02 1.285890300531676578e-01 5.305962712451309238e-02 5.311544424775934553e-02 -1.036363898379393106e-01 -4.644663198284191413e-02 -1.679426896283194373e-02 9.288084812934996326e-02 -1.082708746883220552e-01 2.544105243847545883e-01 5.474491499030035430e-02 9.532760622080820381e-03 1.756803480725353250e-01 7.338260167680901724e-02 1.407158587162506969e-01 8.478404688270049783e-02 -7.007882120128364201e-02 1.530882307996115077e-01 5.974535763740396882e-02 3.506545002295278352e-02 8.964917887718133749e-02 7.620942202040693891e-02 6.395371090563906069e-02 1.512696140432825964e-01 -4.434033380375673739e-02 7.531569840054962335e-03 -2.903374228013956559e-02 1.180312058565494010e-01 2.414619032308962937e-02 2.801993131602282805e-01 -1.771446494443901232e-01 -1.491132920042906318e-01 1.595902645890763527e-02 2.941233728055267851e-02 8.010714680972447210e-02 -1.083026369273729778e-01 1.018421094105729091e-01 -1.151989279549808232e-01 -3.972494359126038286e-04 5.611858066760262026e-02 -7.805205947824866985e-02 -1.752445716232282069e-01 4.763965569060973904e-02 6.000358374506718773e-02 -1.035310275060590951e-01 2.299578976921982584e-02 1.404464107604114775e-01 -1.253981278218985473e-01 -2.377723039801204682e-02 1.014461311565486856e-01 -7.589800606509241113e-03 1.361882949996061007e-02 8.425953769592096562e-03 9.995102077766465642e-02 -3.098702293714601999e-02 -9.656286888138118640e-02 -1.042029193624246924e-01 -1.130820788192446469e-01 9.159777901211514639e-02 1.502224324187394081e-03 3.489342971555784573e-02 -1.094762046759880092e-01 1.262249291146129090e-02 -7.235310373605828571e-02 1.328274059831736353e-01 -1.327073639040043246e-02 1.060658161631702068e-01 -4.380964559507904282e-02 3.051918687600762570e-01 -5.395357151911078092e-02 -1.124537225373065975e-02 5.943977149607207293e-03 -7.483913813398378190e-02 -1.955134550302968163e-02 1.505659331349159802e-01 9.000402755731894133e-02 1.165397463662640465e-01 -2.793812074496996103e-02 -1.183899521279301384e-02 1.239045588097881234e-01 -8.357314736084732465e-02 7.900713236286561678e-03 -1.293450396884119613e-01 -4.577257110500369819e-02 3.470767049012292438e-02 -6.755608392462780776e-02 -1.156005340735657971e-02 2.591138874923493672e-03 2.071870680316304988e-02 -2.328690237255225462e-02 1.159999120202911405e-01 -5.693293926378500958e-02 1.004077513301419519e-02 6.485841747024001513e-02 -1.747729205851537848e-02 5.695817811070891939e-02 2.501325114708959877e-04 4.119472783166627794e-03 1.925470844002900048e-04 -4.319512063380959166e-02 -1.801634057256497681e-02 -6.582561601734184410e-04 8.877052295176595699e-04 3.797016460546427663e-02 -2.067251833979041886e-02 7.790279091624054478e-03 1.229780936744844649e-01 -5.433600074174519540e-02 -7.243997540581531558e-02
4.857142857142856762e+00 -2.550969377705945493e-02 4.676586014027781651e-02 1.924889015764741362e-02 -1.113170627833196501e-02 6.894725099987944472e-02 3.204021935081702993e-02 4.447348736988104845e-02 -8.190714520554960229e-03 1.697327454249300191e-02 -2.661393625685221087e-02 3.084624388518583671e-02 1.751121750469037536e-02 4.792626901606343755e-03 -7.560243697509093364e-02 -9.193708117751189096e-03 9.635508542195940149e-03 -8.953937378530601315e-03 5.996566913564263523e-02 -1.019764473948661307e-02 1.382439944647210761e-01 4.825028750413244000e-02 4.348291373489063033e-04 3.199874713779099489e-02 -1.180515438198106726e-01 -1.274332401024864427e-02 -9.961342811949365147e-03 2.105331364175851844e-02 -6.935235829437970401e-02 -7.349568771023337610e-02 4.916944834041122453e-02 7.760201658747498121e-02 2.421611753020923991e-02 -1.389063070744065570e-02 -7.195912515783807473e-02 1.042590187042958388e-01 1.304402244542970241e-02 -7.542665535207693228e-02 1.854393433088800114e-01 -8.601267259004836963e-02 -6.059576700888546358e-02 6.496997187457888290e-02 -3.339999045193698529e-02 7.313801015750644174e-02 -5.211018933833106576e-02 -1.122918855350248518e-01 1.287717892126137298e-01 5.095948734219020448e-02 -1.192234785575642941e-01 -7.405101306297233454e-02 -9.679583303197233229e-03 -1.140103854218530166e-01 2.343212944430906122e-02 -5.897508029411321212e-02 5.147866025701755555e-02 2.507863345844028521e-02 8.784777860345716061e-02 -1.309897877954179779e-01 -3.080447022946452770e-02 -9.758993414424693702e-02 -1.535102661122979550e-01 -7.362576128581291290e-02 -3.246223793052758211e-01 6.553287496359152219e-03 -1.980980709772013071e-01 9.601088866517153153e-02 1.590815566676784809e-01 -7.175288710939712634e-03 1.170910930697966618e-01 2.186172462328072209e-03 -2.123403581240727311e-01 1.348489941910422096e-01 1.371545060813457173e-01 -6.436324741101492886e-02 2.800195262865390680e-02 -3.621015466472888959e-03 1.311104514272066757e-01 -4.038401064791255490e-02 -1.696935277080118334e-02 -6.384124541213116732e-02 8.341914717228282594e-03 -1.359581096048030902e-01 8.277990435167439237e-03 -1.458863020406341582e-01 3.719680420773267826e-02 -7.660313244321689807e-02 -1.138849188989930761e-01 -7.047298788252398527e-02 -3.433055093134249058e-02 -6.164612744744449313e-02 -5.146187931103759355e-02 1.839476398538836821e-01 4.171222980203787706e-02 -1.073682450236277952e-01 1.973154537183571811e-02 1.305682486686015609e-01 1.488773791130426072e-01 4.536783232777297920e-02 -4.199568810589594803e-02 2.456161617102028266e-02 -4.146548536595903722e-02 -3.776485356347887568e-02 8.243433747504964881e-02 -8.458376103183912892e-03 5.922487355740338466e-02 -9.689232072326492418e-02 2.146551373616427741e-02 -5.644637549014699940e-02 -3.334326022210681861e-02 5.052979459067288848e-02 -2.050102129875564505e-01 7.233312108532546220e-03 -3.854278327863111531e-02 2.137086184488218993e-02 -1.156361209629513664e-01 4.350497713851029374e-02 -9.782329763979627502e-02 9.382601202822159203e-02 1.691756510381516032e-02 1.312618207256787128e-01 3.265484358899906764e-02 -3.369923173484520168e-02 3.060556058266775473e-02 3.226715632060235539e-02 -7.759744789270547893e-02 2.173286921817046968e-02 2.272956728047825174e-03 -1.500427186708201688e-01 -4.357720141234480010e-02 -6.717124981242213189e-02 5.139654458039591423e-02 -4.290340301702529752e-02 5.887964310458578682e-02 -6.171140192433797328e-02 5.327053558611756501e-02 -5.490823338323305713e-02 3.468596958807412811e-02 -3.218845969131003959e-02 1.195588708791627403e-01 5.379371598918668285e-02 -8.141892544137663279e-03 -9.469904227908483574e-02 -3.401141422165253336e-02 -2.682336076528408619e-03 -1.744903439926125122e-02 -3.157690563663263783e-02 -6.533312140541037982e-02 1.172449733823319046e-01 -4.971586731113304680e-02
5.000000000000000000e+00 -2.673915959860567390e-02 4.760241370943704697e-02 2.790462094737556839e-02 -1.897495632887401251e-02 6.921035008790735188e-02 3.175300557256464234e-02 5.982073704941014841e-02 -9.548090779479680851e-03 1.921663692575820495e-02 8.029896710692964457e-03 5.021680809457175487e-02 3.633852094403433597e-02 5.554098696807736012e-03 -3.293881744298300662e-02 -7.026089262799097013e-02 3.140874324396213807e-02 -8.805308389793975454e-02 4.517003532991004100e-02 9.976523884690607913e-02 1.136955800565639108e-01 -3.944974892186759591e-02 1.294929234926598394e-01 -4.180680167872481007e-02 9.860711775113963767e-03 -1.081626716272877931e-01 8.625014579357000166e-03 8.476885003639858529e-02 -6.757809614366437623e-02 -4.188853657667784142e-02 4.804207144839701439e-03 4.038310381237155550e-02 2.683171779842319360e-02 4.984325693745070979e-02 -2.347079556668929534e-02 -5.388069652282689338e-03 -2.661134918499105315e-02 -1.020609617425612820e-02 1.172081750810947121e-01 -6.710189013229182764e-02 1.352886720421487554e-01 -3.763565389692793972e-02 -9.584627782096477588e-02 6.548469990710821531e-02 -2.655435150124119473e-02 -5.209312711093001119e-02 -6.866458882085794968e-02 3.950566163877499565e-02 2.865374366423542596e-02 1.914679616031276718e-02 -1.169530995136853768e-01 1.647407778938745071e-01 -1.576103973213521109e-02 2.363244905805296850e-02 -1.762558896088034857e-02 -1.251038546756343406e-01 5.207705960449501154e-02 -2.918418381423397434e-02 7.991798801646352035e-02 -1.931877327644214437e-01 2.177465991684289504e-01 1.483436917194742299e-01 6.452596362559609444e-02 1.392039332211688907e-01 -8.371720615903514850e-02 8.011434256018062916e-02 1.244830179984114799e-01 1.084217585681156448e-01 -1.048920323960112200e-01 1.798847880754089190e-01 1.497540341711422751e-01 1.258562364442228909e-01 -4.997031176629537774e-02 1.439890376823291518e-01 -1.551409458008592285e-02 4.378544371882744923e-02 5.902723697476940090e-02 7.428265299172492897e-02 2.003299837352605708e-02 1.444665512377434624e-01 2.991297918585739818e-02 -7.178753619088169835e-02 -1.052069630286986759e-02 8.625444425537615034e-02 1.512247787054714909e-01 -1.143385757619122811e-01 -6.004090732151173143e-02 -1.226322258510555568e-01 8.741100089838967080e-02 -2.626980523374311885e-02 1.637516010548554363e-02 -1.048970312776863201e-02 1.729578063919522679e-01 7.191688728354260485e-02 1.749545707394591365e-01 1.153628200854100311e-01 -5.250878563521008124e-03 -9.425409095596561093e-03 1.812934306307290300e-01 -1.806420375648757903e-01 8.682178417520084943e-03 3.089178955001414470e-02 5.092140524479005920e-02 5.924969362597152372e-02 -3.860090363459407065e-02 7.584495337321583985e-02 -2.069023031882641639e-01 -2.832052882668686239e-02 -7.684778888370891181e-02 1.108421932450435327e-01 4.416476414475239845e-04 8.964287732505654693e-02 -3.646107182005478564e-02 1.073491567453545639e-02 9.946916249717693836e-02 -4.518385880996006465e-02 -8.437473869563881512e-02 1.101350148226381553e-01 -1.025657337106277052e-02 -1.118537434480486037e-01 2.436419832163363650e-02 6.177126663949782798e-02 1.303257360646832563e-01 2.175005982589856696e-02 7.975112581536494827e-02 2.562494575539587399e-02 -3.072941740062724511e-02 3.594669477035479510e-02 -1.237462266219778173e-01 4.397318913494510650e-02 -1.276703099397121510e-01 -1.653151688785616316e-02 3.785637958474847437e-02 -1.079036463203422308e-01 -4.542265785612006196e-02 3.025058733779511719e-02 4.128387767498617467e-02 1.442950998122709272e-02 -1.749524777983871640e-02 5.406810397207170021e-02 8.228528348178956731e-02 3.079522698778176804e-02 3.478268617990697836e-02 -7.664685094984714786e-02 -1.150357161928805202e-02 5.818677332188174935e-03 -3.821595382733938406e-03 -2.288996836371785110e-02 5.978212717368990708e-02
5.142857142857142350e+00 -2.636050329330381914e-02 4.573201078703337252e-02 3.774061000558573409e-02 -2.924193630306003849e-02 6.436591965247054348e-02 2.641846710758694733e-02 8.012726576190223882e-02 -2.708127651854966116e-03 2.601681739802980814e-02 2.534226720120340628e-02 5.666590008230062980e-02 3.176100971992982386e-02 1.129367556613389972e-02 -2.255614817238742534e-02 -7.227113447117805567e-02 5.352126612703039105e-02 -6.283732695455079842e-02 6.081925960282778126e-02 4.641721080016948664e-02 9.418190324709319050e-02 2.879067045846333758e-02 4.004665983578318406e-02 2.086843354470610534e-02 -4.569127182254326125e-02 -1.275985751951601854e-01 -6.410878983143132592e-02 7.134002697692069794e-02 -9.729349075309383366e-02 -1.315443150022203161e-02 -3.269242817563352416e-02 7.382378936142722226e-02 3.901574075637229654e-03 4.376106686084444558e-02 1.946863828005240479e-02 -2.608479274952513541e-02 1.097691028366140110e-02 2.600640065543002172e-02 1.049467017955361785e-02 -6.157029963306549780e-02 7.655185967787836443e-02 -2.587465191943665380e-02 -7.552511401160588722e-02 3.266680250788956547e-02 -2.746067915051608396e-02 -9.874173723202069389e-03 1.341942719129902983e-01 -1.871933195904074698e-01 1.339655910719548815e-01 -1.936179894118966044e-02 -4.730665419166213415e-02 8.302842877623668738e-02 -1.133518452168435636e-01 1.688148045925955132e-02 1.154722685307033592e-01 -2.046591582853200253e-01 3.325422382591789600e-02 -9.921935343414585440e-02 -1.022940581445761637e-01 -6.418687339962901584e-02 -1.455753424913513450e-01 -7.930242358029090943e-02 -4.843094593115730012e-02 -2.486547254901999224e-02 -9.608062015822187163e-02 2.885906129061940190e-02 7.441948859195111421e-04 1.836684209919089428e-01 -4.315311064437836464e-02 -2.082443162324842667e-01 -1.120044577250752238e-01 -4.587572188444730137e-02 -6.463627491515211432e-02 1.949778499192659220e-01 -1.496009899564327561e-01 3.908963055862973990e-02 -2.126351792564822041e-01 2.756465366481004181e-02 -4.208875857628416317e-02 -4.064955576245683072e-02 -2.447583679050328517e-02 3.807269895754548938e-02 -4.162310722962653253e-02 -4.383813405083293591e-02 -2.833221664877653700e-01 -7.792916939425557910e-02 7.745597333870278545e-02 -9.514826770872936157e-02 2.530450102449671723e-01 1.512326924682213247e-01 6.987870351363963117e-02 -1.264225782612879712e-01 -6.941134117928851599e-02 -1.127660178775450051e-01 -7.253645525309758424e-02 -3.593567418621969323e-02 5.071177842028667948e-02 -2.061771713271442763e-01 5.173873933194234054e-02 6.625982926458577615e-02 -3.526687776111009365e-02 -4.105919458844507763e-02 5.661646801346922192e-02 -1.867103435051685120e-02 -6.810454825419375025e-02 -1.528313773662503400e-02 -2.760219723979832201e-02 -1.465271280999332904e-01 5.542398828166514996e-02 -1.420761547227078758e-01 3.737569412279934805e-02 -4.109193077188418725e-02 2.685576627918597956e-02 -4.697629432466612909e-02 -1.191025099635864559e-02 8.704983173131682073e-02 1.028279929222924716e-01 -1.506484473993421058e-01 3.727973415779932062e-03 -4.783352404616875858e-02 -1.661842352798932609e-02 1.083511948802254495e-02 -3.581571861041083632e-02 -2.020223450017232664e-02 -7.479746578181230288e-02 8.022423430330288818e-02 5.091080244545143768e-02 1.174491052920469169e-03 5.164939744405123989e-02 7.696424304721016796e-02 -2.699336393200944123e-02 2.336938410486606374e-02 -1.449795192409605686e-02 -4.349788784830653510e-02 2.574230642606566838e-02 3.623218237526005386e-02 2.978600436014612607e-02 8.464514480555954123e-02 -1.742122848957865927e-02 1.390428464300108927e-02 -7.161794310640712258e-02 -7.201063139937979862e-02 -3.494155888832246870e-02 3.861093449277631928e-02 4.789495205023103913e-03 7.260359825541003696e-03 6.645823124638311485e-02 -7.487205480121512935e-02 -1.795900841596209663e-02
5.285714285714285587e+00 -2.558681506282284648e-02 4.362567191018092844e-02 4.657084926090104132e-02 -3.969983780965281178e-02 5.921895181183459839e-02 1.827043646201682511e-02 9.757450758462724028e-02 7.487949806390514079e-03 3.195190949128347280e-02 5.042566091384898669e-02 6.424820549204698916e-02 3.948288781949306492e-02 2.030614169275203607e-02 1.732561220934836915e-02 -7.988595859625531592e-03 1.252880622007558446e-02 -2.118020173175195475e-01 4.602710810670730679e-02 1.145587491161742799e-01 3.840888472827499317e-02 5.903616658698587066e-02 1.454940039229736352e-02 4.219904036190314650e-02 -6.397296032586897996e-02 -1.462459522865157124e-01 -5.110089655091527849e-02 4.672883183763006792e-02 -9.456124794974932191e-02 1.866323080862039227e-02 -3.842988117146439730e-02 5.608874033052649311e-02 -2.185517746855678359e-02 9.567023059243888461e-02 -2.774965917588931297e-02 -3.609443950343954599e-02 6.208743748158178366e-02 1.190940855736686566e-01 1.241520798511440288e-01 1.297123867385604479e-01 1.837027905293085184e-01 9.244466134636757093e-02 -2.476359242875078026e-01 3.310638874404708831e-02 -4.406895011535198747e-02 6.068239505963615027e-02 -9.682758185438891663e-02 -5.407120947673545175e-02 3.323674503544735842e-02 1.837317333237373923e-02 -1.054237427006563393e-01 8.888427594835790480e-02 -2.812042655762510557e-01 -1.419619607330297739e-01 -1.594409959959133538e-01 -3.729610070552079326e-02 -7.268172681825618708e-02 5.025679764394138174e-03 1.557292759061310872e-01 2.162735266929182998e-01 -4.158414312966670495e-02 4.597844585507795956e-02 3.251556141268806960e-02 -4.601896991054801184e-02 1.436793058364434772e-01 -2.871765384619922104e-02 3.752800446260513845e-02 -7.955141125870655860e-02 -8.418301494118908546e-02 -4.166124232005629507e-02 7.163916855355528801e-02 -2.116662171444298919e-03 8.116022524384769454e-02 -1.683103608720524502e-01 3.413204248492977821e-02 -6.984047865574604351e-03 1.012026454793252955e-02 -2.818051256749582595e-02 9.292707696768539444e-03 1.878503485645360016e-01 6.782781145133335785e-03 -6.453403692405776382e-02 3.129631629782307911e-01 8.753412609557276181e-02 2.073897452546304837e-02 3.989482484153847146e-03 -5.472690891756622211e-02 -9.733855527153417730e-02 -5.188688060792794043e-02 1.940674900154079965e-02 -9.569935975153406882e-02 1.656046487995190344e-02 8.858117414053337177e-03 -1.199585294375979799e-01 1.540445145313279647e-02 8.481502609334877832e-03 8.486368927358028946e-02 6.986127033104222450e-02 -1.488330221909436868e-01 3.926926298888300942e-02 3.102865788130006186e-02 -2.807745687875954840e-02 2.669066836109671922e-02 -8.815729175878296575e-02 4.293071709289827953e-02 -4.408459432419213619e-02 1.220354536192474471e-01 3.231018640443938245e-02 7.333249319483141349e-02 -1.126344173571669494e-01 -1.001506337003983532e-01 5.086300386734857182e-02 -3.073872233275550848e-03 3.743792537555830358e-02 -6.488213931591868544e-02 5.319573017032335621e-02 5.515701058187897493e-02 2.997473269666522250e-02 -5.472118634894947847e-02 -7.876085036414020787e-03 -4.153116641548350307e-02 -5.763111514053986806e-02 -8.341734447538538821e-02 -5.697563265691203693e-02 4.266805362687418543e-03 -9.373942607532965987e-02 -1.491177899330867803e-03 4.821879823501754037e-02 6.378944318858377482e-02 -4.379714931876851902e-02 2.197556584253080106e-02 3.441218681030495941e-02 3.406112850083628518e-02 1.122821704067500787e-01 -3.458681142024314092e-03 -1.766422983613560871e-02 -1.071658090386938371e-02 -3.898561965584095707e-02 2.380093631411856619e-03 -7.125352214403826712e-02 -3.330024753851752034e-02 4.230478183674107884e-02 1.321678450149397360e-02 -6.380232276848642192e-02 2.093690509204646638e-02 2.890871912918836079e-02 -2.863597126278547012e-02 4.619692917863778281e-02 -1.422180761944203883e-02
5.428571428571427937e+00 -2.566730939696496711e-02 4.325755831809825758e-02 5.411474366631875699e-02 -4.895887090426692678e-02 5.676361793659173011e-02 1.010635585081934469e-02 1.122326147868977358e-01 2.054923335195727591e-02 3.904756429711438159e-02 6.746285559809282739e-02 6.578633070651369874e-02 3.575496073951858755e-02 2.824704625265914149e-02 2.628295625175814526e-02 -7.637815780037685021e-02 8.409891166107101579e-02 -6.615270795258609837e-02 7.950085056064962186e-02 -1.957156019286752577e-02 2.686897071081100971e-02 1.443111542446713635e-01 -8.880815818276126261e-02 9.288176937170894432e-02 -1.161267790304816999e-01 -1.097923237230335469e-01 -8.228654332947500649e-02 6.105508943075407813e-02 -7.622540256302061390e-02 -2.476430780247955145e-05 -7.985231226245469160e-02 3.145157734337196420e-02 5.777227214481843454e-02 6.914986474021891927e-02 5.108634466021590159e-03 -8.190165854312221605e-02 2.087089298521250039e-02 8.592337103167956014e-02 -1.613327392879513877e-01 -7.898369407638626549e-02 -6.641394038425406376e-02 -9.613925197727199445e-02 -5.243690302075815213e-02 -6.895553915533368661e-02 4.256006212308537616e-03 1.401568428657328780e-01 1.614270569259214361e-01 -8.830586460335346222e-02 1.026650164178047331e-01 -5.265719736968854647e-02 1.139584189554681583e-02 2.330879099669779242e-01 1.180179556695963444e-01 1.066169204200830972e-01 2.487011824148377404e-01 -1.038469329811671921e-01 -6.107589559023308967e-02 1.142357298301871771e-01 2.402541462327413991e-03 -2.083116788574338740e-01 4.165862463645277763e-03 8.525109797468972961e-02 -1.349749824392089126e-01 7.432951592652174005e-03 6.706592709086713067e-02 6.559044523172975760e-02 -2.592798105176453288e-02 -1.547218067776714168e-01 1.568962652169026972e-01 3.619479590362154053e-02 -3.244152878305382043e-02 2.648261248226839448e-02 -6.940703437642234408e-02 4.745623082450225495e-03 3.471793187721605549e-03 1.802436362745919729e-01 1.464602936560367025e-02 6.189612180131862790e-02 6.078404633477763747e-02 -1.226149029784386058e-01 3.122658990040922886e-02 -2.194073175445728982e-02 6.533005558683020741e-02 1.993205258938618163e-01 -4.149240359813461537e-02 -1.209000192615618773e-02 1.270436059113879135e-01 1.184613927333078437e-01 -2.524499470112651078e-01 1.010056334579235993e-02 -1.530905071187534106e-01 -2.688205338694551680e-02 -1.882824549078412901e-02 2.135421385722347659e-02 3.588454533978879119e-02 -1.900380340181377289e-02 -9.989538910576166442e-02 1.269504044144568466e-01 -3.570479949094956112e-02 -4.691406883364879037e-03 -2.616235187961691092e-02 3.992036029353893123e-02 -2.291974894769410187e-01 1.873560755129521655e-03 6.398153038008216886e-02 5.309334616757781233e-02 1.034136841788062811e-01 5.990513387580574667e-02 5.084467089004385959e-03 8.803564089373153156e-02 3.900329181734426675e-03 -5.724187795857494862e-03 4.296743463939255853e-02 6.901120721911496725e-02 -2.235202520494789999e-02 6.657319132663003063e-03 -1.560966900427875892e-01 -2.033233705717482978e-02 1.255007037721860702e-02 6.640124243781349300e-02 -3.198011960461900199e-02 1.780469422820400369e-02 7.118377333717300359e-02 1.918773755053805943e-02 -1.184788305400948441e-02 4.051716007607217285e-02 4.196762670354255154e-02 -2.171691270579406349e-02 1.282632973542458497e-02 -1.629187421018730292e-02 1.270490829398973620e-02 4.016826558032712130e-02 -1.863209485047442188e-02 6.039554923152892080e-02 -2.436254450243278274e-02 3.202321917020275414e-03 4.956818664879772754e-03 -4.333229131533117284e-02 2.383849873244922937e-02 7.956683100469418360e-03 7.332220768693166815e-03 5.682700820390431534e-02 -4.376762320851640409e-02 -4.679994406592556666e-02 -6.979675478581185387e-03 -6.677282857215294243e-02 1.866918062921358451e-02 4.648471001632984573e-02 4.224936092808607470e-03
5.571428571428571175e+00 -2.387917082005342612e-02 4.034464398257086443e-02 5.863654528608826938e-02 -5.578152483080082297e-02 4.990053475910775221e-02 -1.412023554363847893e-03 1.233134446902981463e-01 4.097296416672677882e-02 4.909070812818680518e-02 5.364086194141287622e-02 5.372922821925522896e-02 1.763967710957350943e-02 4.627099310800654453e-02 9.536255380318615568e-03 3.816838524212308459e-02 5.260536759786108713e-02 -2.252824513037886972e-02 9.543196834410935803e-02 -1.338757312547474709e-01 1.581229196757157063e-01 5.466678020819317613e-02 5.535001055218136123e-02 5.172887614421721458e-02 -8.872591999045828515e-02 -6.539282062863344298e-03 -3.646558137244310799e-02 5.290534577613201922e-02 -6.079904039947252314e-02 -2.730444841823138208e-02 -9.876877146251120121e-02 -4.156680144238709962e-02 3.991081665100888742e-02 5.047002087604022386e-02 6.424894449546326991e-02 -7.774865958216936601e-02 2.882873343919468284e-02 7.794155514418353928e-03 -4.167531086884401770e-02 2.186186926111294976e-03 1.220397857511961240e-02 -8.532764620559361857e-02 2.640566945158514048e-02 -3.490129255593932972e-02 -1.022260821135375225e-01 -1.638542473373475611e-02 -1.763173181463411621e-01 -1.514981506094180974e-01 1.519980281275314093e-01 -1.352017011637349393e-02 7.295273452038307516e-03 3.287683721686655153e-02 2.060124073786923082e-01 -4.147856295539601584e-02 2.536243915251142900e-01 1.504974926993613016e-01 -9.434480656840744939e-02 3.074582524723111845e-02 1.201296139249297262e-01 7.027355484857586432e-02 -3.197986965507989415e-02 -2.339638875060528478e-01 -2.435263867281627775e-02 -6.679890751594463882e-02 -1.813376151957079851e-01 1.978894140544695118e-02 4.544675710526432239e-02 -1.245406562349530288e-01 -1.695486796108079952e-01 2.964002529644527498e-02 6.366093748285760190e-02 -1.139796942155084022e-02 -1.210980409155013177e-01 -1.138337858311623402e-01 1.601837228026238352e-03 -1.343298796175187437e-01 -2.700738355131306750e-02 -1.733538330171496278e-01 -2.939202471391849647e-01 1.708487549273541850e-01 1.491114322320910221e-02 1.645232499987905050e-01 -1.099896834160239978e-01 -1.070383662629935118e-01 1.006389577668183738e-01 1.087403996457162597e-01 -1.158266750133497697e-01 2.627582116742356588e-02 8.912587169071058135e-02 2.293380213090337114e-02 -3.336849905188411791e-02 -1.712933474282760885e-03 1.844393002122878336e-02 5.983194942074951395e-02 -1.030125884784290763e-01 -9.064823964136865808e-02 -3.479568364040331457e-02 3.423018807108244715e-02 -6.389624817904052123e-02 -1.851476453628457877e-02 7.029047944605572307e-02 -2.436054962986306666e-02 9.064705576994411609e-03 -9.038803792059013631e-03 -2.829831784197476153e-03 5.395570796501387989e-02 -1.249512790327042544e-01 -4.164137707344904571e-02 -6.879909848637459635e-02 3.297977491496272007e-02 -2.905176138629753449e-02 6.995771064604706935e-02 -6.861472063066480220e-02 -1.027367833620015068e-02 1.099538946166947299e-02 -1.804759939361816612e-01 3.419124344948430705e-02 4.668724542222343898e-02 -2.689313657155325762e-02 2.981343094449916478e-02 6.422321700889078999e-02 1.018320483842531871e-03 1.878916233232293467e-02 7.412656003843443031e-02 1.847349043834774565e-02 -5.886628073405242301e-02 1.559549248164990819e-02 -2.720439346329618473e-03 7.942562236989920976e-03 -5.510133153431159836e-02 1.302121263242806033e-02 -7.619978498803864873e-03 1.372187919276363771e-02 6.011340714629761356e-02 9.909872598931632193e-02 1.624599222058319137e-02 6.226419020937484089e-02 5.037350609101527710e-02 5.886175302150957467e-02 -2.272780181300322958e-02 -1.397467178758132235e-02 2.930109992022345358e-02 -2.568062564455782931e-02 5.264112046610134633e-03 6.952319775293641126e-03 -1.006821432861850288e-02 -3.038959255244762323e-03 -1.658158725531679728e-02 -2.236284971964612803e-02
5.714285714285714413e+00 -2.284216269316586417e-02 3.872543558180621681e-02 6.153003688153760309e-02 -6.050471860670264546e-02 4.640204749523317573e-02 -8.711138044396724359e-03 1.259567313996227123e-01 5.303276972453808275e-02 4.882055629613222397e-02 8.265394817890531209e-02 5.567901148385013405e-02 3.698613543856722058e-02 5.409664584556708733e-02 4.380129011684615742e-02 -2.254703491495044145e-03 6.581439682429192362e-02 -4.775802473822686467e-02 8.721184560524709861e-02 -1.102605503080333199e-01 6.561004734706224473e-02 1.311989093895093439e-01 -2.101505004026849380e-02 4.384856824838110484e-02 -8.574990853595521045e-02 -2.596192098422886799e-02 3.155218789170248506e-02 6.320603584699981126e-02 -1.448535554462362929e-02 -2.347569446951056418e-02 -1.437986439796046512e-01 -4.731095193202244226e-02 5.674584734641344164e-02 2.194518814370229401e-02 3.743973898800215944e-02 -6.662882061108356402e-02 6.229789041981843162e-02 -5.073184848836643883e-03 1.788929296878692329e-02 1.572824142182813745e-01 4.826375185974325632e-02 5.880010990396951354e-02 -7.788274761343301489e-02 -4.329095773650326606e-02 -1.568941829928769682e-01 -5.609075715277345164e-02 -3.150426147864496262e-02 7.585696638798329616e-02 7.236569132145373451e-02 -1.054596288907880541e-01 1.052361859689396190e-01 -6.522742386273172946e-03 -3.510141654716694704e-02 -6.871767064024324884e-04 -1.827642053547288148e-01 3.702511023131394019e-01 -3.807009978646634651e-02 -2.922536664729564332e-02 2.424494688944524301e-02 1.793057957849734652e-01 -6.872367106069365850e-02 4.562508455141805336e-02 -2.064840995236583709e-01 9.853363233344526739e-02 5.610879978387117890e-03 -3.921907625781262396e-02 -7.223306079207002239e-02 6.775195962262681171e-02 1.894605543066169295e-01 4.116503900182434672e-02 7.082549843742474982e-02 -1.181443480958875580e-01 5.165242253696176317e-02 5.619389982572864373e-02 -3.966081688841554403e-02 -1.002322624640782783e-02 1.164175260739112178e-01 1.284622226340811219e-02 -4.052004347874589574e-02 -3.303921328887761133e-01 -1.197133351416178187e-01 3.098265844739221675e-02 -9.678117798870070759e-03 1.319333280890258031e-01 -6.471560126892482445e-02 -4.299575571084050807e-02 -2.516471276626755516e-02 8.297623042449814301e-02 1.822342380804146122e-01 -1.404044165946733702e-01 1.095611112478212662e-01 1.683737824779527742e-02 -8.462824367701168859e-02 6.987423037600029585e-02 9.794590541773172399e-02 4.977945697259709285e-02 -3.115981785889816377e-02 -2.714805233527465850e-03 1.284449441264359226e-01 -9.786426798577485542e-02 6.878923910269053865e-02 5.572265430368048694e-02 -2.942614341624549823e-02 1.474791077881612913e-02 -1.510727956125140492e-01 3.995549819431108707e-02 -4.928972352898330911e-02 1.036328158549883610e-01 -1.054296380966813877e-02 -5.567644663105680153e-02 2.473282499567842213e-02 -3.546277983069386075e-02 7.995258216207437249e-03 -2.228737415954060511e-02 4.773031931131911654e-02 3.817814699372028969e-02 5.519763071337595306e-02 2.974300379664409147e-02 3.805480746331501435e-02 -7.506520759363752293e-02 -5.529175914763087563e-02 3.140731617682809146e-02 6.457634151384614163e-02 1.488227688751310798e-02 -1.548315793931358958e-02 4.674784623364084540e-02 -5.127356746849656005e-02 2.789477432675051272e-02 -3.373020710238688880e-02 8.064935934569492093e-02 -2.204526287788556929e-03 -4.833954003198831506e-02 5.908824292937867040e-02 -6.684083355299537399e-02 -5.123756136947805323e-02 -8.437195696496159122e-03 -6.325050959780441351e-02 -4.641815867966347237e-02 -2.183508939943364438e-02 1.024436820724786840e-02 -2.982902575847374074e-02 -3.902337326682037838e-02 5.046785616841807653e-02 2.056143415064488542e-02 -1.697189571637498437e-02 1.229899226612077463e-02 5.423614144284016197e-02 -5.194994256963995222e-02 -4.598989677137142046e-02
5.857142857142856762e+00 -2.011248464993575444e-02 3.469945328827886422e-02 5.963711409653780354e-02 -6.045968855303604506e-02 3.831104206819731239e-02 -1.388783628861176185e-02 1.198713471101404276e-01 7.097494343616962686e-02 5.940237095548441676e-02 8.144641319274689706e-02 3.232767628671173038e-02 3.295378524325529024e-02 7.748208164232271711e-02 2.971246397943671722e-02 5.989012197353119071e-02 1.495310823194562731e-02 -7.565739021822535937e-02 7.065199318434141340e-02 -1.053671558679260406e-01 1.178525748009069396e-01 2.308968708343980131e-02 1.474520369608913750e-01 -1.415039354609997323e-02 -3.554793024984877203e-02 3.755898135423604844e-02 8.716251568123636884e-02 8.587972123246067138e-03 -2.670665255226775496e-03 -8.083401918984677026e-02 -1.272583136372913981e-01 -1.770560891317101565e-02 4.850634556111141360e-02 1.094336107837621218e-02 7.686285419131418106e-02 -6.573361471234337450e-02 2.020547601003247137e-02 3.363803573546299969e-02 -4.317412596878562707e-03 2.070614715917964629e-02 9.653220344660744245e-02 1.000186746478282096e-01 5.011296225455203618e-02 -8.588834344111567418e-03 -2.815888870486257106e-02 -4.708422647616387902e-02 -7.890260946033984812e-02 -1.074530252946549053e-01 2.691230826274911003e-02 -1.030193407017232499e-02 3.230427778569251451e-01 -3.848153729543065532e-02 -1.355363789345969405e-01 1.422097503119281181e-01 -3.414227920085784185e-02 -3.271973101442383902e-02 2.027587607790648783e-01 -4.194196594934375411e-02 -1.542591119166924520e-02 -1.857428712068534826e-01 1.702740278698282317e-01 1.167428616282535289e-02 1.442685788798823421e-01 6.723852103181049422e-02 6.274017274677684552e-02 1.573273665419852030e-01 -1.620148037767877580e-01 5.694730511127209238e-02 7.959447896432399194e-02 -9.686177042907105628e-02 7.007850117539204428e-03 1.183798156209257130e-02 6.324181094478678600e-02 7.141779208338729090e-02 -6.642118348983958032e-02 -6.600758782937919678e-02 -4.770577540173186887e-02 5.748467102977648270e-03 1.931739043337047101e-01 4.291533036930818973e-02 1.342645536352389535e-01 5.232901415767171605e-02 1.694422739962023750e-01 -1.868594954600682478e-01 3.839384587587347381e-02 7.094914114003586514e-02 3.478134891337376217e-02 1.886770401526474961e-01 -9.386327092390860105e-02 2.308735729523766350e-02 1.635102393517678110e-01 8.144387127294057394e-02 1.103444988723968102e-02 2.062920078039185701e-01 -1.060718907606703204e-01 -2.223701518505671881e-02 5.486288107918641660e-02 5.603571727546859463e-03 -8.238905614256242238e-02 5.336677164416971791e-02 2.038969284822861674e-02 -9.420019272833062007e-02 1.580148446588778011e-01 7.261019492526107899e-02 5.810504831402122684e-03 -9.853232004425407919e-02 1.114600029730103276e-01 9.366765062610532197e-03 -2.569373864521061479e-02 1.214890798253918658e-01 -1.260825994112959453e-02 7.527199680177908137e-02 1.718452948317165246e-02 -6.168748612361088512e-02 -2.125894126139036416e-02 2.028810304750972709e-02 2.605369350027448086e-02 -1.201408901135547855e-03 -3.287512187640977135e-02 1.311645259586402268e-01 3.304856221486347778e-02 -6.415334423417522365e-03 -3.925297883579401820e-02 -2.532055347208373667e-03 6.949244074857732767e-02 -4.704907817087301131e-02 -5.447161406717710569e-02 -2.735971671872336822e-02 -1.251361924628400721e-02 -3.361349111758876740e-02 3.898183948075428784e-02 3.699855755467467561e-02 2.775564013228174094e-04 -3.483007939763267669e-02 -2.311172721229259874e-02 -1.739598028557640119e-02 1.088053487297539236e-02 -5.286465910088791395e-03 -2.077691356193786185e-02 4.040801154822060148e-02 2.596361769712990375e-02 -8.407084799638918360e-02 -5.167233716702217955e-02 -1.582961756253455782e-02 -4.196542613421397339e-02 -2.907051467174162282e-02 -1.188427459641170497e-02 3.051186715345332798e-02 4.322117694255522835e-02
6.000000000000000000e+00 -1.721970545687729129e-02 3.057826902910518868e-02 5.434156713157681923e-02 -5.888962440256264447e-02 2.575570053601167197e-02 -6.255492600815500299e-03 9.130985767374670548e-02 1.049511224523066305e-01 9.136061830558495078e-02 1.055652618520224184e-01 -1.239181634932886612e-02 2.797113473715503659e-02 9.045438012225591462e-02 -1.010442589328741647e-02 9.830059690603044908e-02 -7.822583805494559561e-02 -1.749615803106167877e-01 4.597507891294768528e-02 -3.057069756761756490e-02 1.273055686073314412e-03 7.704950930457893365e-02 7.619970533640070542e-02 -3.617443293672684829e-02 -3.814431813472966837e-02 -5.391335032121119704e-03 1.342697868191489174e-01 -7.392080503160436411e-02 7.034228828788048615e-02 -1.114631991314811582e-01 -1.629165868691120067e-01 -5.670780330462641544e-02 9.726315144681660363e-02 -4.783640004267068063e-02 6.132241709042696859e-02 -4.296744038592007625e-02 7.191530156837153132e-02 -7.917084962001898207e-02 4.663863120545713725e-02 -4.256321371461797842e-02 7.099761516039712270e-03 1.346230476771112239e-01 6.703478113258269644e-02 -7.607637300791521284e-02 -4.490178993161623305e-02 -1.611267991263962834e-02 -5.535048872492644850e-02 5.938391867120968587e-02 1.128997115245329412e-02 -5.674550737475786422e-02 9.410305625972409382e-02 -7.739480181983490747e-02 1.010415150085181984e-01 8.035828404629430377e-02 -7.005044112119859778e-02 3.241145746065112604e-02 3.248134928722146847e-02 5.395765954457993480e-02 -8.328780646848797653e-02 -1.459204938401845002e-02 1.241781834689742181e-01 2.082620802042556840e-01 2.043595072685271130e-01 -5.629898779414310370e-03 -2.227275988084813363e-02 -1.579298845715117749e-01 -2.095411120322642623e-02 -4.588147358173803869e-02 -1.665054327239645360e-01 -1.352694248621304773e-01 -1.468425971499185689e-01 5.227992412284604429e-02 1.798353013044888017e-03 1.172494674869787035e-01 1.615395719568918365e-01 1.285456751689290078e-01 2.685397841469260027e-02 3.245637332717977303e-02 -1.305825586274963201e-01 -1.911097270658983997e-03 -2.239352075176843648e-01 5.777813805073976801e-03 -1.343089589340158985e-01 8.071376494038974558e-03 1.025930407908595549e-01 5.904717050482174295e-02 8.585251026715283104e-03 -8.183006695066072367e-02 -8.827526787806284914e-02 1.006782348290507084e-01 -1.094157963251869564e-01 -6.840804695464007545e-02 -5.026307941800749884e-02 -3.714307766744906480e-01 9.076629699167927667e-03 3.629105831081695654e-02 1.153505660103560787e-01 3.555470397540622801e-02 -1.520605593423384611e-02 4.743143507419114724e-02 -8.220825000349754608e-02 1.053184902454191302e-02 -8.352349235766541591e-02 -2.709638628460679113e-04 7.009090822003435743e-03 1.698018239594872858e-02 -8.888766704416807551e-02 -7.205657352070941879e-02 -8.843418183957131237e-03 3.703548927813584551e-02 1.352446190550786291e-03 -6.689546146328745335e-02 7.004461420478180766e-02 6.232257563961794700e-02 -3.974864637321533917e-02 3.439822854969672855e-02 -5.222139567060855858e-02 -1.487708452085770572e-01 5.244961896369527456e-03 6.960290996082733883e-02 3.126881690343678161e-02 -6.419786480658175309e-02 2.208901529832905247e-02 -1.297659208457896396e-01 -6.498554978852995323e-02 5.932278602626157166e-02 3.204008828883027349e-02 -3.721803655377990358e-04 -2.611859951186119855e-02 -1.238062545376995317e-02 -5.486069868872595762e-02 -6.189745933376314402e-02 4.308988960467203394e-02 -9.147143563730716562e-03 1.567231179309445943e-02 3.141404744354472141e-03 -2.730096647163962262e-02 -1.080763193194395587e-02 2.641022758640196311e-02 -1.620526765341355480e-02 2.183452453178939129e-02 1.841456726857782639e-02 4.184136555124437495e-02 9.295613199184241462e-03 3.189459562584711499e-02 7.875472495848973020e-02 -4.723652644172782189e-02 -4.499570388889113232e-03 2.142440642742963336e-02
6.142857142857142350e+00 -1.537215241109803759e-02 2.916934621283590393e-02 4.715042732792297520e-02 -6.387157705788168438e-02 1.550771294651909259e-03 2.468609909564272245e-02 4.156307767845038303e-02 1.727322569786286510e-01 1.419413151868657574e-01 1.335481114035107775e-01 -4.393818045401744893e-02 -1.870329943200082709e-02 5.507380129822116860e-02 -7.608919299590859164e-02 -3.810745300871731800e-02 -5.878718361028058975e-02 6.955165207081683010e-02 7.988022108605109806e-02 -1.156677624015807621e-01 -1.172522685971652025e-02 4.891162938424181705e-02 1.201980821457181436e-01 -4.020388834582618032e-02 1.942942215429235148e-02 3.872087213713833707e-03 1.003993305886468207e-01 -9.311111197062052480e-02 1.008568877699758670e-01 -1.747744312685387547e-01 -1.489000051491380650e-01 -4.256169110216623253e-02 8.113017356276649994e-02 -6.647935170578574138e-02 6.944868821758895527e-02 5.238065106439879215e-02 7.161887826410144597e-02 6.821301161148059233e-02 7.912393649993484934e-02 1.985548602485844808e-03 1.028695237705799237e-01 -8.401732617047793421e-05 -8.503457572559357247e-02 1.014526626827476699e-02 2.280872281746262192e-02 7.560905833816868038e-02 8.590441548083474488e-02 4.766281555438145814e-03 -2.288861829685434959e-02 -2.389058035024795371e-02 -1.717477271852644316e-01 -7.266438777880225575e-02 1.571785441657633578e-02 1.212853780810470433e-01 -6.461509936630145667e-02 6.915435682794252026e-02 5.846441234125675929e-02 -1.609966547724870078e-01 -4.561571794213446773e-02 4.033684474263939113e-02 -1.421050150602608808e-01 -6.913258926211487965e-02 -2.526690226871044706e-02 -1.610104961302140925e-01 -9.142665928838109024e-02 1.288914042854303471e-02 -1.688457479000048944e-01 2.525912930704254933e-02 -1.315151657984873212e-01 2.335207920299415540e-01 -3.360988373794222828e-02 3.167409303430517020e-02 -1.258815494394115164e-01 -1.385984054319069625e-01 -1.073380494955595565e-01 -7.126100112328536892e-03 -5.290298236390585801e-02 8.924351909249415848e-02 2.310808229932998781e-01 2.773819052130812451e-02 1.786354948705133616e-01 -4.809756228679092777e-02 -1.763463714610936650e-01 1.017830003222865293e-01 -1.730704116159186706e-02 4.111164376249288460e-02 8.765831657110128433e-03 -1.646265924826050553e-01 -4.942977158129610582e-02 -2.837192792878666468e-03 -1.477509041338138096e-01 6.727162714545331657e-02 6.747435956572600188e-03 8.319937358167496522e-02 6.835953254757505537e-02 3.183420083255972949e-02 -2.566068063612698610e-02 -7.490577722996487331e-02 -1.678680251703750306e-02 -4.049917080696206068e-02 -1.172960723705806924e-01 -2.937000101339759181e-02 -5.319048938150277434e-02 4.913414118975212991e-02 9.191078987348372253e-02 -3.558095111305099173e-02 9.244345751399000999e-02 -3.076998883287554443e-02 1.223379633340018475e-04 -3.268474335660873781e-02 1.199632874487757683e-01 -1.534613628834846921e-01 1.681683030357875377e-02 7.411833201541095061e-03 3.324587745329745520e-02 -3.958573006413627915e-02 3.206508292457576226e-03 1.347561916768645340e-01 2.436936304811235070e-03 -1.549054719739526020e-01 1.842992495764706265e-02 5.053106646360177451e-02 -1.274326462966864915e-01 2.437316686682220943e-02 -3.514424713693893587e-02 -5.601384480351124379e-02 1.510657470764082896e-02 -6.838757877285471694e-03 5.479900655861400655e-02 -7.910983390772109713e-02 3.822346126237025771e-02 6.233543017030577366e-02 -8.273899583483410036e-02 4.111705436640638797e-03 -3.764984124140485083e-02 -1.064398237099846087e-02 -1.184176515393020428e-02 6.229258717748664687e-02 -8.082819716639150220e-02 -1.190167857178575476e-02 3.960263141183005542e-02 6.992444630201483102e-02 -6.314976561326066107e-02 4.996673256273800184e-02 3.782404589854253263e-02 2.249225951855928982e-02 -4.197073622812735687e-04 1.285275722836929854e-02 -1.067168226576459440e-02
6.285714285714285587e+00 -1.406854213781887769e-02 3.432937844419582663e-02 2.584753921050228845e-02 -9.114820754549064763e-02 -6.549100311646553763e-02 9.518368415515336689e-02 -2.192365344647737718e-02 2.579496612431451119e-01 1.259517594917917427e-01 1.223235853122705413e-01 1.420905233754055606e-02 -7.637989590316884847e-02 3.620870840849221839e-02 -9.005256612471673749e-02 -1.027095315845114321e-01 -9.307579982261375562e-02 5.577744773457993244e-02 -2.132156607349092962e-03 -6.550725252476848059e-02 -8.993459314787803638e-02 1.770873788515505212e-02 7.971242998680390379e-02 -7.910861257909965194e-02 2.571224619720628018e-02 1.295370536042214464e-02 8.605680175160299039e-02 -9.376371727300961134e-02 1.131852285227254173e-01 -1.626261345617744658e-01 -2.691898834176173136e-02 2.241623299883559184e-02 -2.650651066217501930e-03 4.970388162078440142e-03 -5.721143286434641345e-02 7.281078804087404155e-02 1.014740994314555500e-01 6.931609494884125033e-02 6.293705501143767589e-02 4.886096022172724263e-02 2.600438661801392562e-02 -2.341950372302608208e-03 1.767403244748851424e-02 5.785524017753750081e-02 4.386814266155977804e-02 -7.604834456032029399e-02 2.299047508410043822e-02 -3.164296721862726314e-02 -7.518629828984349506e-02 1.040463780293410939e-01 -4.251249893764981469e-02 -3.509332155309944495e-02 -1.705977556238301995e-01 -1.193848223307481249e-01 1.189831438741801722e-01 -1.737882842373014713e-01 -4.295729330724605555e-02 -8.262046238092463080e-02 -9.031251169277028715e-03 -6.486576934609038225e-02 5.945861658575413849e-02 -1.546690400766274065e-01 -1.869983672350312154e-01 3.156688120504382022e-02 1.133295474999443248e-01 -4.051407781317822171e-02 6.186680967510982398e-02 4.479718823105154762e-02 4.992349958364059037e-02 9.287401912758241895e-02 1.754622130211613840e-01 -6.568145218651921802e-02 -5.535518684943829121e-02 7.128046134465507166e-02 1.716534718761924538e-01 2.222476774162514546e-01 -4.570207506930837327e-03 -1.438553315636873220e-01 -1.585467756077529322e-01 8.388558485106131779e-02 -1.657037783760300642e-01 -6.097166158379301037e-02 -8.973743256891301978e-02 5.585200330705081262e-02 2.643808019960458555e-02 -1.226684885863893598e-01 9.589845948685910004e-02 2.429799014669245250e-01 -5.938722421701177895e-02 2.537028273840268369e-02 1.379690715617896135e-01 -4.304163536072037194e-02 -5.126757445559575882e-02 1.075937061730745381e-01 -1.093437681095865283e-01 8.404247485993774844e-03 2.170523806036524575e-02 5.528960945798709397e-04 -1.861142770639836672e-02 2.835027004588619448e-02 8.395816868300891300e-02 7.948220971650461764e-02 6.245380694277029993e-02 -3.692661146540706513e-02 6.536399978030231483e-02 -1.998933823071522009e-02 -3.301167198066608244e-02 6.244142926521183828e-02 8.220186605532656121e-02 -9.711000455822542399e-02 2.244606935002920953e-02 -4.675928670214314631e-02 -7.759402813708131397e-02 1.553958489804091285e-02 -9.208539087165941439e-02 1.089445726960969023e-02 2.444514413983159273e-02 -1.467844470606190048e-02 5.607812124359049660e-02 3.211920886269509223e-02 3.750666855070971389e-02 4.915320410888956472e-03 4.168111686253780923e-02 -1.370355758442816548e-02 -2.261238884437052551e-02 -6.649614313402301378e-03 2.277643541950790003e-03 7.280669627781710673e-02 -2.899853256624845485e-02 -6.290153694125190376e-02 7.683728324837937711e-03 -5.092454899985103534e-02 3.144509731014279164e-02 -5.224884144377063555e-02 3.262703648629040193e-02 3.298059066197534667e-02 -3.914476018141866548e-02 -1.742105654209833709e-01 1.633429878254958126e-02 -1.018604764950380853e-02 -6.042641063124346706e-02 7.407864308591308178e-02 8.880016704505692970e-02 1.319489248951342258e-02 1.108385982560858990e-02 -3.075433806783609003e-02 -3.887791281858349324e-02 -4.081271652330859673e-02 -1.305375022594381859e-02
6.428571428571427937e+00 -1.654307570373178896e-02 5.427667650395588683e-02 -1.033900791626165411e-02 -1.410825232745185065e-01 -1.420294889597523147e-01 1.207265774277277992e-01 5.718852932169313924e-03 2.058212317521989909e-01 -6.996792519062260997e-03 6.032238303049658468e-02 2.519242299042645516e-02 -1.980886665636238941e-02 1.884783594744505464e-01 -1.661029084461410066e-01 -5.501201158006602254e-02 -3.138936639532104861e-02 -1.608579175675663511e-02 -6.133464203876782400e-02 -1.075144353560719135e-01 -1.069022523965721949e-01 -3.727883639808447086e-02 6.750512832883511470e-03 -1.135683526759354717e-01 -8.470842680427848742e-03 6.278452860953677439e-02 4.877658310491073818e-02 -7.874009742840251680e-02 3.782256501358318562e-02 -4.985307734916930023e-02 7.291301152042841023e-03 1.088518049259059595e-01 -7.378928316353571687e-03 -2.752620201521259469e-02 -1.863002468194563110e-01 1.519798159869761162e-02 7.916069728177911602e-02 3.947151061259276256e-02 -1.389398990597635886e-01 9.977873206161941289e-02 -3.531529239210903781e-02 -1.385824977587330198e-01 6.327762648360095443e-02 7.949054040550861122e-02 2.095139105038558089e-02 -4.625567940085990176e-02 1.180743401808888871e-01 -4.403489104594639171e-04 1.916431436547527123e-01 8.257587225449343482e-02 9.335684110298771154e-02 2.654501086665611229e-02 6.098377430031991925e-02 -3.774955703210494673e-02 -4.533344735969455780e-02 -9.945557394195181367e-02 1.923908762989145690e-02 -3.328228766705661895e-02 -2.338043596586442466e-02 -5.921104777617772208e-02 1.841308858444521551e-02 -3.579856641122222682e-02 1.918606160794934443e-02 4.070109393683654653e-02 8.375686402986214085e-02 -1.013881528009271393e-01 1.245994900060894695e-01 -8.226807133190204568e-02 -2.030168291139582484e-02 1.325755229331339879e-01 -1.240132694345846311e-02 9.591970316383359452e-02 1.054657455903120766e-01 -3.512475362124964362e-02 -6.747355014933618944e-02 -2.057656673597235975e-01 1.232424284998023117e-01 -9.037355801729884952e-02 -1.107370605350349174e-01 -4.772716375250150161e-02 1.192438066741352901e-02 -9.822394873775617749e-03 2.257355160095159685e-01 6.082181117260544723e-02 -9.575441586958163831e-02 2.707358822058971576e-02 3.395577394862381304e-02 -2.256006218880214631e-01 -4.885662627247693707e-03 -9.617696302464634472e-02 1.485047686209557682e-01 2.970464145503068018e-02 3.993050443617070233e-02 -8.525048802302030715e-02 5.461564739903797955e-02 -1.363171909309762557e-02 -2.637872578502210852e-02 4.040455674684403226e-02 -8.122981443064444806e-02 7.280750173576206255e-03 5.714903143895166959e-02 -7.889757926366888774e-02 -7.526960766582535545e-02 4.478216174003846889e-02 -6.548153800261234669e-02 2.858531208407506102e-02 -4.937888600117840837e-02 -8.814224236575102234e-02 -1.823263569711411625e-01 1.051234068919868619e-01 -1.226206394053411426e-02 -7.451471619321195332e-03 1.240647915403480378e-01 -9.668113669159929605e-03 2.687661025525530517e-02 4.759120222362456937e-02 7.733840486209803133e-02 -6.687745394386544751e-02 -1.129809930775849992e-02 1.067329143448426942e-02 -6.335343390101064176e-02 5.131492526533946302e-03 -1.206965133679315655e-02 1.899796239782848215e-02 -2.752329536532019741e-02 1.188727397096395882e-02 -2.985297446774669988e-02 -5.731285945009325505e-02 1.869951964536530412e-02 1.397544185894344093e-01 1.038335948786231130e-02 3.536309160309156208e-02 4.522214935821987358e-02 9.980408221116363054e-02 3.816002292513494092e-03 -5.113900976079532867e-02 4.628705416102956577e-02 1.643558626433173353e-01 -8.598426860345041722e-02 -3.738159289736761592e-02 6.411133893586330734e-02 -1.192177225994968809e-01 -4.504206603561291405e-02 -4.311936670288583906e-02 1.787265739900419440e-02 -3.287992007537316602e-02 4.819808649633951225e-02 -3.731170898683849185e-02 -7.947711746910443575e-02
6.571428571428571175e+00 -2.681570220892848591e-02 1.011250762288709859e-01 -7.838313126402003672e-02 -1.860548232019649251e-01 -1.535793843248316470e-01 -1.685213040192678341e-02 1.142157539106209013e-01 -6.531904063959659279e-02 -7.349476662057230492e-02 9.786701951650818299e-02 -1.760509051173054229e-01 7.523506653670626598e-02 2.624107960891224889e-01 -1.359904008015539734e-01 1.717673679331016209e-02 -7.955864018382738378e-02 6.585250888815427639e-02 7.169805895757369596e-02 1.184498754928343667e-01 8.446514970954359380e-02 -6.045661423017902741e-02 3.172890079560702209e-02 -7.095442972128359997e-03 5.723576418423659967e-02 -6.448214337558240417e-02 -2.574534535961396642e-02 -2.065841809486296254e-01 5.032526074594537158e-02 1.669381673413106171e-01 -6.766272246324876727e-02 1.011204872502291796e-01 4.205432604835840360e-02 2.292941544070293755e-02 -1.960479335600149794e-02 -6.552918532359483517e-02 6.509392346021410092e-02 8.650105942070338005e-02 -1.016609416545266181e-01 1.969369863041559032e-01 7.800182390338898653e-02 -5.611069545389386209e-02 7.196219797934394480e-02 -2.438582454905217564e-02 3.211152095421566238e-02 -1.162136851628024353e-01 3.366664564304939350e-02 -4.049247903808559854e-03 -1.544034582120893395e-01 9.170619220700631027e-03 -6.529976683054077025e-02 6.741818471108759758e-02 4.097773634696368072e-02 -1.496972403986541744e-01 -1.095474669693084768e-01 -7.955335942138416772e-02 -4.394704302479970209e-02 -3.814438681731096778e-03 3.363499776333576247e-02 -1.016063856247393371e-01 1.918972853872500384e-01 -2.138345860745657911e-02 1.877824655322666300e-03 1.864170759738499883e-01 -1.033552485564964984e-01 -2.972298243324994482e-02 -1.071191880468116697e-01 -2.038966116361801140e-02 6.637101722131362458e-02 -1.164278280303229635e-01 -5.501942100038809125e-02 -4.729805528406980618e-03 -2.816680372262068618e-02 -1.035132990127347746e-01 -2.388557432179504517e-02 -7.106243546753421292e-02 4.323867779135887870e-04 1.175625522475385876e-01 -4.712978449894785621e-02 -1.444086754927934590e-01 -2.388564339882361109e-03 1.864646190269799580e-02 -7.963425238538070217e-02 -2.721139528063953178e-02 -9.303784233137026016e-02 7.849504481946945056e-02 -8.719712059941692184e-02 3.040025999386238367e-02 4.317168950234191054e-04 9.906558199309149770e-02 -1.315489017038709296e-01 4.164296330173155453e-02 5.767109627270506494e-02 -4.635444669108541166e-02 -2.028533109051533501e-02 4.067543681960891083e-02 -7.837167330905951690e-02 -4.325470779410784533e-02 7.684673023935441327e-02 -6.798153888167793139e-03 -9.094911428058687075e-02 4.399902568385023749e-02 3.394504426702760896e-02 -6.745193116429409885e-02 2.065657809867227704e-02 5.784006325073195315e-03 2.718604756053612584e-02 5.518771258671913149e-02 6.004993986434965791e-02 -1.611976911128368828e-01 -5.336057911257334474e-02 9.987063038113980218e-02 -1.195608521886274561e-01 4.203604555650499591e-02 5.716454482981533219e-02 -7.659836808424468069e-02 -1.224930125947011617e-02 7.905274451203109232e-02 -6.024522818896783233e-02 -2.469069541657418002e-02 -2.027949360933052961e-02 -4.750925651990210025e-02 9.207571428734322161e-02 8.157390598765049128e-02 8.938031163516566013e-02 -7.046547402213970690e-03 3.241063844115918413e-02 -3.563984995122840543e-03 8.394894241353090258e-02 -1.919578734368024633e-02 8.248721946847563380e-02 4.176512844872945496e-02 -4.384460543281747114e-02 -2.743664325842224902e-02 3.505770660296980007e-02 1.580725074116590134e-02 2.377858871311866462e-02 -8.652341746798604752e-03 1.251727648908756985e-01 6.406158184568623744e-03 -6.646398708116207921e-02 -2.151004515243242626e-02 -1.725362591477191260e-02 7.960955798102975489e-02 -7.013866253394746009e-02 2.700229140321331808e-02 1.831053775514246765e-02 7.467348783271667012e-02 9.576838391896710934e-02
6.714285714285713524e+00 -4.738689164620105143e-02 1.591733561841795208e-01 -1.480347658277332279e-01 -1.315760314002168974e-01 1.960129107568000205e-04 -2.431829812155557324e-01 6.671903174784252211e-02 -1.517651853213954627e-01 1.334405850807183491e-01 1.550637628443717331e-01 -1.509468774016380077e-01 -5.058649295689175013e-02 8.593727360000488757e-02 1.736431387983323749e-01 -1.209898146862046081e-01 -3.758588792782376342e-01 9.467561474097035967e-02 -1.415542095961584181e-02 1.960024852840882431e-02 9.677024948632868828e-02 -1.190792370609528722e-01 2.209547142132587197e-02 7.626454036817192049e-03 2.928497039137006527e-02 -1.885536116817951025e-01 -3.671578868180403604e-02 8.753537294581852091e-02 -5.268810229806467765e-03 5.572988625775913279e-02 5.622550776742642892e-02 6.644816201490467977e-02 -1.816421624871370974e-02 -4.142603870323935226e-03 7.080628491021435933e-02 -5.436084515222380786e-02 -2.290310046820542289e-01 1.959758616588129845e-02 1.050867902012876387e-01 -1.242393680207321081e-03 -9.395565130674703169e-02 2.447807312723442735e-02 -2.605142494164358613e-02 3.889662792042557909e-02 -2.016993425471536594e-01 1.285749406327402478e-01 1.813549769081994681e-02 4.223843403811466946e-02 7.270022248910849860e-02 -9.803131153711260037e-02 -1.860689585851246428e-02 -5.779795828671462771e-02 -1.650892945801689729e-02 5.611831745564135887e-02 1.300457825453256167e-01 -3.412980029250221869e-02 6.280703789696892581e-02 4.927028879432908404e-02 3.139107741693786952e-02 2.390562336210440633e-02 3.126692855322023290e-02 -9.073351611010317674e-02 -3.800505003995969383e-02 5.616149925076450999e-02 1.267013976774575834e-01 -1.912894149109466702e-01 -3.262027732589421747e-02 2.694749318019968101e-02 -1.465733864318118779e-02 4.211191266834968944e-02 3.952451056035843555e-03 9.121039155069575466e-02 -8.286936251838820586e-03 2.728246569126561299e-02 4.219017745883468090e-02 -4.473960839834834752e-02 1.045260985526506731e-01 -1.071464852658130240e-01 -1.014903792130710317e-02 -7.692270962833591685e-03 6.873557825458456727e-02 -5.393259389933623658e-03 -6.427128686333953914e-03 -5.735840781010642653e-02 6.902216200548749736e-02 -1.747460522802337102e-01 1.595000534367013723e-02 6.673977078011540665e-02 3.696210297440830333e-03 -5.578712702599290113e-02 1.354708693746092818e-01 -1.268341816254960411e-02 -1.957983272208650097e-03 -8.395110545693425241e-02 1.127428172067027334e-01 -2.117817069651710404e-02 -1.936988433860262204e-02 2.480904824765107000e-02 -4.742653917914434192e-02 9.244805448209129917e-02 -3.096844592329596468e-02 1.708652606021733925e-02 -5.118667604953441863e-02 -8.553430758936526879e-02 -1.733538904368059352e-02 5.424720965997300443e-02 6.687461828940514941e-02 -4.220989986738558214e-02 2.124603650390554863e-02 6.829724046175714158e-02 8.768978011632667935e-02 -9.575245985946405358e-02 4.283608673946517204e-02 -3.382812371262759049e-02 2.236148016305492328e-02 -4.933967381940541908e-02 5.212279377617192594e-02 -4.158065252670289924e-03 -9.672268492662524850e-03 -1.932764253294307066e-02 -1.872767977355489083e-03 -3.047672040991191919e-02 -1.244262271247152246e-01 -1.321070617750454319e-02 3.889393897655052390e-03 -1.623535146123128740e-03 -1.263177641934210699e-02 -5.547588027032987479e-02 -2.358690846099594646e-02 -3.114586476594997932e-02 4.873900582308458851e-02 2.809006981119685151e-02 -4.354692909957565833e-02 -7.613607761773681648e-02 1.447093299322714825e-03 -2.809498442077315930e-02 -7.988926384436013115e-04 2.836028681207599170e-02 -6.595515308128861720e-02 2.239386263064856858e-02 1.214359714248116305e-02 -4.562892664022109163e-02 1.245574756977140159e-02 3.486545531311573132e-02 -1.815955704104608992e-02 1.370149854894507462e-02 2.529117911541453600e-02 2.921305486061908513e-02 3.548246813221653251e-02
6.857142857142856762e+00 -7.108152040306871255e-02 1.944643059757211467e-01 -1.806612558712152594e-01 4.360316234894689134e-03 1.644490982893886954e-01 -2.799263799764176164e-01 -5.849526558250543046e-02 9.386056453393651355e-02 1.743819821239291079e-01 1.202834288699549878e-02 1.735857524642425986e-01 4.447937071914591367e-02 1.368392730583202488e-01 1.849617906137704382e-01 -8.238933201963041797e-02 -3.797302672593646511e-01 2.441546644491517787e-02 -5.139906232845086603e-02 -2.470116963415101841e-01 -2.100951776172002849e-01 1.095374908275983522e-01 6.997660988688648998e-02 -6.505529404077517452e-02 -6.454060308984532757e-02 9.580572595472701403e-02 4.967818169447857368e-02 1.237883472665005508e-01 -2.662639414969686924e-01 4.892936218317409103e-02 7.596407408580392942e-03 7.885578966066626727e-02 4.655486925675000193e-02 -5.667047166311706824e-02 -1.921012414944381907e-01 1.408568636608296398e-01 4.400601903202418230e-02 -5.612935249291241963e-02 -1.133026889172662061e-02 -7.090279142637498366e-02 -1.885320555340517026e-02 7.801948193494421396e-03 7.354167130410921294e-02 -1.795984657233029927e-02 1.303632439795615050e-01 -3.597505410995165825e-02 1.279310210760221207e-03 -2.222165890328900786e-02 -2.821098555507068478e-02 7.129372321239024757e-02 -4.086212028795462720e-02 9.192007569054258531e-02 4.049160579995031428e-02 -1.117158582170253295e-01 -2.930042495208880562e-02 1.955238136196391779e-02 -8.452137444251707488e-02 7.644173817767088708e-02 2.322839332820160474e-02 4.945059538733609372e-02 -1.567175169446820976e-02 5.146205823585491002e-02 1.365360203695307161e-02 -4.161894560637965923e-02 -3.306612672440861767e-02 1.113075280281649454e-01 6.273570733315280042e-03 1.560377932116163019e-02 3.192586575212295885e-02 -1.387742063965447803e-01 3.755080651989146229e-02 -4.735852359156366570e-02 2.526464861919502231e-02 -3.663848359321549009e-02 -3.722709225714800757e-02 -1.482003432542330912e-02 -6.314563922117687189e-02 1.166563031874636586e-01 7.137720986248720367e-02 1.223951709743142761e-02 2.436018157552127025e-03 -5.502610000843143924e-03 2.403294394680254888e-03 5.693876062250267066e-03 -2.221851294192308396e-02 1.122641303627267967e-01 -5.901811941127396016e-02 -3.952238686372313431e-02 -6.154978228469771065e-03 2.963294962744148289e-02 -6.405600944367639826e-02 1.756391169607102870e-02 -1.166660723260035983e-02 3.994706608494803107e-02 -6.846750920742789015e-02 1.101563952590996383e-02 7.734484196287701174e-03 -6.244076651068245637e-02 9.502917485464539016e-02 -9.620135670489002311e-02 2.520286787571115669e-02 3.104225700148265706e-03 3.722174233499935675e-02 5.414139196928634962e-02 -8.172426692123513012e-03 -6.078256969826863199e-02 -6.620248107345949595e-02 2.661677371729623612e-02 -1.767121836533722470e-02 -3.572509349608805895e-02 -5.070000563921540915e-02 5.949802202349627894e-02 -2.121664428572167006e-03 4.503098286461187927e-02 8.112029809903548508e-03 2.961019653327486706e-02 -3.325629647116431359e-02 -4.675893398203876533e-03 -1.469808870031460470e-02 2.884150862251961059e-02 5.812592236315079590e-03 5.724967298652474355e-03 5.492667566394211082e-02 -4.396145194110441003e-03 1.229673195830100277e-02 1.233885647424467699e-02 -7.657550126010596002e-03 2.652837359746906820e-02 1.402503262344180143e-02 2.983716471645325025e-02 -2.235850865657306244e-02 -7.109787292639375630e-03 -1.386567562162142799e-03 2.599825285671499009e-02 -1.116041928216291237e-02 1.080400669052915090e-02 4.180097368952748367e-03 -1.146708902063602216e-02 1.291886742551435520e-02 -1.555705749097044399e-02 1.324523272633373883e-02 1.864876445056120810e-02 9.374605526992343257e-03 -2.018110881083825039e-02 -3.484033248891953583e-03 -1.797937942615810433e-04 -1.764843428034410661e-02 -2.260002443791365653e-02 -9.569535846696829509e-03
7.000000000000000000e+00 -1.009825893833820737e-01 1.974934106270023748e-01 -1.685654695941920522e-01 1.911789373902507971e-01 2.117190236888569499e-01 -8.123363049069638742e-02 -2.903360539779294841e-02 3.168522008163995318e-01 -1.182975331649582934e-01 -9.711087977756892309e-02 3.634415574152129458e-01 2.640920759796283046e-01 2.610550996623772768e-01 2.514851496335144404e-02 2.009909763816903339e-01 2.642695823933988164e-02 2.186431186068513721e-01 6.860161627752379976e-02 2.109885189998423893e-01 -1.081390976727753944e-01 7.690408964153620797e-02 2.643558597854092293e-02 8.159620218858261442e-02 6.401826282967558457e-02 1.555204555318058166e-02 -6.142403358072247993e-02 -1.221333686604140073e-01 2.530925177492148181e-01 9.683258683595080685e-02 1.871526950269622736e-01 -3.707468726295781031e-02 6.518984400619168285e-02 1.166867466717595170e-01 2.083447533252545669e-01 -7.897435316391088200e-02 -1.077765513566959210e-01 7.150175911419551222e-02 5.310426892898679335e-02 8.059166548975239819e-02 2.442736309124815194e-03 5.380641746715674606e-02 -1.940780535015425301e-02 3.204382223835553628e-02 -5.611645809644958023e-03 -1.984115334505730938e-02 2.124787705402164315e-02 3.627439131795133498e-02 4.883331669041360984e-02 -2.440085800075932759e-02 4.587299215761247995e-02 -1.428029217007925795e-02 7.581624051951015020e-03 2.517112191181751155e-02 7.646943316231584464e-02 1.664339197673374987e-02 -9.404881222438288627e-03 -6.424590128971510716e-02 1.800539642967423012e-02 -1.825192715903412033e-02 -9.795469839736408238e-03 1.359847337127457643e-03 2.484636288850542926e-02 -1.653480037254465365e-02 -7.434877567726739210e-03 -5.250473705765706586e-03 1.259416517835501050e-02 4.470068993835570742e-02 -1.326637111449459165e-02 6.021543122659527014e-02 -2.552823939153576333e-02 -9.955982361971036851e-03 4.904474252466065227e-03 4.017834931115647767e-02 -2.300725037986309576e-02 1.328691295442326059e-02 9.481113650219431463e-03 -2.489830950357709016e-02 -2.097232499137533998e-02 2.293892183955279981e-02 -4.083753472244227960e-03 2.245038480506751123e-03 2.790387007898236654e-02 1.576007529268196961e-04 -4.548089438398020094e-03 -5.552607288530943958e-02 8.835893407461331214e-03 -1.129589989621570915e-02 6.751073249024224648e-03 -2.451127803165406224e-02 -7.097129718954245728e-03 -1.038110597676733179e-02 1.089905303799728470e-02 -1.536243682750195946e-02 2.013142669879781910e-02 -5.295741948587415725e-03 -3.193372405193026144e-03 3.357071265331160875e-02 -3.522367589459664272e-02 3.020886230150583371e-02 -1.406842976238832990e-02 7.642075826604682182e-03 -2.377301579681599317e-02 -1.576598807181448653e-02 3.199215149425102545e-03 2.166202079423715579e-02 1.433892192098413024e-02 -1.263600219460947298e-02 2.269679276622687744e-02 2.473378684520565699e-03 5.806920644537609619e-04 -7.160828875115298961e-03 3.238613454982321779e-03 -1.458678187582362895e-02 -1.740243280965828379e-02 1.122682972442030176e-03 -3.457101937634009248e-03 2.158528709070060836e-02 1.034017706777371100e-02 -1.136721263754988075e-02 -6.120050029248685214e-03 8.476546138093970020e-03 -5.073704662625240329e-03 8.970795859335753755e-03 -4.815409110354358126e-03 6.956979748131552656e-03 5.236542554026382343e-03 -4.171831017434987458e-03 -2.402506786953299833e-03 -1.244461447017370173e-02 -1.412708182750618477e-02 -1.367328276080891124e-03 7.316406379980327709e-03 -2.366664998310572608e-05 1.583039845065949830e-02 -3.279094537755242438e-03 7.384635918305072029e-04 4.338298608676584810e-03 1.167812524407665052e-02 7.776408461425348730e-03 -2.403373387027870570e-03 -1.011314104523775188e-02 -1.907833980100226770e-02 -1.108972582782746276e-03 -1.181931142451094797e-02 -3.401790767903303467e-03 -5.523176312364303994e-03 4.233817254906998249e-03 -1.883458056737852282e-04
7.142857142857142350e+00 -1.245032827287372579e-01 1.641002115888836599e-01 -1.217898613299987359e-01 2.755521136981959329e-01 7.293968362864929056e-02 9.939562488420464192e-02 1.326680293915571685e-01 5.808608884558514457e-02 -2.843405996627559884e-01 1.513801611807843485e-02 1.649811147898771202e-01 -1.030354689220823461e-01 3.898901379505859827e-02 6.838076911977095107e-02 7.953634011176750895e-02 3.649148447897587050e-02 7.339593349783918308e-02 1.564164150596124639e-02 5.075435588298935624e-02 -5.073621727220875566e-02 -3.334172558087701854e-01 -3.448839272646173418e-03 1.301416358861262057e-01 1.068621478293796945e-01 6.487854769932732690e-02 -6.904236524222599758e-02 -2.991519505454464864e-02 -1.346696472523573329e-01 -1.013385417064981558e-01 -3.573774772214287632e-01 4.368063800823946546e-02 4.404344118101298847e-03 -1.501752581042401780e-01 -1.955191103535207919e-01 -4.551866775887976162e-03 1.928993141210650353e-01 -1.584790334159790759e-01 -3.496682643712900607e-02 -1.347383341940491530e-01 9.039424531831853626e-02 -2.902388616922418896e-02 -1.236580969533839988e-02 -2.757170168106930913e-02 -1.987624491721954045e-01 1.800964808119535354e-01 -3.125053988270804634e-02 -5.131917735431213215e-05 -6.329913412732557365e-02 -2.435917857812425549e-02 -1.139697240144815493e-01 -4.241035582414066224e-02 -6.254061547891197337e-02 8.921200257111686072e-02 -6.349026839459108451e-02 -1.053245862867045746e-01 7.351665296695431007e-02 9.671146731194914248e-02 -4.844919205386059857e-02 1.647057469832117343e-02 -3.384776400976831530e-03 -6.225081228203151879e-02 -9.961911098307119072e-02 7.712226401964539235e-02 4.005850483086867420e-02 -5.958868582528460689e-02 -1.888760536783808119e-02 -9.898112965030733679e-02 -1.271831428849823711e-02 -4.412048217639598369e-02 3.605108466990791100e-02 6.592596273696339770e-02 -5.475643754136482605e-02 -3.948317348178105590e-02 5.192492229316408164e-02 -1.395073505946014050e-02 3.828340063072761118e-02 -2.028373469971386789e-02 -4.401446768696448686e-02 -6.052376604346711153e-02 4.625423057060253085e-02 -2.992729320101143037e-02 -2.623147513544742127e-02 -3.698385881865407648e-02 4.568729550540447104e-03 2.618223454627291794e-02 1.013495066189700269e-02 4.945196825760999476e-02 -3.480621575599628873e-03 4.119940191244264582e-02 4.206260637878912745e-02 2.470057945806251182e-02 -2.005914592339425734e-02 8.784322782740373176e-03 -3.487190174647290374e-03 1.581356427351857802e-02 -5.764386808031817487e-03 -3.004427448366966003e-03 2.132895734774122379e-02 -4.015491887452497799e-02 1.668537935143324033e-02 -2.438358338640607068e-02 5.944836258201083995e-03 -2.329140248572418581e-02 -7.425631300231003498e-03 -2.292866685577357386e-02 1.744725907644732385e-02 1.667037316340391415e-02 -2.776188713220390306e-02 1.006204581188910666e-02 1.386157125270646474e-02 -2.077233119063183128e-02 -2.737614879856101191e-02 3.822038365175962210e-03 3.169361610522847955e-02 -1.866681851651833673e-02 3.534130281862993272e-02 -3.570295415110440879e-02 -8.666256810459162241e-03 -4.362476756910908630e-03 2.583847143933055372e-03 -1.971105630427209127e-02 -1.515797420872704027e-02 -1.792846204116662484e-02 6.701563190111977167e-03 -2.392838565334172375e-04 9.827400116038051154e-04 -1.370098853159446234e-03 -1.949236866497578227e-02 7.040930186729954347e-03 1.581729010910882388e-02 6.455374132449957086e-03 -3.010670965712794467e-02 -2.001563291846133325e-02 -2.976642163598124460e-02 -1.681331888453221630e-04 -6.261992737695450811e-03 -3.369823726035500039e-03 -1.832448604824708782e-02 -1.155456291561750629e-02 9.629441434991564339e-04 4.914787257714199262e-03 2.950822672758814449e-02 1.047229091099119609e-02 1.407073387759515126e-02 1.196757972725848509e-02 2.880552169375835692e-02 8.990341637045276557e-03 5.411094935266770253e-03
7.285714285714285587e+00 -1.453909748602389418e-01 1.100455301638446209e-01 -5.389193944884238668e-02 2.717396649503246442e-01 -8.698887472932455289e-02 1.679862687702255442e-01 1.883781573969567080e-01 -1.878796067522194579e-01 -3.048066448091407699e-01 1.041155114724415798e-01 -2.599379092232026109e-02 -2.363847115275123922e-01 -6.881430769890470311e-02 7.360671190223747051e-02 -1.702445040134351883e-01 -1.358653044894247708e-01 -7.263826975137849251e-02 3.810909104378240597e-02 -5.674259174387967508e-02 -1.541526398014716470e-01 8.367915670383324622e-02 1.217271750451042744e-01 8.177461303151062344e-02 -1.620492594450676227e-01 6.567000465798418507e-02 1.048660105753620869e-01 -2.355677453080431138e-01 -9.110477744323092208e-02 4.853942113381673473e-02 -1.367004378622584029e-03 -1.394464790545696664e-01 -9.632034802915712124e-02 2.032372478473874755e-01 1.467837655625099935e-01 3.072306231792151232e-01 -1.669185434775758217e-02 2.341965396124863763e-01 7.157619939456383307e-02 2.280619471375646898e-02 -4.109079190253531189e-02 1.775342301941622569e-01 1.068709463927063931e-02 -1.737467259085007099e-02 -1.649175179961703125e-02 -1.089579019022700879e-01 4.836882423175095473e-03 -7.366060754926006919e-03 1.780186134753302118e-01 4.425177086277118366e-02 2.342875205696550237e-02 4.834454337150246445e-02 3.230563797416093064e-02 -4.293844226594747265e-02 8.391432370529919305e-02 2.181848205827930862e-02 -6.629102197152901554e-02 -4.058018982411135123e-02 -7.475120542514833433e-02 -2.379187733031278007e-02 5.702560404408132944e-02 9.957954637335916445e-03 7.199460479369061694e-02 3.299544337561175628e-02 -2.279539629524791888e-02 -2.037937375279374672e-02 -2.016181683302175134e-02 7.158973251844788499e-02 2.244852318749753980e-02 6.169737604418764482e-02 -2.463963148845067092e-02 -5.296452390681846006e-02 1.813012760272982721e-02 -5.835008116522652673e-03 -2.982998919194225149e-02 1.552097468929069081e-03 1.964596194298180720e-02 5.514248790438652272e-03 1.268035776828208699e-02 -1.964400285682515318e-02 -1.457549457583345344e-02 1.302552576532904280e-02 -1.047093347292650176e-02 1.110819351621781734e-02 -2.719224358619386911e-03 -1.113636114580271105e-02 -2.337207015139605021e-02 -4.236175218178641483e-02 -3.112581360732099580e-04 -3.166475030161700066e-02 -1.085023242538980803e-02 -1.417175826262053904e-03 1.639393480338738676e-02 9.567433611165391052e-03 1.731474391305865088e-03 -7.825196129323782127e-03 3.359087885384367134e-03 2.538754957804418080e-02 -2.459807738257644219e-02 2.968673430035938948e-02 -3.052629377170596597e-02 1.526718287940130765e-02 -3.060406753002274313e-02 1.718028755019260570e-02 7.352343031059152545e-03 -3.858315134927963515e-03 -1.835094989736770280e-02 -2.767532161992166881e-02 4.455043308669469869e-03 -4.488209255187851701e-03 -1.782871515708414276e-02 -9.357906607973729557e-03 2.174074439994605132e-02 -1.626059944645111624e-02 4.506083925757931388e-03 -5.628975545392614355e-03 3.970310257244184619e-03 3.693097347749635384e-02 1.297230489651507099e-02 9.786406805278313747e-03 -5.366796105198077746e-03 1.034628109154097676e-02 5.732176189019025543e-03 1.935208883633314850e-02 -5.263158513515834441e-03 1.511240483393552899e-03 -9.889979651745978498e-03 -7.557896572747238237e-03 9.608192633326215898e-03 -2.257908069102712578e-02 -1.807170110604193469e-02 4.974316527610930967e-03 2.212512373578599811e-02 1.672383276353681201e-03 1.886229507906771533e-02 9.473468926225541223e-03 9.087667886390577918e-03 1.294183269728577286e-02 1.978672023564134741e-02 -4.272778093326107772e-03 2.745252706588524345e-03 -9.186110981142584647e-03 -2.069747774746310068e-02 2.196877548505184706e-03 -1.572766243898604185e-02 -9.531610691430235371e-03 -8.834568887130378814e-03 -3.720003869795083986e-03 5.139984791311318774e-03
7.428571428571427937e+00 -1.583354243508030279e-01 6.442724635224023055e-02 1.317893094778358268e-02 1.713646897124330992e-01 -9.469089361027685503e-02 9.162713160423696657e-02 9.025498366018203100e-02 -1.117233334381740745e-01 -1.757345332892671363e-01 8.877325746385811289e-02 -8.370763253041460517e-02 -9.723323282452871197e-02 -1.357810243956917608e-02 5.770924928562220363e-02 -1.759381434910879671e-01 -1.030293311854347804e-01 -6.763562479655318982e-02 1.665770551465011948e-02 1.460430642914247769e-02 -6.217176201909991456e-02 2.130002304702464655e-01 2.232450785659657322e-01 -3.939909853623729807e-02 -1.117897649273381644e-01 1.948070177607186537e-01 -9.090062640216614587e-02 2.582250994010654721e-01 3.059114821614910551e-01 1.165026758312944638e-02 -5.834459026389060554e-02 -7.235586800278527575e-02 1.705685599356802085e-01 -9.814316485465046647e-02 -1.635357999970966925e-02 -3.731930243839281514e-01 -1.581812041129647406e-01 -2.023001421757650853e-01 1.478963903833625110e-02 6.557066561522290060e-02 1.337836565662523236e-01 -1.373917493536029044e-01 1.804706855456455483e-01 4.599578872125783396e-02 1.117821310990547157e-01 5.196551605271788887e-02 1.382616245203178718e-01 8.810301235814978205e-02 -1.370546481574698716e-01 4.830740978581552630e-02 6.214175513512908838e-02 6.926895747487836486e-02 -3.086693537850728961e-02 -1.597266015229081154e-02 -2.437676172742921782e-02 1.520824677195239168e-03 -1.013792301445415600e-01 -6.929601747285524249e-02 9.848332325865277737e-02 5.181348843175761533e-03 -1.044620470755849989e-01 -2.877413408272479732e-03 -4.899629641923972795e-02 -5.758891641930789784e-02 6.288335268709777451e-03 1.131425601265330198e-02 4.576656149151600572e-02 -4.578709582612663226e-03 -3.722511171873026797e-02 -1.289014686342099952e-02 4.929644358737194851e-03 3.414132475803340755e-02 1.898335421622952173e-03 2.238429615168644957e-02 -4.213505912808875042e-02 -7.914166163709311988e-03 1.528314432867015253e-03 1.418634046163207152e-02 -1.652700805015304766e-02 8.881677784835488587e-02 -4.360945275090848290e-03 -4.200866105234118963e-02 5.807508238809429291e-02 -2.130287891980525011e-02 -1.484640499274324232e-02 -2.148420297606312007e-02 -9.290059949508760009e-05 1.472184606393296506e-02 1.906445674379505378e-02 2.930511271067565496e-02 -3.659253433686022322e-03 3.643676888622715115e-03 -1.587069377536597450e-02 -1.394072798070264581e-02 1.319238145137043017e-02 1.150729886625119838e-02 -7.049153697636528250e-03 -1.488334418921318479e-02 -1.733356811779130854e-02 -1.642853145020734679e-02 1.972362262080613882e-02 -3.083355201059968798e-02 -9.315262102718257012e-03 -5.391643597035928291e-03 5.474222427918716896e-03 1.236682315996751741e-02 2.204858282397770611e-02 -8.717256630808769419e-03 1.419323534855745569e-02 -5.464078153987584653e-03 -6.047196935479637672e-03 2.996529124304637276e-02 -2.077411137323296325e-02 9.804725771978856086e-03 -1.694843768049861255e-02 1.839510590431130566e-03 -1.963142845891244562e-02 -6.890575286826890709e-03 -1.201049065193326125e-02 -1.070315456603500998e-02 1.747986377795196370e-03 -3.368622943126664809e-03 1.090488445911830598e-02 -2.234377098376457565e-02 -1.582719548047940156e-02 1.808300516961043299e-03 2.864265660537689603e-03 3.236594376077854378e-03 7.454337547062840456e-03 4.390086362320405090e-03 9.513611818009793525e-03 -7.740236591893775477e-03 -8.742258290930208023e-03 -1.197461676724948312e-02 3.636378818409894981e-03 -4.256093203964935942e-03 5.304095525377824569e-03 -1.373991918392543886e-02 9.720035328864119826e-05 1.853796148199176458e-02 -9.837232121442366153e-03 -1.763978277617913107e-02 8.545832161801675958e-03 -5.787097403635079081e-03 -2.377181558332485192e-02 1.744986850739565012e-02 -1.235464643150483571e-02 1.637925792070770575e-02 -6.230465016219419172e-03
7.571428571428571175e+00 -1.644216326002206074e-01 3.739807801438378015e-02 5.619196419604843146e-02 8.474383786686814912e-02 -3.406909615800803731e-02 2.408698504270410934e-02 1.616211287516083894e-02 7.006767242051416267e-02 -7.438734090500853657e-02 -2.592196896438011058e-02 -2.077312108872046426e-01 -7.667401932768269646e-02 5.267005148692269212e-02 1.550750611459023320e-01 1.676619168202156396e-01 -7.733563046194916538e-03 -7.807567917394422907e-02 5.933042444497003270e-02 -5.490357149232228534e-02 7.955388903562968239e-02 1.353232230448533635e-01 -1.235433969364745921e-01 -3.912133429463138801e-01 1.604464074844965671e-01 1.938827655679654927e-01 -2.963950669319088127e-01 8.323238182199957369e-02 -1.714042867147933802e-01 1.240676938600503432e-01 4.287149998707084908e-02 6.054178789322452181e-02 2.215706873968040780e-01 1.236266306825570815e-01 9.634139542264125167e-02 -8.726059802213056993e-02 2.233912806872548062e-01 9.618965959728528747e-02 1.478001023758359900e-01 4.713779135016706034e-02 -9.095823870477257045e-02 -2.407545293706555081e-02 -6.964092961173858065e-02 2.951266661512140788e-01 2.760629805938060333e-03 -1.176662958132667358e-01 -1.776733534732051131e-02 -3.846082381471419703e-02 3.615072004522827676e-02 6.335476180025313708e-02 -1.844165764877550018e-01 -1.880060091385019894e-01 2.667824929973779471e-02 1.017721911308935717e-01 7.170626109241018398e-02 -3.380785541582664866e-03 1.280807946431248290e-01 4.565568624127046282e-02 -5.459633415545510349e-02 1.976501130056666777e-02 3.793743951791037072e-02 2.221842190162968272e-02 6.118911586836693270e-03 3.752022430985268303e-02 8.286064926160947863e-02 3.167485361473960231e-02 -9.871966470312335765e-04 -1.349070972941551413e-02 -4.961183627131277550e-03 7.783719986899207896e-03 -1.674457971040188564e-02 1.424183654798103979e-02 1.013534574153888675e-03 -1.248143427319266621e-04 2.276932770641890841e-02 3.692203328863651740e-02 -1.520087879423915288e-02 -3.514203493048797394e-02 2.736899386591070196e-02 -5.651356524458002462e-02 7.913659639778901703e-03 3.591412533881434277e-02 -3.077445607720593820e-02 1.586065608433410296e-02 -6.002428600095296128e-03 2.384262227667890977e-02 2.931552661825446993e-02 1.074166927410077910e-02 -1.450575796774583766e-02 -3.330019574244261552e-03 3.835959216735200863e-04 -1.119066996568072493e-02 5.490937632971644271e-03 -1.772376016513528205e-02 2.058992091374183767e-03 -2.246780784163937214e-02 -2.251241419259186402e-02 7.343923838949615972e-03 4.910993452710389791e-03 9.670577817141296330e-04 4.722883877585402554e-03 1.728932152298542912e-02 1.486225698131292405e-02 6.503234453177385473e-03 -8.655550236689377869e-03 -1.024544413634931274e-03 -1.667880292482675636e-02 4.752744607251296188e-02 8.504349157151935151e-03 1.849078622992193430e-02 1.499427959662145114e-02 -1.932710893873544264e-02 2.225038453943962297e-02 -8.508077766763861779e-03 -2.109408831721254832e-02 1.707867028077365151e-02 -2.204158115845973598e-02 -2.887946491231099377e-03 5.407524191108258917e-03 1.456529327041970788e-03 -7.358394439855958820e-03 -4.805852453042998296e-03 2.523549559566241364e-03 2.161154656169572003e-02 2.105378029102147538e-02 6.402091146510216664e-03 5.139054042428134244e-04 8.948188935015418538e-03 7.415248566749436596e-03 1.329506523256041191e-02 -4.677433705613322917e-03 -2.275915411495507690e-03 6.691556097318552068e-03 3.210085117391234255e-02 -6.554461251889270000e-03 9.681359205801524047e-05 -1.800122847089181966e-02 -2.696953250469960508e-03 2.498186181927769187e-03 -5.409142011442718764e-03 -1.493612434034847678e-04 1.997955345652426343e-02 -1.193955756270723145e-02 -1.672169084347732704e-02 2.730126838755964069e-02 -1.731140998494893127e-02 4.140786539386744070e-03 -3.268226725751463557e-02 -3.698744546979974672e-03
7.714285714285713524e+00 -1.671482031997245377e-01 1.591815459497826837e-02 9.236961938877771838e-02 2.419847108513157458e-02 3.219545789027228322e-02 -2.471297292509606197e-02 -1.167511831116185700e-01 1.727094464012440822e-01 -1.154545587140325263e-01 2.543377707102582042e-01 -2.219822316778057858e-01 1.887596469651368347e-01 8.296569985719466070e-05 1.294062968716332418e-01 -1.008736281312890143e-01 1.361874350511523835e-01 -9.427512203220779485e-03 -5.072955941721223050e-02 8.765879790065415900e-02 -3.052218700918947827e-02 1.479548519523228578e-01 1.151547458038758714e-01 -1.463580373682738800e-01 7.250352670127897803e-02 6.457867719061161083e-02 4.453665531379148897e-03 -5.602575113929516432e-02 -1.864587818290207311e-01 5.647635885714182707e-02 2.852123627934958217e-01 -4.581301139584819521e-02 -1.730647585361059226e-01 -2.172112119940811936e-01 4.102772798629557988e-02 -8.439633071438952527e-02 2.058008307313742291e-01 7.751611395562903184e-02 6.256869151077744384e-02 -1.396695191455626650e-01 -1.124626088846996108e-01 -1.628322072843268672e-02 5.308186515603142974e-03 -3.242995092296802606e-01 -1.678730169676950490e-01 1.929219175136095143e-01 3.372485923009314879e-02 -1.352150308669200496e-01 -1.047580397036385197e-01 -3.228137314525947321e-02 1.176164572531944591e-01 1.062656382373523556e-01 -1.719697433687439325e-02 2.387894659890315435e-02 -1.499721593372389528e-01 7.276081363472589915e-03 -1.104115756859527786e-01 1.306164021264200926e-02 -6.725700492379944884e-02 -8.259024140124725244e-02 2.429132768277878635e-02 -8.289933530237257597e-02 -3.012261349542428787e-02 1.947658044972725312e-03 -5.573606034415088534e-02 5.633647184198072901e-03 2.568607666079368579e-02 4.213187704918248955e-02 -1.056418894202481099e-03 1.393032835285538213e-03 6.641050179000160952e-03 -2.068874353556341208e-02 1.317464262761616246e-02 -6.024658656727972794e-03 -1.015340150995645450e-03 -3.351823699703552345e-02 4.886446891224702216e-02 5.726410360988287143e-04 -5.369331415548635883e-02 4.219341704683669814e-02 -4.577583876430421812e-03 -5.734787760770748005e-02 1.188654472888039243e-02 -5.460127402018115361e-04 3.454471566093901547e-02 -2.684353324593850842e-02 -4.259630903112171518e-02 -4.295096461633966800e-02 3.354379419091610415e-02 -4.486552331910895891e-02 1.378944488557779131e-02 -1.133314331637461786e-02 1.766548738671904623e-02 3.630685058746235816e-02 2.168004458242979091e-02 -1.454140356561907724e-02 2.510088771472350488e-02 1.086424232636221815e-02 -1.760662357248285806e-02 2.092858832827207763e-02 -2.246291143598781390e-02 -1.133872303587768471e-02 -2.396888230471761264e-02 -1.766698570193177623e-02 3.093354349273477050e-02 1.065962164876912630e-02 7.646573635247705392e-03 -3.800423569546634156e-02 -2.892692926719490736e-03 -2.126940337301987463e-02 -6.100510841804022283e-03 -7.058758530324590712e-03 -4.291066112775897973e-02 4.699332343646568308e-03 2.990140876328366976e-02 -2.561757401354644928e-02 6.614996006811710294e-02 1.308171543593136983e-02 -2.717126147358678908e-03 -7.171869236568251087e-03 -2.623163102510188676e-03 -1.483642715593779622e-03 -1.442239413696971666e-02 -2.909216307964078430e-02 -1.332293358913664433e-02 -7.947686593645034853e-04 -8.086168318050274834e-03 -6.787007707648006448e-03 -2.919234000682927738e-02 -3.151034404862743804e-02 -7.103992759128216830e-04 -2.576598013589094516e-03 -4.300323199513663504e-04 -3.180966247714928086e-02 1.166691993992069291e-02 -1.672792438845503715e-02 -4.933462680168134058e-03 4.930468335809974796e-03 3.755097722658573382e-03 -1.394397244960388083e-02 1.364859350791793220e-02 -4.053351712491161732e-03 1.715067210237769188e-02 3.786942410962189365e-02 -1.265807608549999672e-02 2.234406862950015157e-02 1.281377676172711436e-02 2.066179884836796821e-02 1.730710291878369668e-03
7.857142857142856762e+00 -1.663784938467114949e-01 1.167478936603096951e-03 1.170480676666179332e-01 1.092219847107565346e-02 6.225714451054450288e-02 -3.715583254222537546e-02 -1.846791120724169677e-01 2.049570167856579750e-01 -8.326698953105968193e-02 2.009187852755386638e-01 -2.684549410809944914e-01 1.585684128289840400e-01 3.959519313114309540e-03 9.025727172171511825e-02 4.418899428702870516e-03 9.034337807571372891e-02 2.879910593858486106e-02 -5.697080066375834889e-02 5.322816171633002608e-02 7.969264171500291261e-02 3.913404861575563859e-02 6.642706836321202180e-02 3.472209397966562194e-02 -5.422832146441108198e-02 1.359455602129580054e-01 -1.309100677938824786e-01 1.665750984305517865e-02 -4.686670550832530702e-02 -8.389374080892532393e-02 -3.587111413338506249e-02 -8.052297228050832312e-02 -7.055363677474252304e-02 -5.964108823108579122e-02 -8.469595931498546948e-02 1.941288840962706319e-01 -3.914519148970052043e-01 -1.359532877043494736e-01 -3.086413373118833681e-01 3.774565137165845213e-02 2.466992944196498005e-01 2.294725184011676966e-01 -5.895756024678372453e-02 4.253092631838525928e-03 8.670246765253199206e-02 -1.391998788845773827e-01 -1.445952022475729126e-01 3.872168715999993460e-02 1.808274965911199350e-01 -2.437590654281353297e-02 -1.374218242749296881e-01 -4.111962041685656571e-02 4.139723439954116901e-02 -6.582749839930845948e-02 7.175407016511943514e-02 -6.658906669548020352e-02 1.189770029605376755e-01 3.044588081681201541e-02 3.023085159615795849e-03 4.182858343785363781e-02 -2.094940896201767308e-02 4.684329828100988052e-02 -5.617969741681030221e-02 1.002682400302253724e-01 -2.079229992832510449e-02 -4.219019585682944745e-02 -7.318160719912435858e-03 -6.275133875446406440e-02 3.103089228635901725e-02 -1.153286268403092528e-02 -1.632939758037375150e-02 2.668330898827177972e-02 -4.736843922308617977e-02 -9.104616210235813578e-02 9.452114381828030307e-03 2.212822489225681893e-02 -3.725718370159047249e-02 -2.619029635460685956e-02 1.870393794714185140e-02 -4.758749742998500537e-02 7.380681172996818307e-03 -4.048782273488579081e-02 1.678176173276075059e-02 4.351883155830194201e-03 -1.337218094768187482e-02 -2.408129051463604384e-02 4.017314133939267617e-02 2.312061254566815521e-02 1.349193919520736383e-02 2.289876154732056052e-02 2.114352486983250845e-02 2.935083084994014047e-02 1.198501801497278696e-02 -2.828187871950989599e-02 -1.009620756816969646e-02 1.725995179873995519e-02 4.624428439778943689e-02 1.332260025993085156e-02 3.606592933161625186e-02 -1.308582190054508390e-02 1.893422072343203810e-02 1.416194769559936048e-02 7.509981050785488436e-03 -2.010296152410543519e-02 -2.580889039251962197e-02 -2.797596307937610244e-02 2.813762783786215305e-02 9.799163050783068346e-03 -6.317053670304464269e-03 2.017559096763530888e-02 1.726082776918486800e-02 -1.908003149559211672e-02 3.387552232717420952e-02 1.534894596986932473e-02 6.872848111334222201e-03 4.176286702714806023e-03 -2.082826337213602649e-02 -2.157386919449246626e-02 -1.954815254471093441e-03 1.029017801452162748e-02 -4.308633836201006956e-03 1.573352285232808593e-03 6.714839518052495224e-03 2.055758340203790030e-02 -1.086308469766987354e-02 4.613192477389332392e-03 3.013393477432010914e-02 -6.141263461795612270e-03 2.468046022420202629e-03 1.122160901740982576e-02 8.146764780051555382e-03 3.520262512322273885e-02 -1.148707637159154457e-02 7.551326280626135742e-03 -1.091249944791154378e-02 2.412975782702088401e-02 1.365712419838032224e-02 -1.862683886005873576e-02 4.945488509034251870e-03 4.873720876920429289e-03 -1.351406832621076907e-02 1.982091848055016550e-02 -1.719144189730978378e-02 -1.807001096544921109e-02 9.827273547627867617e-03 1.308073334428404288e-02 -7.087148619167689921e-03 8.433904818487047983e-03 -7.384420369648602572e-03
8.000000000000000000e+00 -1.600049439718845834e-01 -1.687847583540781973e-02 1.528597874184039473e-01 8.301323192937076030e-04 8.679920884480260557e-02 2.560781993618326674e-02 -2.638042760457733893e-01 1.558433776536889137e-01 -7.522437061682911430e-02 9.781572729106384478e-02 -1.768835898757253056e-01 9.966658457380753178e-02 3.996455884526321778e-02 1.750023600446109773e-01 -4.979801056033143769e-02 7.114600523577560218e-03 -6.252896601766234908e-02 -3.168991612854288320e-02 7.009180721609438447e-02 7.406913801594730562e-02 -1.354619406219471356e-01 -1.377182577320169854e-01 2.126756848177643877e-01 -1.477934309459358608e-01 -1.014088816043955121e-02 -8.926619673932729981e-02 3.469722197251139811e-02 1.224930874247443652e-01 -1.208892213530317755e-01 -2.150012798792094726e-01 1.979434586303271681e-01 -6.176768584415959218e-03 1.595538607419454691e-01 -8.013907129150213415e-02 8.705548764705006715e-02 8.202424956835746572e-02 4.939194937149621323e-02 2.783263820789827481e-01 -2.545020798639008319e-02 -2.042732042116095492e-01 -1.267935198298306421e-01 -2.189602662520404378e-02 8.569988506808813578e-02 6.187980788789620296e-02 -9.782860833298221218e-03 5.364914795086760113e-02 2.812886695360675149e-01 -3.604505079881158147e-02 -1.969872164034714920e-02 1.805916095592314530e-01 1.767024342571560103e-01 -4.632182467234871592e-02 -1.626106120503985619e-01 7.653974650813807901e-02 -1.365428441654471976e-02 -2.615756260713515344e-02 3.232872136297822857e-02 4.833335898546220477e-02 2.800019552902899972e-02 -1.658232666034707009e-02 -1.035145845665496472e-02 1.636127178114058223e-01 -9.473148613310763966e-02 -1.846563535058296304e-02 -8.067675259366753615e-02 -6.285467268651274975e-02 2.062692263773577978e-02 -2.423318532591417149e-02 4.241085151719920648e-02 -1.659723474907519661e-02 -4.039544558318084594e-02 3.896227819723870750e-02 6.140865539825705183e-02 1.313986519056461848e-02 -2.811296601609781370e-02 2.282698001331418675e-02 5.657294084951222657e-02 5.643430095954470038e-02 -2.464627414204692210e-02 1.653903115929357404e-02 1.293421771256551278e-01 -7.299881491431094160e-02 -4.790101032509203050e-02 -3.375149683996973848e-02 5.085849487348214487e-02 -5.986206786817727110e-02 1.256812356247258809e-02 -1.574501633737575637e-02 2.134297260221739226e-02 -3.057930183942061259e-02 -1.464836938412514625e-02 -1.313428282440010607e-02 5.042623211547316020e-02 -3.718075249452307274e-02 8.128650084985896210e-03 -7.108492624652508474e-02 -4.486856591908242042e-02 -7.610951180008370537e-03 -1.556671767028007004e-03 -1.959467840663923349e-02 1.067319626674445983e-04 1.516624412365186712e-02 5.861847691766763901e-02 -5.734912208624569872e-03 2.127417692852015887e-02 -2.211335406431785486e-02 -1.820484284039709452e-02 -1.131092488980983690e-02 -5.813572013767608071e-03 -3.733638786282624574e-03 3.223088875573351664e-02 -1.092357654617955205e-02 -4.439957172154626597e-02 -6.480228587697786473e-03 5.727031375270372551e-03 7.955637978353746753e-03 1.968334686955212909e-02 8.815259377503954080e-03 2.012273597024061018e-03 7.189904284895387229e-03 -4.587244150697597500e-03 -1.392131944094150350e-02 1.403229226212922461e-02 1.671396873133050576e-02 -5.621191382966367160e-03 -3.394566439172325839e-02 -1.179013601306188111e-02 3.129373570971408225e-02 9.673258081425686189e-03 -9.093070088353538000e-03 -4.173810997003646328e-02 -3.303234783976886826e-03 1.202937517491635584e-02 1.339793815603940001e-02 -5.055802402849274204e-04 3.402670939892042234e-04 1.788522790381866928e-02 -5.992381759681584749e-03 2.565205507226349987e-03 4.631014289655797423e-04 -3.986750212153934714e-02 4.134930190131672761e-03 9.460143068293945870e-03 -4.670998594784368341e-04 -3.006080437514566106e-02 5.468604569751542126e-03 -1.423697151513187917e-02 5.083792042730095675e-03
8.142857142857142350e+00 -1.460196035899125055e-01 -2.416950307853035773e-02 1.945020762187494867e-01 -5.197659004511744757e-02 1.030465419076354167e-01 1.387144002609758398e-01 -2.511869777148086902e-01 4.162800792761631868e-02 -1.020669189600588306e-01 -1.185382494922013474e-01 -4.891791243539699713e-02 5.830296566939940917e-02 5.712641731911453913e-02 1.868003281541988359e-01 -1.365522381138933039e-01 -1.138943481656275181e-01 -5.231339834196105376e-02 3.009400010507925702e-02 -1.042826492441875502e-01 6.828669797453612578e-02 -2.927571270199353370e-01 -8.674281966706708438e-03 1.589041707738154119e-01 -5.180995589801836582e-02 -1.430758152616515011e-01 1.271758680537139474e-01 -7.534525637599090442e-02 4.385513255332212229e-02 4.529371842679700416e-02 -4.392053144483765159e-02 1.065055665906348703e-01 1.779237632529502566e-01 3.534905541212302743e-02 5.775141156688062827e-02 -7.147569172745538157e-02 -5.697271028943098892e-02 3.427969356233420695e-02 -1.405383287419806060e-01 7.975722424402957589e-02 -7.379707485355917196e-02 1.335328200576648416e-01 1.247333030955874861e-01 1.695005425666507581e-01 -2.194507146130447641e-03 7.780939765788900953e-02 7.984702287295564194e-02 -3.731995378509281869e-01 -7.970226939573553382e-02 1.078685864244371961e-01 -1.032942656241018498e-01 -1.430012281672318752e-01 8.562381494510963587e-02 1.333984877957499759e-01 -1.350911879301692209e-01 1.625091563892436253e-01 -1.943992105060899089e-01 -9.475806745362985728e-02 -5.075846980428525695e-02 -2.457109283799045404e-02 6.374756785302286566e-02 2.597071298650776086e-02 -4.122839011327723152e-02 8.924635067446673453e-03 2.205174766575387912e-02 1.295041232817184251e-01 1.067386253552041059e-01 6.803886750238896663e-02 3.323504782515580153e-02 -4.938251532437842178e-02 4.833552626702218580e-02 -1.708964758961275393e-02 2.960871921699217632e-02 -6.448377431773546532e-03 -5.963394047339452136e-02 1.348709685842361568e-02 -2.322529674056986876e-02 -1.830739297776590516e-02 -5.205239260204877786e-04 7.552165950472693179e-02 -3.335302387321772977e-02 -6.933636016291125359e-02 3.195854151038105689e-02 3.133564806298707456e-02 3.383140206535029115e-02 -1.617572302035912360e-02 2.330579970266331499e-02 -2.210455588334253943e-02 8.078570783084637261e-03 -5.201035975583627458e-02 -7.900232424131082773e-03 -2.625485270229781579e-02 -1.021937496094845257e-02 -3.738726847957984240e-02 4.160805465076764659e-02 -2.812170292748853578e-02 3.378845805200085539e-02 2.659790325875744169e-02 -2.282550940401861794e-02 1.631643586219607561e-02 5.156347866708835487e-04 -3.287077853868192959e-03 -2.209392022887984516e-02 -2.484466141181418050e-02 5.412464568189822092e-03 2.447152388965163211e-03 -2.270767458679592149e-02 1.056884245159005371e-02 2.085867638596012805e-02 1.004955359597549912e-02 -1.363898735941606807e-02 8.264086349023480604e-03 1.293138950312465278e-02 1.455315971606720334e-02 -1.895233910580379835e-03 -2.193018834638253700e-02 -3.379273698640116591e-02 -1.432122434553373186e-03 -9.652815340327807955e-03 -6.470817524856616737e-03 -5.369029747377030044e-03 5.374030329513838217e-03 2.478567338583328311e-02 -1.661054066765796713e-02 -2.147197264253932619e-02 -4.390022196549779425e-03 7.059040939848962477e-03 1.823677979265998436e-02 -1.342322224843803084e-02 -1.124113488948190812e-02 -1.080574238461019278e-02 2.162215212641015877e-02 1.944115109433147692e-02 -1.729965432138571430e-02 5.204102358854328578e-03 -1.288630337401018219e-02 7.201064130218927731e-03 2.798644421260260921e-03 7.220755338292064208e-03 4.466285356448293151e-03 9.697629859569683805e-03 2.409886180765522315e-02 1.505787684933188042e-02 -1.680179384916989302e-02 -1.410790400976069670e-02 6.796383360153248178e-04 -1.732516631111375577e-02 1.524878165438344575e-03 1.179694590542341645e-02
8.285714285714284699e+00 -1.295500520156143420e-01 -1.131331609948826693e-02 2.199737498749319842e-01 -1.222162093425790824e-01 1.135883469397252626e-01 1.984623947802865163e-01 -1.103260576047443570e-01 -2.880392441444672505e-02 -9.896395394255037836e-02 -3.091707340924122471e-01 -1.398497184159503207e-02 1.618160705911980343e-02 4.451418623654979784e-02 1.595472904857527796e-01 -7.463925503794173466e-02 -1.352547039081547497e-01 5.061321851066665628e-02 7.957883612202663881e-02 -1.839515221271222911e-01 -7.300256979347760633e-02 -8.264085901117433630e-02 3.174486091716180458e-02 -2.824904437379631428e-02 2.568029595446331970e-02 -2.604137246953275864e-01 8.665016946248593754e-02 -1.211563073563939191e-01 -1.278540473282445133e-01 7.788687534475678687e-02 1.708228688794720118e-01 -2.232466102364012162e-01 1.277931879241326341e-01 -1.277654345657962265e-01 1.277432095491077280e-01 -6.604016910759556713e-02 8.441887037846068642e-02 -3.776632281621158244e-02 1.029103779157442000e-01 -2.170922378924895757e-02 2.426571694834235571e-01 -2.057395551010048895e-01 2.163885303387687656e-02 -1.630146775928953407e-01 6.975995344731548975e-02 -1.085755262177735408e-01 -9.648947188310023904e-02 2.639039679109946857e-01 1.015235201584873820e-01 -7.837792071715027342e-02 7.505091151173250152e-02 6.632408131892206585e-03 -2.692403751216974894e-02 4.685546724698747695e-02 7.178462303482427420e-02 -1.994064378385668468e-01 8.163740214268375150e-02 -1.448572523796313322e-02 3.965797979687715746e-02 1.107876314773818260e-01 -2.409956279115811270e-02 2.406534562732383364e-02 -9.786320076326208983e-02 4.347396552463356906e-02 -4.369680384087933772e-02 -5.970700966860173486e-02 -5.890604369470413271e-02 -1.019601143174218155e-01 1.402813219570728416e-02 -1.007144755707264049e-02 -4.170714872042305399e-02 4.236547456466640410e-02 -2.921156703072309846e-02 -2.840441997645707858e-02 4.980025409670113708e-03 -3.934855480473458539e-02 6.070843695938204013e-03 -2.037177073778253730e-03 -2.135598221618474971e-02 -3.052665249911364065e-02 -3.788723010029311934e-03 8.191246534660147002e-03 1.761843980151032996e-02 1.863962091227147275e-02 -2.631209257109389313e-02 1.722022404118228947e-02 3.184310602369892079e-02 2.823082996456356686e-02 -3.090682158904654864e-02 2.987014426357644664e-02 2.659324858552725157e-02 3.127107232270433940e-02 6.071291523548018668e-03 -1.613282101526618967e-02 -3.358379190098693262e-02 1.186426875882075002e-02 -2.635035077870737791e-02 -7.170824787944822358e-03 9.012250873317436892e-03 -1.572449753108230361e-02 2.317254225364002301e-02 -5.336142091331630942e-03 8.675765088675351996e-03 3.949612341169854435e-03 5.270786567525136655e-03 -2.271142820075922400e-03 3.337194800074667206e-02 4.154383331903368712e-03 9.653524256233904019e-03 -9.264546251139713431e-03 -4.096583506337679787e-04 -1.500788905942623125e-02 2.445544422246670804e-03 1.407166447409962176e-02 -1.364095853651730271e-02 3.626778687322560618e-02 9.011165132236077790e-03 2.261815226792025183e-03 2.413372464478414931e-03 4.201724353116388991e-03 9.542493064316339563e-03 -2.651527633408678900e-04 -6.919581086714175072e-03 9.352485593213831147e-03 1.022195814348488517e-02 1.621668162594585953e-03 7.953579493772356887e-03 -5.304640952151481147e-03 -7.190201798986048561e-03 1.255313377361878119e-02 2.046558646056944458e-02 -1.229205418229452167e-02 -1.088136103340356028e-02 2.139426466266451318e-02 -9.762940838000905980e-03 1.459702060944933523e-02 -1.499233212207460794e-02 -1.482018427326442685e-02 -7.021800995269041577e-03 1.658671785783502085e-03 -1.745854413753929191e-02 -2.938640543563251009e-03 -1.997846701832724572e-02 5.902982071688951844e-03 8.887402335564802483e-03 5.371444640086936971e-03 8.884100630989530401e-03 2.739861093838042057e-03 -1.527699219631940310e-02
8.428571428571427049e+00 -1.079477886401549180e-01 2.090252201187636771e-02 2.238656888570117465e-01 -1.865577589830120786e-01 1.087131753571096565e-01 1.791221972104065085e-01 9.421432278457289589e-02 -6.910062488461903019e-02 -1.025870751571367756e-01 -2.567832913700780484e-01 -1.898165033789173464e-02 7.217735436997001208e-02 -2.935734863316689577e-02 -1.038967747620739204e-03 1.686589720130785008e-01 -1.982287534154672237e-01 1.313308022021199839e-01 -5.273433038323079719e-02 -3.173662101260944779e-02 -1.923752582141026457e-01 2.004088898084516457e-01 5.964679449478556272e-02 -5.514211291481042193e-03 -2.139834239490631673e-02 -1.261760277615658066e-01 -1.752048411003905848e-01 7.841194919763398719e-02 -2.183525129388912481e-02 5.516752622307906362e-03 -7.055310895524068149e-02 -2.107305704935510601e-02 -1.915866959126956981e-01 -4.743972696495059316e-02 -1.392906743802525271e-01 5.190136031015849666e-02 -4.593385070979161267e-02 5.364934153840123648e-02 -1.556804505003404615e-01 7.860235117653303905e-02 1.564714313081718572e-02 7.042000258137824653e-02 -2.768352578225717966e-02 1.209601586607737811e-02 -1.466970922530188848e-01 5.670155956723507001e-02 1.152332625796759769e-01 -3.593251615563526624e-02 -1.614786547325786081e-01 5.448498035137169099e-02 -6.203537076123522703e-03 1.975971753476502696e-02 -1.042045419554695207e-01 -1.379289876233552592e-01 8.241785760721610440e-03 2.338625468747252689e-01 2.637908808255614579e-01 9.427178120556801988e-02 -1.007864977868583832e-02 -2.234272661043723851e-01 -7.260782753341087081e-02 -1.176051390603087693e-01 1.765412937244685010e-01 -7.915568990203317168e-02 1.156883024821336869e-01 2.875138460848976688e-02 1.025478535911761128e-02 5.655079326883434565e-02 -9.960704596851961690e-02 1.083957019499777324e-01 -5.921550736208951692e-03 -1.733688743827165382e-02 -1.516635590521026554e-02 7.414484141821521546e-02 7.365412642777234564e-02 7.923423954686707738e-02 1.843511760573805086e-02 -1.167014304342375505e-02 -8.251679624300095606e-02 -4.112488132357375314e-02 1.387947584421496232e-02 5.856517595960696737e-02 -3.471785542995574347e-02 -2.169402799888094438e-02 6.910314440960535964e-05 -1.518676759872275746e-02 -4.021024964039268679e-02 -2.034534007404151246e-02 4.985800263867933013e-03 4.113551588207096932e-02 -4.173298969844339151e-02 -9.945024859339575418e-03 5.234591797575014957e-03 2.017479909937910237e-02 4.621805984424796898e-02 4.679227358444032481e-02 1.908370974570529344e-02 1.584760187763657388e-02 -1.096976858893539651e-02 1.102961503750036522e-02 -3.390623970003552728e-02 1.062444564454532656e-02 -6.997139067446716924e-03 -6.476992278984790991e-03 7.219030629049458768e-03 -5.830853280407827591e-03 -2.000360423432083479e-02 1.012788889928193563e-03 -2.872552006158446761e-02 -2.452455929479015889e-02 1.408119708151314925e-03 6.161894996271197709e-03 -2.662526263728197395e-02 -6.090177536465923337e-03 1.006685826173583584e-02 -3.583223697900539406e-02 -3.168187916040234812e-03 1.076671911601848660e-03 5.213236810553979403e-03 -1.505766607713176879e-02 -7.644463183250872589e-03 4.742026272441150249e-03 8.888296660360492374e-03 1.046419208963486093e-02 4.092608243045713946e-03 7.316006464743681804e-03 -8.190320913244583320e-03 5.645605880865213824e-03 3.715549540569609843e-02 -4.163953584611873419e-03 -6.646422981778661761e-03 5.877259492098611121e-03 5.094527499336354119e-03 -5.512807845863510955e-03 -4.569896857605309191e-03 -1.788165295179397138e-02 5.341375190088185412e-03 1.063351564036137814e-02 1.306724775485761623e-02 -2.779196721619114994e-03 1.593817896810556176e-02 -1.661561501261870147e-02 2.268517190037989907e-04 -4.960015440180342173e-04 -8.719030923943504180e-03 2.358409891164568034e-03 6.456467496846540928e-03 4.578247818384070279e-03 8.377994284441017334e-03
8.571428571428571175e+00 -9.134559082253174145e-02 4.756957596270661864e-02 2.049358921494578711e-01 -2.009642793046420295e-01 1.017616262877511779e-01 1.133741599815172724e-01 2.198391569986685723e-01 -8.170342367773411607e-02 -7.407196357457036806e-02 -7.752647052570776909e-02 -3.699176759214545251e-02 8.945193877260730619e-02 -9.044614315662266590e-02 -5.471658736429147601e-02 1.976670066309926532e-01 -1.260499761890405412e-01 2.110856157688814350e-01 -1.588051452999487134e-01 9.680794187045266286e-02 -1.208861586746096256e-01 6.426413508516945483e-02 1.652069700995253687e-01 -5.792276880344365830e-02 9.823131584207296652e-02 2.721447367704963108e-02 -6.511963155691376237e-02 1.662999877368833423e-01 1.261532355539406458e-01 -8.542733550802997233e-02 -1.246503901935537423e-01 1.254769562706770647e-01 -1.985786835852143828e-01 1.181538924741003249e-01 -1.064205552089936418e-01 4.403947180720402949e-02 1.758775904062101839e-02 -7.217337191135755545e-03 1.491216415177766819e-01 -3.142015063147438059e-02 -1.943059030949944865e-01 4.168467349570480207e-02 -6.021804773904222696e-02 -7.024502982946664864e-02 1.502397718166327834e-01 5.284609448374409657e-03 -1.264627679715012720e-01 -8.144511183787943309e-02 1.014119754407376561e-01 -9.414874771106193641e-02 3.086355203818254289e-02 -8.042587899887689018e-02 1.637921661207575319e-01 1.638019585115697563e-01 -4.588125373498035814e-02 -1.643765630544748724e-01 -2.677767585649226123e-01 -1.183303060791410510e-01 7.435606688193843912e-03 1.540058046535657532e-01 1.081387175315460247e-01 9.431477587903056015e-02 -1.233801886994671804e-01 6.168250325048469512e-02 -1.297658685132886958e-01 -3.514098890414148191e-02 -1.896150728553841480e-02 -1.519013597718859958e-02 8.554368719073465743e-02 -7.360303113179438028e-02 3.276661952860709243e-02 -1.138009440160512621e-02 -3.116222741909842331e-02 -2.891437068700443772e-02 -7.546059946627284298e-02 -6.393725432264074637e-02 -1.515548486878109599e-02 1.021689906824654187e-02 8.078029796934257933e-02 2.957558497691811089e-02 -1.515521719072360218e-02 -4.658918518346332610e-02 4.238076084236665902e-02 2.353128602294672286e-02 7.908830385809608593e-03 -3.298183156722907326e-03 4.212824584453313953e-02 1.972826768692323082e-02 -6.914027720569080639e-03 -3.963475035893303938e-02 1.984864882290310675e-02 -1.088943002701170913e-02 -1.802274897022045769e-02 -1.143670478039759443e-02 -4.671543266180919890e-02 -4.883448650218481790e-02 -1.805794063838278909e-02 -7.896744068859892426e-03 1.631951655099099724e-03 -3.581245967789504180e-03 4.423740206278770765e-03 -1.206673777430269760e-02 1.552667418810088976e-02 -8.881735390615770609e-03 -5.278099916232653621e-03 1.487342396016964538e-02 1.689509774259159713e-02 3.569421952828384908e-03 1.644327751123041137e-02 3.917144722663320339e-02 9.994231477854487872e-03 -1.092250729827486805e-02 1.716118870646812095e-02 -7.663827004843107478e-03 -7.311185881253305131e-03 1.671952743428218452e-02 1.017654023354527641e-02 -1.283811683222941050e-03 -9.890924023745022164e-04 4.222441705394573003e-03 2.915607280435469299e-03 -5.752135556613647768e-03 -8.646224872055215463e-03 -7.485452711375259992e-03 -6.107719508864528808e-04 -9.171334863887601815e-03 1.230362542320163205e-02 -2.257915395560014526e-03 -4.070622680314549269e-02 -2.811892915315813892e-03 2.597618883123018179e-04 5.116252204612817961e-03 -3.343145917813666271e-03 -3.486421076250297707e-03 7.560612734087647849e-03 9.728239315108563878e-03 -2.485853336481693310e-03 -6.277522616075367594e-03 -1.311160170075008347e-02 -2.232983010955806591e-03 -5.929040495573068698e-03 3.002219512914875224e-02 9.629186784144854599e-03 6.621754843751643735e-03 1.172221260821664467e-02 -1.945013374667427285e-03 -6.400180685258518437e-03 2.015676777694144425e-03 1.000369587499721005e-02
8.714285714285713524e+00 -7.453510374827271301e-02 6.731865117720313429e-02 1.689741205980098415e-01 -1.762018317277622703e-01 1.047405525417035993e-01 3.241819128796021715e-02 2.691360761339450791e-01 -7.081133694198206430e-02 -4.614185727389591950e-03 1.173332309362151299e-01 -2.471067573263606432e-02 5.105903753200822376e-02 -1.183695847778784838e-01 1.565662387761540195e-02 2.735358653473141111e-02 2.317576345109513894e-02 1.720210688046722725e-01 -1.701651442781026147e-01 1.048802290209154275e-01 -1.061455573553290316e-01 -4.421074862383661541e-02 -1.128669481906188626e-01 1.893661455794446238e-02 -1.391415489425074049e-03 1.930631924908257080e-01 2.698642720662241534e-01 -1.248733405757632281e-01 -4.338754938050565918e-02 -8.270442273640730979e-02 1.568228971274899519e-01 -7.178536447201479091e-03 3.770680135425987234e-01 1.016593106326602602e-01 1.749718746009421011e-01 -2.539401057892709881e-02 1.072317454498154972e-03 -1.730906582734412780e-01 -2.223968301723711349e-01 -2.592988727623251055e-01 -1.577664750488132761e-01 -2.489431938877232145e-02 -8.095270961323210168e-02 2.046988791514452455e-01 -1.072925136063804658e-01 -3.063863198834929427e-02 -2.414829857960888379e-02 3.917114874788533291e-02 -6.140007113577857899e-04 -1.582662466256558667e-02 -2.511633481448164243e-02 1.748663022789471999e-01 -1.253267208461328885e-01 -1.719510840903563931e-01 -5.923638954686833574e-02 -6.843808757301898978e-03 1.407710848765223073e-02 1.629705307981879321e-03 7.747267953503769733e-02 -9.811867632894783614e-03 -2.113839693195267849e-02 1.885893030337839824e-02 -3.773042181358959857e-03 -2.923092134245637921e-02 5.055520025056846334e-02 8.934711826936997739e-03 -2.982428134050603766e-02 -3.405973943616118216e-02 -3.993803232043281748e-02 -3.218559658803674811e-02 1.253977725827566843e-02 2.963581077157806040e-02 1.019419688341269420e-01 -4.742706060684599711e-02 2.870444441959187770e-02 -9.254408083713508990e-04 -4.847963244287438467e-02 5.045040154867495982e-04 1.281301639404870685e-02 3.116127773046199062e-02 5.114660067373567182e-02 -3.436052693015645941e-03 -4.838100017108883100e-02 -6.032739296753643864e-03 -8.393410534874449005e-03 2.047305684524380540e-02 -3.427300216710162800e-02 3.502423216779255739e-03 3.300162479276612382e-02 -2.350681188795376853e-02 2.104748047280250584e-02 2.139030680535521436e-02 1.495801082937163809e-02 3.664372602565333509e-03 4.202284922883040529e-03 -2.489059192352330741e-03 1.047010666884770277e-02 -3.298446756257214507e-02 2.284037065766380756e-02 -5.472495692706017510e-03 2.432316864268042889e-02 3.557696701558293872e-02 -8.294784251705386927e-03 -4.702714768280776003e-03 -3.790011428092282530e-02 6.120855138879633187e-03 1.543023454432466274e-02 1.142968204827658416e-02 -4.481820699470924832e-03 -4.605344223637353185e-02 5.206724379341095242e-03 -4.502280733166210899e-03 -4.190074490509580231e-03 1.123197541195689389e-02 -4.528512693517119871e-04 2.916588094689975819e-03 2.935029393589962121e-02 -6.056406101086903027e-03 -1.134799423136063738e-02 5.884030685854100239e-03 1.021241820308808716e-03 2.102560408330312550e-03 -2.865550521035791984e-02 -1.521803084232794048e-02 1.096962660459035056e-03 2.048647803374142613e-03 -6.620854874034669095e-03 -2.845899002107452492e-03 -5.164155356034228275e-03 1.030683466481600646e-03 6.265437343978799006e-03 -5.087827046031931366e-03 -4.963966487004313824e-03 2.762467553822443422e-04 1.020588176130542320e-02 1.275881682901835047e-04 5.402777437015063994e-03 8.028046284063578703e-03 -2.994569277666466085e-03 4.269209668562166937e-03 -1.221090537041757788e-02 -1.455839958969844944e-02 -5.701143648308966937e-03 2.122278811052089216e-03 4.713713817739766977e-03 -3.196139993210573432e-03 1.143591825123279823e-02 -7.774985271717826940e-03 -2.252930184160416988e-02
8.857142857142857650e+00 -6.082040418022976319e-02 7.200416389513460136e-02 1.334792565450600710e-01 -1.301537911394703428e-01 1.125568732298731639e-01 -5.502582634133318558e-03 2.344097709959136744e-01 -2.062901336286889625e-02 7.091454032028528254e-02 1.549819269454024151e-01 1.126663257223431761e-02 -2.371856784581801228e-02 -8.088991924331560834e-02 7.366938990692228906e-02 -1.143885929143183440e-02 4.529215764158335544e-02 -9.402418407405042922e-03 -7.650004481009922697e-02 -1.590196684113804812e-02 -3.986481449573119062e-02 -1.622012928525753683e-01 -1.760682413868260854e-01 1.228660887814541913e-01 2.171475389191262345e-02 2.418386391378360145e-01 4.025141870291198964e-02 -1.580275240485161936e-01 1.408447647690503346e-01 2.904254113004474391e-02 1.979914683316446877e-01 -1.846467068688225147e-02 -1.086793806188001733e-02 -8.593003301857123077e-02 -1.025342335230977620e-01 6.606425757137947274e-02 -7.573892901282912316e-02 -3.384460746796540132e-02 3.198864422942359065e-01 2.345835209430305601e-01 3.001711847674015665e-01 -1.853728923441433640e-01 -1.171177173535656452e-01 -6.761617988146206848e-02 1.211535603019535529e-01 5.117078493376762960e-02 9.107209778617071649e-02 -2.103745343588589445e-01 -6.706562464312589011e-02 -2.448387213396434683e-02 -1.037786486974112687e-01 -5.027474042499237988e-02 1.360381681961387312e-01 6.615535624172198814e-02 1.122923311833255722e-01 6.069931739467995802e-02 5.123671284362645711e-02 2.618761099932748193e-01 -8.448058663749331842e-02 5.891959763207773454e-03 -4.991868578058868133e-02 -1.085731578413869601e-02 8.570039850242328061e-02 -1.478428379055438634e-02 9.994277567099916701e-03 2.090065694779170979e-02 2.670656450541216559e-02 6.241110493370469886e-02 7.595913084065628040e-02 -3.937379557762210602e-02 -6.826102910681812637e-03 -7.998944534008969875e-02 -2.364405479355234305e-03 8.759259707994820898e-02 3.318086555195442350e-02 8.398874992802000949e-03 7.587029343712543838e-02 3.136643644133878944e-02 9.160689256552093755e-06 -3.351468358754168542e-02 -1.106703144651394882e-02 2.059989415439699226e-02 6.168952166494128669e-02 -3.049356046619662933e-02 2.040294950893065465e-02 -1.576816504496318834e-03 -2.926919038002165005e-02 -1.926490803513632860e-02 -1.688601628130449034e-02 -7.993592098797878617e-03 -2.122112163739374099e-02 -1.660483998795637961e-02 -2.617683786636766305e-02 3.012427560930719742e-02 2.548911160156264611e-03 -2.966298393673591841e-02 2.246294069754503631e-02 1.812223360276590464e-02 1.200006432370122333e-02 -1.314781746729992186e-02 1.894043406948214131e-02 -1.417297331145034138e-02 2.629498078136754263e-02 1.768821168643722880e-02 3.347697057691880612e-02 -2.219779946488616151e-02 -5.292802492748927001e-02 -3.613310191115812198e-02 1.639908772026716158e-02 4.290366863154686933e-02 -2.435494813845802409e-02 4.524411667389868080e-02 1.554361379061091827e-02 -4.328483284064654768e-03 3.631653902915970428e-02 1.776261567336689592e-02 -3.584983840401242960e-02 -5.074624944906030305e-02 -2.804139909080041911e-03 1.609327534074084937e-02 -1.006301819284233928e-02 -8.105004060048921419e-03 1.758899471303531498e-02 6.180602451541476403e-03 9.718130039292095790e-03 1.553538451695409299e-03 -1.461546393930436734e-02 -1.288996762231975866e-02 3.491829764844492368e-02 3.138097254914068435e-02 -1.333988574315920182e-02 -2.210675492414577309e-02 -5.215694376702836345e-04 -4.471551344473691583e-03 -1.630708265429256509e-02 -1.491034029209426133e-02 5.416498326979061291e-04 7.388055928130828412e-03 4.085719888369371798e-03 -1.495145435381654841e-02 1.553960573708532480e-02 -2.179949445694955371e-02 -1.469732088537234905e-03 -9.142535778337360086e-03 3.820698518299431995e-03 -2.267967167616866814e-02 -1.639288526587931796e-02 -2.129137147871839122e-02 1.341420668475553496e-02
9.000000000000000000e+00 -5.117512685303204911e-02 6.831069393681636626e-02 1.089331671572376925e-01 -9.612822258560908828e-02 1.067189584194452451e-01 7.541280445918819263e-03 1.727929739060923564e-01 4.207634583257456595e-02 1.091754264138659891e-01 1.192721448638571075e-01 5.358510470698486100e-02 -6.640733700166993880e-02 -5.879016034161039378e-02 7.790403854656365035e-02 -1.082312777500198109e-02 3.375896281606609317e-03 -1.264359455156215672e-01 2.953331503563116911e-02 -5.922449749895316445e-02 -3.099564453301691287e-03 -1.914640447673993939e-01 -1.961055661703678121e-01 1.590737969127374758e-03 1.859086344362048393e-01 9.925832228221118103e-02 -1.331001361556867213e-01 -1.268258624465234685e-01 7.106579446004886169e-02 2.295661187250881141e-01 -1.089441240071021937e-02 5.063561890422359213e-02 -3.055332016030435360e-01 6.698265502302264141e-03 2.895168360316225861e-02 -1.126956229634799855e-01 4.772969306183094673e-02 -9.192608413707623050e-02 -4.276477288122533527e-02 -2.650190467851751275e-02 -5.376498226203510478e-02 5.671560133269835935e-02 2.603449295733413216e-01 -1.171368457771703592e-01 1.139206643845079581e-02 4.406706799225520998e-02 1.669563914762284967e-02 2.063572639240978390e-01 2.170349847416342126e-01 2.961790144090761800e-01 4.194499527321580296e-02 -4.303692748014255332e-02 -1.480074099350495720e-01 -5.642267775785692052e-02 9.548084024618747057e-02 1.513479625188165478e-01 8.203678806540036506e-02 -1.889831020748318491e-01 1.297835152630571476e-01 -6.434572533049699727e-02 1.666287215051627177e-02 8.084636902396502567e-02 -1.045667279606231209e-01 -3.755654723365386971e-02 -4.384148342173933843e-02 4.246557790909058494e-02 7.772081697239724418e-02 7.069686769612812394e-02 -5.354144914875351435e-02 -2.672120125958792405e-02 -2.773568909360324755e-02 3.680068984294131845e-02 -4.065874035494395494e-02 -1.101431944128591772e-01 -1.070944896382368811e-01 3.019258282178687372e-02 -1.146688539828241565e-01 -4.181464038654342935e-03 7.646675595454859031e-02 5.051888855289376340e-02 -4.869029510077436951e-02 -5.431669018000868238e-02 1.912043743253580980e-02 3.667422008788290971e-02 2.134214762746544994e-02 -3.733425885114231846e-02 2.742984713700814467e-02 9.793251152766857537e-03 3.705202064058183559e-02 5.367910032128294512e-02 -8.051005335447705691e-02 5.524255827246791518e-03 1.296596639649845277e-02 -4.124113115201905044e-02 -3.262890827836515111e-03 3.495739351784144661e-02 1.543854310122956541e-02 -3.778937150839516840e-02 3.379718105767643560e-02 2.012501287238095335e-02 -1.079343244650246732e-02 -1.187841715391387866e-03 -2.934047183884372009e-02 3.508821509356391255e-02 -3.671386963937162823e-02 1.737005109747440448e-02 8.430481138026708204e-03 2.751636464694355230e-02 -1.720384816309881645e-02 1.788412457392134572e-02 5.058336004330481368e-03 -1.737732003151244015e-02 6.146494184896263840e-03 2.486690501262306049e-02 -3.926161442062139212e-02 6.919019343706424643e-03 -3.934910907181320833e-02 6.809991636371257040e-02 1.183754015695570767e-02 -7.547594390471783730e-03 2.573065127885582407e-02 4.801847435428395310e-03 2.272599375146943865e-02 -1.636493862799786106e-02 -2.309237246908675545e-02 2.749510550824474289e-03 -2.254532788405816824e-03 1.357269523594590611e-02 -2.676287890315772258e-02 -4.602166026517257036e-02 -2.625062999836915573e-03 2.547282407302100746e-02 2.635065785546871712e-03 3.368695261041463728e-03 -9.020609261125779599e-03 1.610274121583844635e-03 -9.375450909490832055e-03 -1.858840606941792803e-02 -1.636785427112491878e-02 2.706123151266216428e-02 -1.569718125972943993e-03 1.929396116506147327e-02 1.778007570997795078e-02 -2.621667124643018397e-03 -3.868236651928422254e-02 3.950395332275198623e-02 -3.108385842831761295e-02 6.758753996477927239e-03 1.066625199417665839e-03
9.142857142857142350e+00 -4.154372171343544140e-02 6.212713605701063180e-02 8.248064873092167404e-02 -7.833012222498438037e-02 6.895042977434114040e-02 6.171379389009249566e-02 9.655182910147927511e-02 1.147830366790942441e-01 9.099881398018913603e-02 7.782960116531872918e-02 1.338956228681086602e-01 -7.727780898617846173e-02 -6.480656729878753186e-02 5.085272080234437553e-02 -1.104201733402369046e-01 -2.661221218409383533e-03 -1.123214086890417102e-01 1.062814018887252715e-01 -6.118956754692497779e-02 3.671837352297130114e-03 -2.556800412991609706e-02 -2.032571585874727027e-01 -3.266169341509547394e-03 9.294315495616031764e-02 4.048863412602739242e-02 -1.288966726142753427e-01 2.673552746721245474e-02 3.587460103157222996e-02 2.274157928821784747e-01 -1.265145333206381673e-01 -9.529720192750766594e-02 -1.263877264990755644e-01 3.043223830626513166e-02 1.036728463273253187e-01 8.588049659773564284e-03 -1.280427561935685854e-01 1.334777587600742277e-01 -1.730119446448430409e-01 -3.062311248444405179e-02 -7.061514270551169647e-02 1.560390852167240217e-01 -2.553406111409215265e-02 -5.476689975376185238e-02 6.200327992021635592e-02 -2.128125610330295903e-01 2.225651191326344369e-02 5.452291599836203012e-02 -3.368574160348405955e-01 -1.276482334590356149e-01 2.724589000544296730e-02 7.738100104871130369e-02 1.269301547891896198e-01 1.614316957068119840e-01 -6.755883362095710387e-02 -2.293015121154726166e-01 -1.188182819971808496e-01 -4.129131695063208846e-02 -4.356437773558008431e-02 5.410091690453214253e-02 -1.493365913483888918e-01 -4.990737457098212704e-02 -1.619577147592711139e-02 -7.402490414353030124e-02 1.457700454133364354e-01 6.364979264840643636e-02 -1.011238660093008307e-01 -1.365631816487221373e-01 -7.128714630323682022e-02 -3.423521950145987092e-02 -3.847944191144418019e-02 9.898427221478189875e-02 1.151520841971567510e-01 8.566484476567308437e-02 1.454272829651357957e-01 -3.496214878861703818e-02 8.275448819290008584e-02 4.609510772103794785e-02 -8.473344098122710666e-02 4.408825898221315626e-02 7.356320781091491012e-02 -1.212222025211788859e-02 -6.194602214498455550e-02 -6.116349934029069457e-03 2.810234510127961743e-02 1.986809719548907407e-02 -5.184545664372926937e-02 -9.853067067993960537e-02 2.267267641871182834e-02 -7.091189417251501925e-02 1.455610042409497262e-01 4.935455830397357697e-03 8.680480055655633020e-02 5.624742126692481442e-02 5.793267634679154926e-02 3.506500215976310342e-02 -3.619843438717872813e-02 -3.005181295008935508e-02 1.284700465598472875e-02 -6.920891128441308826e-02 -2.697139561324353105e-02 -3.723703964911695419e-02 1.058496020538683552e-01 -1.274641432949820234e-02 3.113283457360634457e-02 -9.259393150329402883e-03 -3.801429241158219008e-02 -3.247604920760840258e-02 -1.315220425402950644e-02 -7.628703003753542489e-02 2.348218732907232653e-02 4.203781788263657310e-02 -6.978668070078989857e-03 -3.702217116908360084e-02 1.707585732108151191e-02 -2.998896743190251988e-03 7.075591852210949551e-02 -7.350068253298212666e-03 -8.469527842667731515e-04 -9.372267212368924627e-03 -8.973740243963168259e-03 2.240075484197465161e-02 -3.397703970670101770e-02 -6.488687155996302608e-03 2.366055600279601268e-02 -9.739831511986273699e-03 5.589235689682809684e-03 3.046434641973795251e-02 -1.661696343784877655e-02 1.566267583786640563e-02 -1.559697979515144682e-02 -5.209001343540802659e-02 7.438680923876511350e-03 -3.558754813415058310e-03 2.125096834840198290e-02 2.805524988437309991e-02 3.836290851503572959e-03 1.500056601437491956e-02 -9.710539149736277867e-03 8.601439311332780739e-04 1.292269688135765267e-02 9.386060506281891733e-04 2.908215713120814241e-02 9.607914366325605651e-03 4.076358878059607727e-02 -9.138105869386433169e-03 3.362260326151596257e-02 1.731642621709500104e-02 -1.974274038811657528e-02
9.285714285714284699e+00 -3.545316171030021835e-02 6.069218052254335416e-02 5.835578692970161407e-02 -8.555640551319511344e-02 1.648515603764244900e-02 1.061669079921909453e-01 6.940017407568147001e-02 1.384185959540795707e-01 2.897249374504658886e-02 1.428458944081172771e-02 1.796638515788114010e-01 -7.493784631788406869e-02 -3.361052474694296854e-02 -2.124645271698531387e-02 -9.562791031188311308e-02 2.149709102549867898e-02 -3.035373888485306398e-02 1.078068801070025812e-01 -1.152297748477781464e-01 1.999010637312362837e-01 -1.305542419900621587e-01 1.649756882071993502e-01 -4.396839030579461488e-02 3.466107332009728259e-02 1.022076257986220954e-01 -7.029397852205621078e-02 1.321248127379493764e-01 9.146474908973088996e-04 6.048934695541853535e-02 4.226846915983414887e-02 -1.639262855341022118e-01 -5.085087762080929552e-02 -3.298235605098554651e-02 1.220332972060080290e-01 8.729412753197744734e-02 -7.393109390538038506e-02 1.844199217333892735e-02 -1.575425671865357258e-01 -8.938264860381829602e-03 -2.630079490722386781e-01 -1.777970996916100055e-01 3.831915614207816179e-02 7.354806168321473270e-02 -2.490233108068815732e-02 1.241003979830297699e-01 -8.516331684359637610e-02 1.112550115983247101e-01 -9.899413211119000022e-02 -2.280816987355682723e-01 -8.803145811988004332e-02 -9.319925258241471000e-02 -2.841182371259981174e-02 -2.156073652084510572e-01 -1.372734398576048176e-01 -7.706072412303674457e-02 3.922395814376646722e-02 9.537969286689476633e-02 -8.239276878337631338e-02 1.685678494210352263e-01 6.209620202699259184e-02 -8.327637125402340135e-02 1.424820104172141444e-01 7.433825257741590031e-02 -5.696580445315699986e-02 -3.042849270535124759e-02 7.546604205579818259e-02 2.045964192407846716e-01 9.804336174085404032e-02 1.022871235607079321e-01 1.917793688254714260e-02 -1.376807038321181398e-01 -1.723792557586727170e-01 4.415401426830582732e-02 -8.601057043617758857e-02 3.258069912582316208e-02 4.241642726629864940e-02 3.151912084899994443e-02 1.333547666078061245e-01 1.431160010889205017e-03 -1.171384816214638136e-01 -9.252516111486377981e-03 9.723089712685821506e-02 -3.674177935715278176e-02 -8.511287353561809710e-02 -4.236343966872418293e-02 -1.036960085614366429e-02 -1.642981009425992234e-02 -3.290877807274007749e-02 9.034477702009091615e-02 -9.438125076656234125e-02 -2.834101999474659267e-02 -4.661869068339693362e-02 -2.277693265723237243e-02 -5.507244032932978595e-02 -1.194418202580824033e-02 2.148546510848090701e-02 1.159590757264710448e-01 -4.022324410255448401e-02 3.896136917844954251e-02 2.011436981471704730e-02 -1.851049282765165893e-02 -4.702021937453554346e-02 -4.391332523031656054e-02 3.099523009202792903e-02 -4.606690367790276103e-02 -1.703310743350892539e-02 -4.290485481946906127e-02 3.666274112835040538e-02 6.946817877433790478e-02 -6.544626142238847699e-02 9.385519937713809532e-03 1.203775865889893278e-02 3.725850445251371879e-02 1.347427026847692645e-02 1.084304904410065239e-02 -1.086263604425951879e-01 1.204319241052632071e-02 -3.085455143223397173e-02 3.208492300815390247e-03 -1.561348510126597984e-02 -5.131052262121211377e-02 5.580510562452642084e-03 1.144253995293690804e-03 3.714535358484221533e-02 1.870874041413325001e-02 8.056206234019725257e-03 -5.118570503379567260e-02 2.603550138568727634e-02 3.007239564411735150e-02 9.354635984971146345e-03 3.381164106484189219e-02 1.841554800503795650e-02 1.238613585887839152e-02 -2.452702641622217863e-02 3.075791218262719992e-02 4.148413259914547624e-02 1.830913987758817432e-02 8.651100952828419399e-02 -4.479857159340142059e-02 1.669545001647929419e-02 -1.532649346736215078e-02 -4.968050273191776389e-02 6.232169026274041179e-03 1.360071289608429795e-02 -2.017044455609433989e-02 -1.407558444100434972e-02 1.297521070672882307e-03 1.302628212252690716e-02
9.428571428571428825e+00 -3.084433541785161145e-02 6.558461971878298824e-02 2.486881943437249318e-02 -1.073316779873161875e-01 -4.270668591992169555e-02 1.177788813132776419e-01 7.718564521918530597e-02 9.121079826983634342e-02 -6.039386767030373998e-02 9.154507765501900679e-03 1.710456555560194714e-01 7.580154557514109936e-03 2.322060404759429542e-02 -2.548427103092876234e-02 -9.515328769882541726e-02 7.981673789198918956e-02 -1.119052596554955953e-01 6.722210056480026896e-02 4.021937057919100500e-02 3.796530162849755946e-02 7.001509676407462190e-02 7.201412268517578749e-03 -6.875792449451603033e-03 -7.545138773667618703e-02 -4.671127213313342602e-02 -1.522344699273003128e-03 1.476288211468825828e-01 -4.413316957863282208e-02 2.107054826346699966e-03 6.848923274216786594e-02 -4.386815989047553044e-02 8.255285014625154960e-02 -1.045899620268032557e-02 -5.751773329898898779e-02 1.055274397758383526e-01 -3.999722903434441146e-02 8.395128197433866790e-02 -3.298999485064825488e-02 9.700571516410606832e-02 -1.433310388722791422e-02 -2.632823188801599462e-02 -9.781900832867224463e-04 -9.283476575447174861e-02 5.493514548457560653e-02 2.180548709492140524e-01 7.858838832177420224e-04 3.668578190835104086e-02 -4.490906249234410258e-02 5.974334996584281660e-02 1.067172259409301764e-02 -1.712762921021121765e-01 3.330390568725297672e-03 -1.077373048048078236e-02 3.561867209542717017e-02 -4.404528173152154336e-02 -1.871144916728736951e-02 1.326158738354382971e-01 4.311979797170184536e-02 -1.342681111097049004e-02 8.846140948523432967e-02 1.770988190636137438e-01 1.458704297791894033e-01 1.691914724753556740e-02 -5.282592052778384978e-02 -1.045311443584366340e-01 2.663950264287269776e-01 -2.838119531959257605e-02 5.198099167375350160e-02 -3.922097251948346991e-02 -1.440547813726463129e-02 1.527215317447554455e-01 2.734595291457501687e-01 -1.768658037622800328e-01 3.705884092686832776e-02 -2.871715155020955479e-02 -1.126563000498014278e-01 -1.630366653883997541e-01 1.359094042583176010e-01 -1.845175336843777160e-03 1.186148861916395819e-01 4.052242589737927586e-02 -2.918061316984219555e-01 -1.799985639651177360e-01 2.028022946193816858e-02 8.779439198306641934e-03 8.087395582034691277e-02 8.092284676764048557e-02 4.648389820816439116e-02 -1.772302949042725562e-01 -1.457838204269195671e-02 1.317986990787212848e-02 -1.515706284133465885e-02 6.245252031328375406e-03 -1.719099340141836546e-02 -1.433790555112669438e-02 -3.543606346225944975e-02 -1.809111392065320123e-01 7.648053300307039448e-02 9.150067585504989554e-02 -3.004607924526905144e-02 1.042184540249397467e-01 -2.086296088263045467e-02 4.056370272004315020e-02 -1.441865103297134028e-02 2.179228193387982432e-02 7.217471527837246437e-02 1.135717428929345629e-01 -3.636809304474347172e-03 -1.221091081640222897e-01 5.898595548531297694e-02 -4.198948240773584667e-02 -5.473242504160066857e-02 -2.611434267173886464e-02 -4.102257132234728848e-02 1.710244145393646428e-02 5.254360300181547261e-02 -1.623118373051930102e-02 8.562082081872085526e-02 -7.757710004987737606e-02 9.432491744441478393e-03 7.607540364132708843e-02 -1.907111249907755476e-02 6.862595754265277126e-02 -1.019053828006496153e-02 6.708160533711490271e-03 3.967384769185079707e-02 -1.659163981419722877e-02 -1.698992329180493491e-02 3.908924177734764138e-02 -1.846223461517908226e-02 -1.732965831082054417e-02 -6.518351113358290816e-02 -7.884238289113144893e-04 -3.893431786710048817e-03 -3.800195608209876869e-02 -3.059479537059828919e-02 2.364062904471647859e-03 -6.295862970123718150e-02 -9.905946101706005272e-03 -4.502781331771725515e-02 1.344096083978393169e-02 7.260476652314552803e-02 -1.155683925799276535e-02 -6.281533819287836440e-02 -2.223379476245237324e-02 1.382730470267878702e-02 -6.174148688495344033e-03 4.388933972604831986e-03
9.571428571428571175e+00 -2.883764698735068188e-02 7.463127326272359086e-02 -8.973199358361711245e-03 -1.222507589481942325e-01 -7.197147891774353934e-02 7.951181181691957534e-02 9.301594918505187715e-02 1.581148809659514015e-02 -8.396674545409922585e-02 1.912559546265989521e-02 8.857018859292399571e-02 4.263651954907617114e-02 4.384423256835177918e-02 -2.555377796723168338e-02 -2.298835246838029645e-02 1.010856745594715250e-01 -3.550722770125414735e-02 4.839938740161852521e-02 9.627207102957396900e-02 9.542396025057812980e-02 1.621404376508533279e-02 8.680576334314404896e-02 1.688724527297006187e-02 -4.028288981505527555e-02 -9.576449996267316633e-02 -1.407108635415629284e-02 5.759290095689961059e-02 -8.294935859343793849e-02 1.822690549085838677e-02 1.398702233295218422e-01 1.064816460451729618e-01 6.655210858466273360e-02 1.007009146473359512e-02 -4.716815689068556278e-02 5.472573160758056887e-02 2.100145144257388463e-02 1.724955782724273481e-02 6.263170235034828601e-03 -7.288709811577254172e-02 2.476789507323831022e-03 6.975275677441139521e-02 1.906918279814736605e-01 2.038766528171764153e-02 1.201360330041614244e-01 -9.299933684891195651e-02 3.584988691647659348e-02 5.277303857700953865e-02 9.795518655986261425e-02 1.161894890557623183e-01 -7.679795914241979715e-02 -8.912628132124893188e-02 -1.301077716226158032e-01 -7.037972887631840924e-02 -3.388757412686047021e-02 1.235757060995155837e-01 -5.154748183127515204e-02 4.314448845990056375e-02 -1.982183340821322137e-01 4.474033767983879445e-02 -1.421900772118409040e-01 2.781772342418917937e-02 -1.868053377357925884e-02 -2.780891214929162580e-01 -1.631663504297418132e-01 -6.257167777101900474e-02 -3.176163105373558480e-03 -9.022961668412761427e-02 1.105230352873969313e-01 -6.283634466123140527e-02 1.588436640351926499e-01 -3.981078180696186186e-02 -1.189390577953680916e-01 1.082662713017393669e-01 2.792042849847011787e-01 -1.468968788091944699e-01 2.708573971332842861e-02 1.641193475009900815e-01 2.204660968257676074e-02 -7.219050059527282182e-02 1.342280940970696501e-01 -1.892553171037469548e-02 1.830863869926083534e-02 -4.404753255233462284e-02 8.524974303324255043e-02 -3.180835754105337809e-02 1.205090514571821592e-03 -5.175264366720340459e-02 -7.799203864425482968e-02 1.279786864393752110e-01 1.470453816881233111e-01 -9.393421820408792700e-02 3.363765604133867049e-02 -2.590155402072508509e-02 5.316092478686646611e-02 -5.621184838421037361e-02 -1.493767673297611009e-01 1.394949165014049142e-01 6.209570144772301459e-02 6.993842937939337423e-02 5.109087384870227011e-02 -4.451419272360406659e-02 9.295892537465685890e-02 -1.574023041351810259e-02 3.510204551840894610e-02 5.771339999758767769e-02 8.029967059547955810e-02 1.381894149271930411e-02 2.462932220629543076e-02 1.133042861261964601e-01 1.232336245719241052e-01 -1.505354684065167079e-02 9.400766572576506677e-03 -9.365053695813727735e-03 1.046871656972411524e-01 -9.089866493123653635e-02 2.660154732887710580e-02 -6.925372585367561840e-02 -3.256747286904924932e-02 3.775999547686827162e-02 3.307946002428823612e-02 -4.877608493723403771e-02 1.345398853266681349e-02 -6.960750495469365806e-02 -1.580119618792453010e-02 -7.425228012537077142e-03 -1.193037861464136748e-02 7.605410475741980481e-02 5.648188286418739240e-02 -2.590109327281396590e-02 2.357053202031922368e-02 -1.213542222764408228e-02 -8.541074337375881287e-02 -4.845321592489227475e-02 1.337044860700144309e-03 -1.399157345328970285e-02 -3.374672036990156165e-02 -6.082193613819542044e-02 -6.361059287746730073e-02 9.831532951685686972e-02 1.236715319470498842e-01 5.492373951641595087e-02 3.632407489441314558e-02 2.981189900872462800e-02 1.515354303785582980e-02 4.253896465976764879e-02 -3.468099315498884838e-02 5.507855856189492610e-02 3.943876261025762442e-02
9.714285714285713524e+00 -2.836159364694864488e-02 8.139387474843023940e-02 -3.237764173030102666e-02 -1.214281382464047349e-01 -7.067518372007097760e-02 3.498329480464970609e-02 8.662609196800909184e-02 -2.744600309810657501e-02 -6.202757978417898499e-02 3.228177673948233461e-02 2.741310413083504136e-02 3.876405251038606004e-02 3.738436773871563201e-02 9.729825666836616413e-03 2.823666185757053165e-02 8.112257994043903242e-02 -1.708570492086185569e-02 2.283132404500537449e-02 9.342451182473035520e-02 9.434399526359769916e-02 1.467173158522044191e-02 3.313278157765877502e-02 4.104840854735484351e-02 -4.310160209145295906e-02 -1.020925896380087405e-01 3.171496641011388711e-03 3.236499452711884273e-02 -2.373816149152296537e-02 5.190693912025806786e-05 1.552285418355406343e-01 5.284151976634271497e-02 4.732666220750151448e-02 -4.543980890704851783e-02 -5.603911825813333997e-02 8.520694047982568797e-02 -4.553614121789575919e-03 6.461256711329205205e-02 1.018274105169884175e-01 -1.154693280519541593e-01 -1.714501018760095042e-03 1.649088736042471637e-01 1.169885972969728766e-01 -5.730186727467560109e-03 1.358966535645142193e-01 3.558626127554789104e-02 9.632112608882445470e-02 1.248156537532490867e-01 2.645438319098510419e-02 1.258575599229605491e-01 -1.110605384183034339e-01 5.240937319962712948e-02 3.375753850939149786e-02 9.705781263997070862e-02 -2.117391834877100087e-01 9.086053198265160724e-02 -2.911596888253076970e-02 9.094729257476051598e-02 7.958765377627254056e-02 7.931966625336051013e-02 -1.291454257910790715e-01 -1.495135328311688605e-01 -4.614314840930197614e-02 1.042731419621042849e-01 2.414164104619892781e-01 -4.726082611182184923e-02 -6.994895234579366627e-02 -2.055766239310156396e-01 1.990299175610320617e-02 6.595015965289251214e-02 -4.615530441620975532e-02 -3.965865183293874885e-02 -1.269284491466910192e-01 6.230653405265769440e-02 -2.601599864268538398e-01 1.081738762148314187e-01 -1.678325396700416916e-01 -1.471708260217894672e-02 -7.579256947172093029e-02 1.329857947070348656e-01 -2.312258147215186244e-01 9.212174535770302486e-02 -1.016084866347431170e-01 -1.314939548178861717e-01 -1.187402542967222648e-02 9.344511297476804090e-02 8.344976391286905437e-02 9.581513465043926814e-02 -1.305702391191262135e-01 1.867175351095637370e-02 3.851704322913838269e-02 1.002228585050126963e-01 6.331463606424228563e-02 4.024418556311629147e-02 4.680370231656216101e-02 1.271815831834364682e-02 3.250155009010013973e-02 -8.627853441415622368e-03 -4.134867459935878675e-02 -7.309172434123853423e-02 -6.242464913461697601e-02 2.174446779948261202e-02 7.004460594765324344e-02 9.208670794290768971e-03 -1.159164128820425882e-02 -1.202244657344795492e-01 -8.324065927646655261e-02 -2.984952582067403049e-02 -1.469961698170932536e-02 6.338840634470301050e-02 -5.142882277518716350e-02 2.386230009879643579e-02 4.742455971814312637e-02 -5.245295795727707849e-02 -3.219573155682126792e-03 2.718550161859048520e-02 -1.118201693172499039e-01 -3.404816381674134751e-02 5.211159647379063481e-02 -5.238160684594849945e-03 -5.022136955047719342e-02 6.968186989565297584e-02 -2.460350210600617885e-02 6.657374077392956557e-02 7.976079203123347117e-02 1.847475606801304154e-02 -5.756624488879880791e-02 -7.117836199527667607e-02 -1.365528406688177321e-01 5.898253001167757387e-02 -6.710770969124359164e-02 1.592840310997086645e-02 -5.851949165964227123e-02 4.941194437449147533e-03 -2.811230098457838736e-02 -3.085035879830185304e-02 3.142503679958965485e-02 7.420820134081029806e-02 -4.557432503467303414e-02 -4.316052001931549448e-02 -4.829269491887110133e-02 -8.289133539470673606e-02 -5.981971989476318058e-02 5.599686060427873369e-02 4.742127799020205009e-02 -2.976403348830634812e-03 3.461438017419801120e-03 -5.386602910339190892e-02 4.992404623664312840e-02
9.857142857142855874e+00 -2.813718988044977207e-02 8.533885005735092344e-02 -5.094381482892713225e-02 -1.067764888945852836e-01 -5.080737673962210793e-02 -6.481621314834962698e-03 5.975715407838764343e-02 -4.722617629453358667e-02 -2.603952950228613505e-02 3.507662874133090497e-02 -1.374245500705122483e-02 2.976243173961561073e-02 2.881546469243796357e-02 4.870143032469360922e-02 3.537547787942151023e-02 7.041858154963941130e-02 5.980159066661579551e-03 7.450850257985986054e-03 2.322791241349620242e-02 5.286538407214372987e-02 3.716886574397619547e-02 -6.664379519438518029e-02 5.284584589152896417e-02 -5.548241682789507856e-02 -6.236402778920407952e-02 4.151946778335656452e-03 2.977165295754447688e-02 1.123505839653396628e-02 -3.453915603691531250e-02 1.150508080568146962e-01 -3.819972490207700772e-02 4.643088947093333002e-02 -3.347499159429657284e-02 -8.435090335077365109e-02 1.256740346221893734e-01 -2.345769288383859133e-02 -1.865520290172553372e-02 9.214896391735208359e-02 -1.362488926070499345e-02 -2.610000181750416273e-03 3.539115310039792246e-03 1.103133648217255042e-01 7.915247409467990325e-02 -9.293434535684612363e-02 8.814211700561153107e-03 -1.980391558976128674e-02 6.007013283876569409e-02 -1.738026283306683684e-01 7.853839405183929423e-02 4.040764049924196188e-02 -1.692028311877403698e-02 4.574252808315020652e-02 3.585926787836261898e-02 6.089144887801497402e-02 -6.927268111234628767e-02 -6.876183559347127938e-02 -1.525628020128866058e-01 -1.371977832800354846e-01 9.051831384315504880e-02 2.381737296951869781e-02 -1.435739558938723681e-01 1.674327355675113982e-01 5.808902931227873795e-02 1.370873708603244714e-02 8.033913698457434416e-02 -4.505311160667258702e-02 2.058739603736743293e-02 -1.511993947193163157e-01 2.175101763814291794e-02 -1.060748702179065417e-01 4.933468758561013884e-02 -1.422454521958802648e-03 -9.778109822730422784e-02 -3.686439805235759704e-02 -9.831010401585199565e-02 -6.811686636956772178e-02 7.154961522018538078e-02 -6.327189000064578628e-02 -1.979326270041258939e-01 -9.024188094383555486e-03 3.045670298777578694e-02 1.937170771427261240e-01 4.714458559590108122e-02 1.261304112751666928e-01 -7.832468601432931651e-03 2.078870036041122749e-01 5.759593414792093385e-03 2.062974871179568959e-01 7.288813169901954547e-02 4.963610848604401576e-02 -1.005028446614051052e-01 -1.116754865263487884e-01 8.004096632084217733e-02 -6.509248311252754937e-02 8.183748387545734804e-02 6.357586896784320207e-02 3.377842110165081568e-02 -4.730363960941769835e-02 -1.404590685617752577e-01 -1.620091045173855174e-02 1.278244994880564298e-02 -1.684897068519729535e-01 6.821093173734483692e-03 -3.168390250314132017e-02 -5.703585663937805333e-02 5.871277813481543678e-02 1.081191151060297007e-01 -1.436986265428012999e-01 -4.320386788801167804e-02 -5.773763227433399703e-02 -5.893832993283952548e-02 -8.083893452482457387e-02 -2.519736659469606205e-02 -9.736067520548155607e-02 -4.712555448542618541e-02 -1.098016076004367098e-01 3.744186607994096777e-02 3.866034979550138362e-02 6.483450771742500784e-02 1.025389735497386906e-01 -1.020875373539336002e-02 1.224590309211164019e-02 -4.807518812526365842e-03 -2.779971647632424950e-02 3.032855477268456973e-02 1.715545591479609722e-01 8.452903981169127001e-02 -1.253626600793628643e-01 3.795059730617057758e-02 2.478666605650548319e-02 9.858047182468805680e-02 2.203818565020003103e-02 -3.387702059067445454e-02 -3.281962466873108303e-02 8.193661013557816675e-02 -7.649828800237068460e-02 -1.544601525925842246e-02 -9.108555526757872167e-02 2.273226672314682117e-02 -2.348547480570549462e-02 2.504980240748022613e-01 -6.094023557291720211e-03 -2.541122007051733189e-01 -5.925592756053865706e-03 5.582325169189288755e-02 -3.112799003595225628e-02 2.659525717539686432e-02 -4.466913676820044761e-03
1.000000000000000000e+01 -2.762441177673773812e-02 8.442414147604601626e-02 -5.813139614153756130e-02 -8.871694113398517767e-02 -2.966345422237603655e-02 -2.386470747222358899e-02 3.287941527193310315e-02 -4.711849922459210305e-02 -3.077256011445011173e-03 2.628939250407968595e-02 -2.869318601040353814e-02 2.629632064761937629e-02 1.999130650857993893e-02 6.571270915108383404e-02 3.948975343149008221e-02 5.212719086649419964e-02 -5.223677869244110206e-03 3.784134822744125628e-03 1.097853869388880528e-03 4.714857646388698892e-02 -1.991518804959611835e-03 -2.784377026309684672e-02 4.699370075171442444e-03 -3.228360593468834836e-03 -2.881838895861305386e-02 3.842601091685148018e-02 4.644862114481704968e-02 3.042620379350835166e-02 -5.943235964204720417e-02 5.674866719970418638e-02 -1.092484049697016596e-01 -4.998086054726951812e-03 -3.942248584778194204e-02 -6.559210331053073884e-02 1.009791680016939586e-01 -8.544279140160036465e-03 -2.785463687875978228e-02 3.051995680598538693e-02 -4.725179857676824885e-02 2.019423320291309498e-02 -1.221591549778341598e-02 1.358746346821629036e-01 8.323160896724435265e-02 -7.303598695176337363e-02 2.469966988725136661e-02 -7.622679612655129666e-02 3.026315252941971096e-02 -2.755190466408680844e-02 2.013042622306467425e-02 8.249150065586710601e-02 -1.356460589843321296e-01 1.564022964546670294e-02 7.305481375323083504e-02 1.175524864631321675e-03 -7.249470868259758061e-02 -7.723604487947845210e-02 -1.385531258056149906e-01 -3.154595474075896910e-02 -4.234481098303095187e-02 -7.148533004363447074e-02 -1.959636626937555359e-02 1.947646028078178077e-02 3.719786039018930981e-03 1.296593207217807964e-01 3.264011236109672781e-02 8.025613691403657435e-02 -5.620202732767501375e-02 -6.565679627258923234e-02 -2.946215123066858732e-02 6.142082857639852983e-02 -5.530761962670145693e-02 1.047980055167394356e-02 -2.903867091069368619e-02 -8.159238304598537272e-02 -3.161010510809385255e-04 1.507263544373113606e-01 -1.238611024573782610e-01 4.482362181441123562e-03 -7.651749861548230724e-02 1.932111761887568835e-01 1.235844339894943134e-01 5.925605942647754580e-03 1.373854621122218844e-01 -1.548769794157567603e-01 3.647144075076969028e-02 -1.030468511285226735e-01 4.626049098223634914e-02 -7.302337312256287905e-02 -1.103115461950681005e-02 -2.812803358625247108e-01 -1.440849816975183495e-01 2.150447705005398558e-01 -4.601406034079093960e-02 -1.726408156100176505e-01 1.858909774336783283e-01 1.016335525856956745e-01 1.045330869067554597e-01 2.190807115704030902e-02 -2.618435249235534848e-02 -1.010555489180112523e-02 2.904585795971986392e-02 4.374560002818343035e-02 -8.196344585716568154e-02 -7.489530878396331859e-02 1.575748204234043992e-02 3.108402022989811483e-02 -8.242865912811755957e-02 1.609730093494018965e-01 4.908811317832063870e-02 1.090185463050319936e-01 1.840334994081780501e-02 -4.288517254309667792e-02 -1.562553178224094230e-01 1.221680246328805675e-01 1.257177045941796634e-01 1.103921989125551950e-01 -5.044142486654853291e-02 4.909949366102475676e-02 -4.767199105552160504e-02 -8.366393061037796786e-02 8.287473078535803617e-02 1.193726368867695647e-01 -1.090301100064163496e-02 -1.097682857805578893e-01 2.232685886815986148e-02 -1.386689311022715754e-01 1.493801853521747602e-01 5.755751645970052371e-02 -1.159236763099464190e-01 -2.026992769530447380e-01 5.290265158322080691e-02 1.867151693115400718e-02 3.171782789134451608e-02 5.535737612927212753e-02 -1.026656357501356254e-01 6.319498754752370107e-02 -1.490176470581367207e-01 1.060163478386559610e-01 8.441073844566643336e-02 4.315314227397580582e-03 -6.633345943828168612e-02 -1.778553300067007431e-02 -2.437164561540713231e-02 1.918718625644721953e-02 1.008105588467627864e-02 -5.400381490296406010e-03 -1.454037246510839765e-01 -2.321375747015145055e-02
1.014285714285714235e+01 -2.625771348931550675e-02 7.902073178930187070e-02 -5.868849487564513356e-02 -6.667724494353063913e-02 -7.479012362425470004e-03 -2.620658388088844756e-02 3.268998255772928834e-03 -4.089083735973468581e-02 6.736580028752927815e-03 2.832562298310795090e-02 -2.291761607622356395e-02 3.795027186486245319e-02 3.724064559204769750e-03 9.801791239485933838e-02 -6.306226170081273563e-03 3.883468344957683588e-02 -7.894132386777792665e-02 -1.335161011782610464e-02 7.019485695418985205e-02 -4.975997484847951430e-02 3.741483423915224066e-02 -7.386286655256409095e-02 -9.816058932483703869e-03 -5.312694550267063436e-03 -1.445104872275252729e-02 5.591481771761715180e-02 3.641978410014016371e-02 3.894182839289775377e-02 -8.264752581043080526e-02 2.041359665535752432e-02 -8.886965333098303943e-02 6.856501243982857444e-03 3.014035778694869848e-03 -1.171721126910876265e-01 1.579559592026874293e-01 2.167158081512151821e-02 1.739237644835166935e-02 -5.840718040667922800e-02 3.633519055777267859e-02 6.417434278598003680e-03 -4.182735090538766687e-02 6.863916963157624951e-02 3.101398235820116561e-02 2.180084132613714643e-02 2.873380198339740149e-02 -3.833906724634544849e-02 1.367614258695031004e-01 -6.395568850048570508e-02 -8.438367969477207631e-02 2.431265513150998939e-02 -1.035715436069470780e-01 -1.907353352616342201e-01 2.268776038651842963e-01 7.665445791680419729e-02 3.245732357563631959e-02 -3.663458169014584091e-03 -4.442154190901002886e-02 -8.564679777407439853e-02 -1.266182450900658063e-01 1.322866908020892684e-01 6.070878222545911945e-02 -1.181567858080292965e-01 4.967310184189786641e-03 4.905136981092271531e-02 8.687266691960961185e-02 -2.199379277769464291e-02 2.620919834856247702e-02 3.774809703987584003e-02 4.109773015215682085e-02 3.748667885466787364e-02 1.349291866167594625e-02 -8.608737466536284244e-02 9.338006067800397325e-02 -4.061420717749287396e-02 -3.046180753241508818e-02 -4.333643222360816089e-02 -1.162033307889658029e-02 -1.185877843308269092e-01 1.854696960270916517e-01 -1.055648268315537326e-02 -1.271973256999585009e-02 2.062135525650274359e-02 -6.100171153113549682e-02 -1.167895214243461349e-01 5.129964671423251771e-02 -1.075193620752953189e-01 -5.967453790648290235e-02 7.187775980280516896e-02 -1.805200814911160911e-01 -7.417108274219944009e-02 -1.179442158680502929e-02 -1.289977431338523994e-01 9.047510732575512332e-03 6.098575540981299864e-02 -8.508568671782558435e-02 -1.346877355799898091e-01 1.128456457410955960e-01 2.738936120934615595e-02 -1.225328630897686184e-02 1.352457208093000608e-02 9.925608333160054753e-02 8.517938656761925298e-02 -7.757834122255964811e-03 -1.381342991130543318e-01 8.684458644085574219e-02 4.577665393741908728e-02 1.185837059818245914e-01 5.689831214268514098e-02 -7.934814916236093696e-02 -1.107568543768251007e-01 5.740460903935503019e-03 -3.020504181465047747e-02 7.493994327170737380e-02 1.853907591566381768e-02 -1.172732400021388177e-01 -7.656029928786946270e-02 -2.294928457676356781e-02 -9.642564180805282548e-02 -1.162986080092440200e-01 7.794360603158335954e-02 -1.484994943312278048e-01 -8.261610903238324199e-02 -1.159230056010576992e-01 -1.125085035234728859e-01 -7.051046420079404298e-02 8.869946448427495911e-02 -1.155726162497387882e-01 9.520844556443555651e-02 -1.736294053061587794e-02 7.633101789671657700e-02 -1.566506858220890197e-01 -1.510308479295944216e-02 1.967958357660762603e-01 -5.796018493308076336e-02 1.044285818908452929e-01 -7.814947000006376709e-02 1.838962836070251738e-01 1.330957665592633343e-01 1.206980706209624804e-01 -2.767295181705536553e-02 1.398143769508806283e-02 -2.019324591914140599e-01 -4.504957807070448204e-03 1.478266107692522979e-01 4.674072821794632293e-02 3.031817452209189384e-03 -6.422991199901424697e-02 -1.602008502709505525e-02
1.028571428571428470e+01 -2.407244784173367264e-02 7.062797151540944895e-02 -5.349183500577045502e-02 -4.854464373570620273e-02 5.879016936797352294e-03 -1.781467774703354365e-02 -1.308049483037881065e-02 -2.843307213091758254e-02 1.204258314209367096e-02 -6.846834661308085976e-03 -2.569416155673523092e-02 1.535698864154574558e-02 8.977047589469171218e-05 4.533418404041802269e-02 6.427399421103503936e-03 3.897288570057696327e-02 2.494072474691063843e-02 7.351460533272537005e-03 -4.556725153396463945e-02 5.204037598982960700e-02 -2.427960106004242030e-02 1.956546195880246031e-02 -1.101309131267060731e-02 -2.587499097864585582e-02 8.607853604691112492e-02 2.759096169497583795e-02 1.145555307770550375e-02 1.865818357396191104e-02 -1.192638707305740120e-01 3.255562789021499565e-02 -9.220211498219786639e-02 -3.371897905109116217e-02 -1.469979989127500469e-02 -3.493794001895571266e-02 1.170402423020773519e-01 3.627314712507765521e-02 -2.593559293433370539e-03 -3.475103727791718083e-02 -4.553529456602849884e-02 3.325544158215391465e-03 -4.910341325896934450e-02 -9.140999356874028592e-02 4.007956279765769597e-02 -1.295597745477359009e-01 -5.277706920747640001e-02 1.900721435468154252e-02 1.510828830543602952e-01 2.868057290857070618e-02 4.550751635705217735e-02 2.924177395539188581e-02 -1.671631755793388241e-01 7.246566963084494217e-02 8.701822444536605472e-02 -4.824690947052699685e-02 -1.023211555586060750e-02 -1.039655624568696160e-02 -1.435195768130014538e-01 1.246103013162325052e-01 -1.350237366991567101e-01 -1.179601583999435321e-01 6.888055093505693338e-02 6.244389308801954336e-02 9.024861630082897657e-03 -1.941538635247315112e-02 6.435231462184927420e-02 1.598340557743432033e-01 -2.671812091196756889e-02 -3.061345337748816106e-02 -2.436728115122249461e-01 3.119081405487544867e-02 -6.467214870780138569e-02 -8.019066934773333433e-02 8.023912322346990478e-02 -2.341638548209432416e-02 8.492101435389183550e-02 3.133565481983023419e-03 3.396973833740484644e-02 -1.181498994751673109e-01 1.361226061588398928e-01 3.469304747343536759e-03 1.472437576928000424e-01 8.001624724418428258e-02 1.142114232401698348e-01 5.204081413619909835e-02 -1.876677923547327362e-02 -1.172888105425907851e-01 -1.996346757084619533e-02 -6.802783194202634276e-02 2.348477359777790402e-02 6.820514492637874682e-02 -1.204365416328687100e-02 -1.275027756202706253e-01 -3.203909234745074691e-02 1.221259163101490741e-01 -1.844791479242720855e-01 -1.688528724981320506e-01 -3.297805805302843341e-02 -6.702902959296958008e-02 -8.736379352831554618e-03 -1.299591292795589659e-01 -3.151192618363932857e-02 -7.642402214553270512e-02 4.216409402764728642e-03 2.183134379718593421e-01 -4.500128294570144433e-02 5.885610288991605099e-02 4.822602028162823601e-02 9.398295350071843302e-02 -4.209729282606644585e-02 -6.276835216404427938e-03 1.091331315058210322e-02 -4.366991544017762017e-03 -9.083496182494500693e-02 6.178541160900231921e-02 1.002386921684306556e-02 1.255275000382830020e-02 1.606689714324407436e-01 4.090008508718774582e-02 -5.603121951817062463e-02 -8.561402293247798168e-02 2.142129240332862547e-02 2.697085140744611559e-02 1.123058931953195283e-01 5.461422454495105938e-02 -1.152608232666381578e-02 3.773501773553114558e-02 1.290544575951972361e-01 5.319010473998932176e-02 2.814440995798117018e-01 1.154488007903104047e-01 5.842947261978232582e-02 6.525114865265592423e-02 -1.116581943546598177e-01 -5.179969612565531178e-02 -1.233439852373755148e-02 -1.261941404433050418e-01 -1.073846508728679670e-02 2.334158696727897317e-02 -7.717441876276817658e-02 -7.692312233953711720e-02 -1.118633940061507515e-01 1.312972997164066069e-01 2.498141936570517918e-03 -1.050357966978349850e-01 -1.606143029771104624e-01 -4.097996912733652998e-03 1.804012266182347113e-01 3.537218892006684795e-02
1.042857142857142883e+01 -2.180715437045521732e-02 6.264385564025627684e-02 -4.719023931279003187e-02 -3.805346044250901283e-02 1.083926631330129307e-02 -6.049904108900249974e-03 -2.273652456831641924e-02 -2.072509402055174380e-02 9.440559638911407564e-03 -4.228098786231348702e-03 -1.793349325693265744e-02 2.309861255316766199e-02 -7.572713593532182617e-03 5.295898193951357330e-02 1.572583743351037983e-02 -3.262737176748767027e-03 -1.070816426748733702e-01 -5.370519298343616986e-03 6.538990914680392619e-02 -5.185747035311463055e-02 4.130876101096635916e-02 -7.726029090612698824e-02 -3.082085663775442630e-02 -3.011559489744772625e-02 3.548148937043901774e-02 6.135463846677448319e-02 -1.323351947322207699e-02 2.178374556054403846e-02 -8.416459939147508118e-02 -2.922344214192842266e-02 -6.884555286809433683e-02 -1.841904852463386796e-02 -4.489873920296454102e-02 -4.743508051177334345e-02 6.931672760815731082e-02 2.756039051097388531e-02 2.486528725083863092e-02 -1.522225304561459873e-02 4.829597175289402494e-02 1.743177856599999187e-02 -4.133650914903511803e-02 3.881204532039354838e-02 1.536716999984234604e-02 3.852961688062023216e-02 1.075943132007063235e-01 -1.096400344578412345e-01 4.047474298935234416e-02 -1.867615473747235091e-02 -6.786680696590269291e-02 -9.156046649501824175e-02 2.847315426336946564e-02 9.814029047896836999e-02 6.274916196829000148e-02 -3.764219891663580370e-02 2.419477443846888148e-02 9.541314752871914162e-02 -1.042909708535872532e-01 4.624222754582680422e-02 8.093859972514273748e-02 1.098054596212062195e-01 3.064808855403547763e-02 -1.738229060733530174e-02 -1.499739140087316958e-01 3.756237443113846081e-02 1.940407639492705283e-01 -4.729461096263395253e-02 -5.212862723259149150e-02 -1.448492085025378240e-02 6.547991647106865543e-02 -2.488826194627019248e-02 -7.162043415522782730e-02 -2.320551838349324981e-03 1.410438156836284762e-01 4.187049050617650675e-03 -9.675036512383529408e-02 -1.010016129664012691e-01 6.021851688622423260e-02 -4.896672834649049011e-02 -2.063695304244357598e-02 1.102860424538166934e-01 -1.479205821010254607e-01 -1.258264616966960348e-01 5.206501392024032865e-02 -1.085431369292129689e-01 -1.666758697801342948e-01 1.421185369866983335e-03 2.818750634427947405e-02 3.477743771321843008e-02 1.458189381846423383e-01 1.013581374331115614e-01 7.953208737480407797e-02 1.027669534646745014e-01 -8.049911129486064798e-02 4.502980453513946019e-02 -7.173494937017662557e-04 -9.747980990576253502e-02 3.081832416838612906e-02 -8.159171803867429351e-02 2.923275585125230669e-01 1.589594046087265400e-01 -5.079344989671086968e-02 -1.851883025741406785e-01 -1.060470521923808640e-01 -1.061625276029869724e-01 1.154523341248714537e-02 -1.709829003054820018e-03 5.066417294650585323e-02 -3.330514951066589069e-02 1.773497509085154855e-02 -2.715670355733709185e-01 1.753200600142585872e-02 -1.347523025206769920e-01 2.826170486627683012e-02 -1.625777011467330890e-01 1.060312340212295895e-01 4.180698714678518502e-02 -7.239923910465612296e-03 -2.653644451834922049e-02 7.455295156989873162e-02 2.654279612514075931e-02 1.259471038009491242e-02 -2.173686675658962134e-02 2.247837387615399807e-01 8.554930684015964182e-02 6.587546123927020235e-03 -1.870716204468019228e-01 1.468310309564127558e-01 -5.525888777500376214e-02 -1.011836811515877919e-02 -1.225110672006533841e-01 -1.446613432837121765e-02 -3.963358699197547241e-02 -2.728496884254421814e-02 6.391501513160113834e-02 -5.491100736509486879e-02 5.583039661975684048e-02 1.091798311599786048e-01 -2.398782742206908257e-03 -2.612482748787543427e-02 1.867175807317462619e-02 4.771817791457996089e-02 9.569647092588876025e-02 8.822961843814267069e-02 -1.384580761292356632e-01 -2.425373476213019824e-02 5.028857535976800214e-02 -4.750375595476134111e-02 1.150600051735494456e-01
1.057142857142857117e+01 -1.887292740739233629e-02 5.337899758791727484e-02 -3.958954577802838160e-02 -3.129206961970206619e-02 7.972541423037795422e-03 9.958492929043528952e-03 -2.988384122922060210e-02 -3.852464514907251707e-03 1.289698526722723830e-02 -1.627279382251906395e-02 -1.467757516556746772e-02 9.646169290643796367e-04 -2.459442199141233243e-02 1.670257642692606070e-02 1.497659338139158483e-02 -1.032866487696879401e-02 -3.628656565155803648e-02 1.791352043317466156e-02 3.282840922561519603e-02 -7.469090029764979821e-03 1.054260287544474435e-02 -4.120550263646700212e-02 -4.810114530328144650e-02 4.903365594728730480e-03 3.256190727187689704e-02 4.038782973926359487e-02 -1.573054581867010596e-02 -5.292586220333230125e-03 -3.812804370330879350e-02 -4.862382311965118831e-02 -3.939514290087769988e-02 -4.581476380595747577e-02 -4.192843546021898099e-02 2.822800728182907684e-02 -3.990061663800060360e-02 2.842187186605800442e-02 -6.289035211268931280e-02 -4.190355581159072723e-02 -3.925857114344445675e-02 -8.961002672577425207e-03 3.096273302151836618e-02 2.812980937854415303e-02 4.177964499400851558e-03 2.809316758395375910e-02 -1.400517286667101596e-02 -1.605354958679691343e-02 -5.610482835786920197e-02 5.039242237987986289e-02 1.690194765604336596e-02 3.663234782508080489e-02 -6.873718774950955679e-02 -7.538124173174495790e-02 -5.221768221000154531e-02 7.670149242225479669e-02 -2.682222425090530216e-02 -1.265364486621758933e-02 1.039756747893703925e-02 1.848901083563743789e-02 -3.089120872659184905e-02 -6.257296283769131495e-02 4.840777187407155346e-02 9.653406896422125905e-02 -4.037186238920132536e-02 -6.412103402592317369e-02 -3.487513969143092585e-02 3.024136449015678643e-02 5.437598179691821576e-02 1.001439291048226848e-01 5.324914734590720754e-03 5.388503663794119020e-02 -1.269181117583104423e-01 2.063844893791698387e-02 -6.498493244020997137e-03 -8.339761042125404256e-02 -2.455076442192591010e-02 7.477476409010243297e-02 1.855311331497621341e-01 -1.154934854636039121e-01 -1.076269617014661562e-01 1.529227800391914360e-01 4.643720655880877873e-02 4.260254737492417607e-03 -9.017709487043766570e-02 1.572866109968803702e-02 1.428035840569100157e-02 1.939602775609050589e-01 1.030861342255856988e-01 -1.484110783553116431e-01 -1.285990209251398342e-01 4.654701704893912662e-02 1.798525613008974608e-02 -1.429767134395334982e-01 -2.035443947909474360e-01 1.095450599098737599e-01 1.310061609890471324e-01 4.620668653481722898e-02 -1.034752725218327785e-01 -2.569625782915689882e-01 -1.168818899528044214e-01 6.532749965233175526e-02 -1.201442862876201806e-01 9.533768839504724868e-02 -1.801283173938206528e-01 1.165932613758867420e-01 1.508265630687517789e-01 -1.598549935192465077e-01 -9.342884208477734986e-02 9.146730205461697794e-02 -1.347066012082350772e-01 -1.225049270706747712e-01 9.548639913262219059e-02 -3.665168703000969141e-02 7.204855229064379904e-03 5.686445402477787597e-02 1.113160732466769547e-02 3.875228545242301922e-03 1.251689119287484053e-01 -5.989999818704941359e-02 -1.681810527870349903e-01 2.297984585817195932e-02 1.943640133294123329e-01 1.986292286208111643e-02 5.506282034984726764e-02 1.491712783449158919e-01 6.934568752802820410e-03 -1.502291535174765658e-02 -1.447304904334015541e-01 -1.594589028750917625e-01 -1.220792495710537606e-01 5.500355152288073873e-05 -2.462208212185708692e-03 -7.853392152984595143e-02 2.266728711636969290e-02 -3.294952601599569070e-02 -2.948932692974564826e-02 -5.678676900705566938e-02 3.934626913807348636e-02 -3.669161383917902974e-02 6.340970841676352165e-02 -3.702701285267526177e-02 1.917195393895557987e-01 -4.626780490197290874e-02 -4.447716061337131377e-02 1.883916629161524747e-01 -1.251605726912994598e-01 8.613424713109961439e-02 -7.720210180028470870e-02 -1.970400125021262716e-02
1.071428571428571352e+01 -1.605758720701769629e-02 4.558775098438082318e-02 -3.378660159546963138e-02 -3.051341760651346893e-02 -2.135607595660079724e-03 2.689893511663573114e-02 -3.642336129129816052e-02 1.336890900458752827e-02 9.427260410085357839e-03 -8.161719945372236662e-03 3.650407960245285240e-03 -9.337474829720639538e-03 -4.437910065726122927e-02 2.028304773914860540e-02 -2.524814845118681858e-02 -7.569690937111276177e-03 -3.674702310072176792e-02 1.417446799541405636e-02 7.768788130748674470e-02 -2.232249680117168525e-02 -1.070296253901015108e-03 -4.399952523675225956e-03 -4.691482184093198615e-02 1.897622420762092033e-02 1.670361058210536459e-02 5.645274287363338805e-02 1.636573912501081834e-02 1.182238157730105405e-02 -3.146737142233309997e-02 -1.977646707870860457e-02 -2.111234471602960530e-02 -8.384975146446344008e-03 -4.197203071507243227e-02 1.645879350500560959e-02 2.423833775924102985e-02 -6.517944358442263192e-03 -1.647061184097753980e-03 -4.001417386685454658e-03 -4.066732655595158702e-02 -4.801578244026402653e-02 1.036872866964907991e-02 -4.293971623831356957e-03 -7.435817830608679006e-03 3.633368352890894298e-02 1.799413557027322585e-02 -1.317691517833827035e-02 -9.667343740492292947e-02 8.933640083748944916e-02 1.969065188401792482e-02 3.298169349794656535e-02 -1.351599027549688636e-01 -4.809878703452231258e-02 1.037193053292358169e-02 6.698799191694201904e-02 -2.350091486888818484e-02 2.453605746051834915e-02 -2.880225179826498456e-03 9.092473432169467795e-02 1.164812070331909533e-01 1.049308427353347756e-01 -1.272545735393420530e-01 -1.422382007377472231e-02 -1.239196525533440008e-01 -5.545172859929020648e-02 1.342546445229252650e-01 -1.075208158991714825e-02 -1.019654440110901866e-01 1.010302657214017658e-01 1.803957791120250342e-01 -1.705446952274557726e-01 2.224248998159945173e-02 9.493615478890882198e-02 -1.039870002323814782e-02 2.347665914864836834e-02 2.335877758987705416e-02 9.213324883883736161e-02 1.733181291074154806e-01 -1.542231808466147658e-01 -1.212406685922979253e-02 9.231466114509791210e-02 2.892955982051589187e-02 8.813188578037504939e-02 -1.244946087718657723e-01 -7.092635231656923590e-03 9.408584228051913856e-02 1.634452362370398260e-01 8.034147425353521665e-02 -5.863405043257516325e-02 1.299780762686991720e-01 -6.832811071565447758e-02 -8.769430184135972028e-02 -8.026866834213322588e-02 1.106511431046606486e-01 1.710606252837711394e-01 4.887839112608516334e-02 3.790159981887144397e-02 -1.153728923478785640e-01 4.022877541108502153e-02 -6.319856838461873627e-02 6.542218942275088503e-03 2.190885376573470100e-01 -4.577496772102487149e-02 6.020071256886875373e-04 -1.212484032211256918e-01 -5.662451348818450456e-03 -1.010504094593599050e-01 -3.535518130991462810e-02 -5.300015108720555930e-03 4.305298211244398127e-02 5.449590315591365530e-02 6.405353617836563596e-02 -2.820930488527428198e-02 -3.077995775375763415e-04 -7.570369216419045588e-02 7.783448606049910012e-02 -1.860801126489161281e-02 1.126219066370766179e-02 -1.065695600911955310e-01 -2.351223414071405560e-01 -1.260329891879765074e-01 -4.171214504169017817e-02 -9.019030810379763397e-02 -1.703998643824110593e-01 7.672273153307088145e-02 2.963815585959716711e-02 6.163798277498660355e-02 8.437461959977128612e-02 1.251529054879831626e-01 4.140493896206543303e-03 -6.234813559219898327e-02 -1.734848089828824880e-02 1.336895583796405274e-01 -1.208256659204339986e-02 4.215587217243437629e-02 8.924121371486540277e-02 1.022425796664122172e-01 -6.531694832623782809e-02 4.931610901513892864e-02 -8.326672181470276546e-02 -2.923400297842604356e-02 -2.883848320027913026e-01 1.470681023074764948e-01 9.614097643695141727e-04 -4.035161167877558686e-02 1.461517126305388603e-01 1.198659138203510624e-02 2.478407571820057387e-01 1.358145472941507670e-01
1.085714285714285587e+01 -1.399317821581048081e-02 4.061119471834667705e-02 -3.076110579190633257e-02 -3.281337801340887539e-02 -1.356463305749533096e-02 3.740660312281062633e-02 -3.701765302685411374e-02 2.529781993153138592e-02 3.983704589413755021e-03 -1.463995916278771660e-02 1.387531128078754727e-02 -2.539979588611271377e-02 -4.874961754044983969e-02 -1.477560848126200071e-03 -6.041144962635718735e-02 3.161538002973886957e-02 7.970766549078507623e-02 2.326079732402587877e-02 -9.169567549735113329e-03 1.460393299321216878e-02 6.313383064048386055e-03 -9.132602557822196501e-03 -1.449428517883061956e-02 3.697067724897785956e-03 3.448489130591971680e-02 1.820558192153201235e-02 3.282941080117529609e-02 -7.899484660886248524e-03 -2.473972498556413144e-02 9.939687732803679718e-03 -6.851108373878004795e-03 -9.579958110189034509e-03 -8.050171477717237359e-03 1.474243045594982385e-02 2.892585022697706162e-03 -4.240948437801186064e-04 2.603215760299908837e-02 3.137976758970450336e-02 -2.948598383742127675e-03 1.898740741758189049e-03 1.099446450994574255e-02 1.500165443322087292e-03 -2.339932855413662510e-03 1.634937684902312751e-03 9.290253570878746758e-02 3.631815749411248379e-02 4.553832608322656850e-02 1.197164367976028855e-02 -4.326605128842392345e-02 -5.473217616858066376e-02 8.548878150620357538e-03 3.736129782153894963e-02 5.075811934105046996e-02 6.857789530712903037e-02 1.082143401574911235e-01 -7.885335586441045074e-04 -1.059834901258844553e-01 2.997315312123828221e-02 1.822704707098448881e-03 1.074001137803631649e-02 8.160558449609731091e-02 5.682378244772976622e-02 1.147377710660456157e-01 -2.218598203422895987e-02 9.515813477558836275e-02 -1.249231877698867565e-01 5.151487936591438166e-02 -9.494640897027928350e-02 1.006476778012071159e-02 1.650309223072037590e-01 4.293130682812726362e-02 1.340923299223049647e-01 -8.727202229065937622e-02 1.305652232463474505e-01 -7.716113252097052400e-02 -4.488863453410131543e-02 -4.463370314598705951e-02 -2.434390852521428703e-03 -7.747179077281426962e-02 -1.149667071899518611e-01 6.200805163393741798e-02 1.391628622790360703e-01 9.654011041432616555e-03 1.671658562251045199e-02 1.253315527505914108e-02 3.475008075080949187e-03 4.686507993874346883e-02 -1.343152213937751915e-01 1.896477731830313873e-01 -1.887525248651253026e-02 -4.567028343127814416e-02 3.767142209638437572e-02 8.775177986527989138e-02 1.397234474150720884e-01 -5.139085812092958339e-02 -3.546692992578857895e-02 -2.140954878497300373e-01 6.928909333195522324e-02 4.485957473929759465e-02 1.609700051684851210e-02 1.504332766709568468e-02 4.602353557596253891e-02 -2.462536322472370642e-01 1.068973818832868461e-01 -5.818037886042315768e-03 9.643252529127560591e-02 -9.634026385292417116e-02 -2.299730005637018460e-01 -1.208562900034319959e-01 -1.175587302048280991e-01 7.574322799502219983e-02 1.753269558824089858e-01 -1.186304899224954884e-01 -1.620194463314264186e-02 -4.734159597618695786e-02 -2.919608994639533509e-02 -2.663417397990594862e-02 -1.086849731498552990e-01 -6.341597898199735628e-02 -1.993981517841916795e-02 -1.836856811454534444e-01 2.931008764701367730e-02 1.286803234393115447e-01 -2.429579121711559209e-01 7.879728191515482372e-02 8.278414729374736214e-02 -1.352050484778146155e-01 -1.159778427782354460e-01 7.704879851676364744e-02 -1.760042180060791273e-01 -7.177938453090014319e-03 -1.320497048830207298e-01 1.338247835119572154e-02 7.047971989286923311e-02 3.671483263490829541e-02 2.311979390121454703e-02 -1.680075390448268757e-01 1.153636080181783402e-01 3.303783951134654090e-02 6.400732395810097841e-02 -4.634434152670057622e-02 1.314647667852156081e-02 1.908135689913550426e-01 1.868995061286443105e-01 -6.157570350736700504e-02 -4.887067437228093808e-02 -7.259472358914188794e-02 -6.207030560629918370e-02
1.100000000000000000e+01 -1.192768062163539547e-02 3.616546690744637527e-02 -2.881182996516687411e-02 -3.636882942573078925e-02 -2.589410840383946782e-02 4.284709379221802311e-02 -3.193346576723157110e-02 3.171793205866144105e-02 -2.019231519301349989e-03 -3.395291960419397070e-02 1.404487949355393353e-02 -4.078720251837366501e-02 -3.661071931575964750e-02 -2.976603031022946599e-02 5.231459916000159166e-02 -1.568281573239817261e-02 2.287305795570051051e-02 1.287198876643786544e-02 -4.111724653685849828e-02 6.028699697189034840e-02 9.791644929049091953e-04 -4.538611884374920747e-04 3.028643915173763468e-02 -6.088321001834934992e-02 7.275171782483171035e-02 -2.438233369061099109e-02 -2.079810379332697190e-02 -4.922247550601156069e-02 2.210013744138199232e-03 4.388423278247589876e-02 2.327949597652003572e-02 -3.031247067170344742e-02 -2.605442466271768245e-02 3.136338438567898290e-02 -7.221177192099370763e-03 -2.000387603467987038e-02 9.824560673543101044e-03 7.029265878424918734e-02 2.490932629032105872e-03 3.813712112749065297e-02 5.042056062058147825e-02 -2.725311934423457760e-02 2.037223647016079067e-02 -1.263346557007590486e-02 1.537941992799243297e-02 -3.523360510461658740e-02 7.139079093089924222e-02 -3.122165551849714893e-02 -3.212232450834443670e-02 -6.307004305789878917e-02 7.689709546391683415e-02 5.246895174989564536e-02 2.316976352122439645e-02 -9.303807007846305599e-02 4.918666863894006341e-02 -2.685252555131873234e-02 -1.731013963073462641e-02 -7.857120402792604110e-05 -1.430402122917802665e-01 -2.803824064436770749e-02 2.850772852332389765e-02 -2.560285686461235069e-02 6.642334315882442771e-04 -4.192343260661533441e-03 -1.448980361129648294e-02 1.239037016070438160e-02 1.487960709084535094e-01 5.727559746479461006e-02 -1.544038619532882815e-02 8.691523698183656332e-02 1.971185245284661630e-02 -4.653548963316270042e-03 3.889209602407905919e-02 -3.837528475069100498e-02 -1.188961055454555160e-01 2.093015052742676352e-02 -3.123113986969434409e-03 -1.292080724621517129e-01 1.020207532989060306e-01 1.216103755208951254e-01 4.914840582478061104e-02 -9.288962739502954966e-03 1.422267621057429765e-01 6.582607221046371526e-02 7.710913233850573423e-02 1.468042779970749334e-01 7.989354841971127094e-03 6.650195070317491131e-02 1.888503503787066027e-03 2.798621717203178538e-02 3.955423892636377586e-02 9.228236407628502558e-02 -1.090549783176275461e-01 -2.726813627646126337e-01 1.666040425532770430e-01 -5.228306027085002916e-02 -1.229951933437162526e-01 -1.600622362432639612e-01 1.176749502213521141e-02 3.325982475797591154e-02 2.488521086163987192e-02 -4.429927646135516095e-02 7.919132033543187232e-02 -1.591216420372440210e-01 7.522773925540754414e-02 9.960657166483109781e-03 1.196385139483918253e-01 3.002839025595211916e-02 -5.378940141858733898e-02 1.791440005673647640e-01 5.018379296183810012e-02 8.517895856888693662e-02 9.776776721459433384e-02 1.281541770825563031e-01 1.892599970614356961e-02 -2.492845616117465302e-01 -1.083158862887788759e-01 -1.925958675732628370e-02 5.518900736527685563e-02 -2.611657370279131529e-02 -1.947777286460661839e-01 -2.533036234830469136e-01 7.514420106937653998e-02 -1.530131761461529620e-02 1.484391777935266110e-01 -1.177608741328205616e-01 -8.734533778113494351e-02 3.400693272456963012e-02 -1.016817799881383905e-01 -6.912063454773434423e-02 -3.463765597843432992e-02 -1.713901296713961006e-02 3.373676163079124268e-02 -1.005911945317906064e-01 1.204429415251001417e-01 5.387967058220922978e-02 -6.209006687682056685e-02 -9.776400414750443385e-03 -4.001558403717208473e-02 -1.483690037729178957e-01 1.810139943309534540e-03 1.497483569668643655e-01 1.068011723929473411e-01 3.833758062147808038e-02 -1.431040761273009720e-01 1.069082765376304194e-02 2.723284491839108590e-01 -6.057513809334696270e-02
1.114285714285714235e+01 -1.051180396273257781e-02 3.320305714960873622e-02 -2.789091982732142330e-02 -3.840250610426039490e-02 -3.194465946438775766e-02 4.333329256864464074e-02 -2.979626445870808479e-02 2.649418543987926492e-02 -1.175199490111601686e-02 -4.486504091967716962e-03 2.279828703216871949e-02 -1.313717666315153756e-02 -3.314455985417416595e-02 1.299815314288175865e-02 -2.358296353100005835e-02 1.181906063078644147e-02 -5.277002794540654879e-02 -1.545903710344581107e-02 7.954921129539771485e-02 -4.641391050199810547e-02 4.972629558635047187e-03 -7.282805742350325143e-03 -2.762115070273052711e-02 2.400827740434151661e-02 -2.432925578573072803e-02 4.305916320605712028e-02 3.878847209828386461e-02 -4.725226291769380263e-03 3.592809380486503001e-02 -1.618974296510639413e-02 8.734974510901516789e-03 2.095994128891789585e-02 -2.165615595327858786e-02 9.015622908502708005e-03 -4.648005535796841982e-03 -2.336006895863292077e-02 -1.933894917268666816e-02 2.315984486328126479e-02 2.121361930053248732e-02 5.733275473000509770e-03 1.866185156129294281e-02 -6.458025954035570559e-02 -2.553407385896826545e-02 -1.055329338729593530e-01 2.036464074308569003e-02 -2.933037115854342063e-04 1.795208705626537629e-02 -4.684108009820624197e-02 7.998497716930178664e-03 -4.183675778926206762e-02 -7.705236355865037468e-02 -3.103846553701549577e-02 1.222722769887202993e-02 8.795128027320854580e-02 2.321997478887457417e-02 1.361330548941782313e-02 -7.146516757535127662e-02 8.303333380450010626e-02 4.118733557280799401e-02 3.189945966220644746e-02 -5.538209895332434074e-02 7.869671827291746524e-02 6.343003225482735097e-02 -4.730542287334345980e-02 -7.283336058626208032e-02 6.364705622213394365e-02 -1.190384196030691705e-01 -2.026586602944765655e-02 -4.703983853940400112e-02 -4.871943252552688591e-02 -2.261526162297520237e-01 4.266273917096827933e-02 1.029556080780085064e-01 -4.552584207896903656e-02 -2.688698425465285355e-02 -9.631469046936314005e-02 -9.212677613808071056e-03 1.047591395623360955e-01 -2.206018263574718863e-02 1.669875843872504779e-03 -9.470010683535196039e-02 -3.705500650323608359e-03 1.871580174991897272e-01 2.389473681673006875e-02 2.089689938996542456e-03 -1.692559211218496729e-01 2.361165399787443740e-03 -4.025948026024590148e-02 -2.969981574887570544e-02 2.060803765405933019e-01 -6.318556554545980662e-03 3.653930635154629958e-02 3.578128536948049776e-02 -2.229849788639790692e-02 7.032546810671219673e-02 -1.789406859676970218e-02 -1.712506799329280571e-01 -9.397532027226683515e-02 -1.349554286040832163e-01 2.355306747143295215e-02 9.643961711651082014e-02 -2.640461371249359923e-02 1.738876965932333041e-02 -4.775566137697226377e-02 -1.324660403002912157e-01 -3.883394666911372563e-03 -1.005888644661554476e-01 -1.526633364544894844e-01 8.894992159843993773e-02 -1.747914123105737821e-02 3.416316073005635362e-02 4.601264791659891162e-02 4.438827514640353300e-02 9.849367490884762544e-02 -1.731098796551631003e-03 -1.891220958555241971e-01 -1.158145450199496718e-01 7.116327188537686921e-02 3.248822302821830627e-02 6.407753730957833904e-02 2.054865294083234595e-01 2.892968383772035260e-02 -1.337337094976482066e-01 2.449950681797397403e-03 1.620227156756839232e-02 8.322197305928565048e-02 -7.286381066826265462e-02 1.857677741515048608e-01 -6.244162640239985657e-02 1.608046562253790390e-01 4.590263351623547622e-02 8.913326913539355856e-02 2.313740443580143691e-01 3.005905461691767977e-01 -9.105450020487997065e-02 -4.611575474258023527e-02 -4.594172968102110295e-03 1.272671301905302088e-01 2.243503686160378818e-01 1.997802587552844483e-02 1.468881632709944929e-01 5.527883610335153353e-02 2.123049901940789186e-01 -3.592917279061397934e-02 -1.073672868090069440e-02 4.111523400083421514e-02 5.520501740428933324e-02 1.285644676764321759e-01
1.128571428571428470e+01 -9.080652013758395286e-03 3.008803669933500166e-02 -2.676119474981527441e-02 -3.883097653828044421e-02 -3.642898632714783314e-02 3.962252837239634701e-02 -2.484219513552142489e-02 2.856707821565577024e-02 -5.938264521183992187e-03 -2.221343934873272821e-02 5.407549779517274724e-03 -3.114352235722038856e-02 -2.018048856067366018e-02 -2.430641911716247688e-02 8.945109445687604577e-02 -3.580931155297137347e-02 -6.503612029414004847e-02 -3.599301881065924708e-03 3.033570044181994191e-03 -1.683997144250073963e-02 7.436369801576783733e-02 -1.015975297528757260e-01 6.122837267078146822e-02 -9.822675696078991825e-02 2.595865768228422521e-02 -4.102886813543085015e-02 -5.212779630464129538e-02 -5.676253399697983593e-02 3.345245853874050102e-02 2.523817021997113927e-02 4.328159826599609072e-02 3.220545215830826306e-03 -2.012788172530913591e-02 -4.052912802856529291e-04 -3.251679922653458871e-02 -4.925959113742209988e-02 -1.774152202698564898e-02 -1.261461892641355456e-02 -8.264175480155239173e-02 -1.597913850002739139e-02 -7.213241400243766525e-03 5.616765654317620177e-02 4.863998970673553274e-02 6.605648293737567678e-02 9.435605220749047894e-02 1.264843483180102535e-01 -4.348661809367264375e-02 1.168602271999031467e-01 -1.247845670970016141e-01 4.946179261094990620e-02 1.955329447774450252e-02 3.814852604180076628e-02 7.544828381198388778e-02 -9.925146118101531301e-02 -2.619053066919930367e-02 3.004698427575366870e-02 1.711258438965817391e-02 -1.947922606645851457e-02 5.427749317976391513e-02 7.817622860562034592e-02 3.866846492192931722e-02 -3.098703852586577601e-02 -4.457945652054260549e-02 -4.886017736453911881e-02 5.540634880095519216e-02 -1.067571028307788550e-02 5.482135855170653521e-02 -9.038783231235750226e-02 8.075572619023238530e-02 -3.718017775424115046e-02 1.051505654428015607e-01 -8.473936928850279993e-02 -9.232871007723850165e-02 1.538822969810131891e-01 3.031542666123505664e-03 9.951777223262690819e-02 -8.454169666596543509e-02 1.831576305343239272e-02 -9.967825408482110586e-03 -3.720787832006081357e-03 1.581636704731051446e-02 6.793120341804799456e-02 9.018583764690168980e-02 2.069033114311890319e-03 -9.155819178397325842e-02 -9.954128704848162756e-02 5.458718272566686486e-02 -7.496327955837515933e-02 1.028884264429211076e-01 1.553394734694959201e-01 1.602291554710695565e-02 -7.974458035212310392e-02 -1.171727584515931155e-02 -1.259977954396930278e-01 8.385613553186978264e-02 1.272368391935809473e-01 -1.315766701844304012e-02 -1.357515038588644196e-02 -8.961100549358830616e-03 1.900138333788071315e-02 6.945570045774267232e-02 -3.183575026845710670e-02 1.349393936447546849e-01 1.804064493093740507e-02 -7.905768307890538582e-02 -7.990589407166881486e-02 6.550281791629139483e-02 1.968385619605834969e-01 -4.175334461602590169e-02 -1.382583338907872605e-01 1.734318779587864234e-01 -2.068637357157263740e-02 -1.695964494480140528e-01 9.523540906421930352e-02 -1.039487469819112969e-01 1.009122949093037985e-01 1.127929208367708241e-01 1.447862523342528518e-01 -1.338830387378152076e-01 9.379421669846681187e-02 8.583849315859293228e-02 -2.173080704247853934e-02 -3.235713090223754640e-02 8.052294137502778726e-02 1.222600942204114943e-01 5.377369921956121068e-02 -9.898686238341194987e-02 1.144020347830863454e-01 1.340902550659958392e-01 3.822503543739037835e-03 7.917742089259990901e-02 -1.106526828202134549e-01 5.354849490132982531e-02 -1.078651557233578639e-01 9.919356302877460618e-02 4.430494033152917316e-02 9.998935046831304574e-02 -6.860292140045270992e-02 1.069054124096078112e-01 -2.107852772998347890e-01 5.689499153532620590e-02 2.367108150329521113e-02 1.981595710516903530e-01 -3.811028161707180617e-02 1.318160361385237178e-01 -3.135814686487033986e-01 -1.383790565584412380e-01 6.932901913652458371e-03
1.142857142857142883e+01 -7.892984180184954221e-03 2.736261992769935952e-02 -2.572745156695406890e-02 -3.902319244906433254e-02 -4.040424852575874581e-02 4.209755751475616897e-02 -3.237376754046059762e-02 3.897979240269757589e-02 5.830636904259664695e-03 1.607340630209489482e-03 3.425712936558209919e-03 -2.956973424352048185e-02 -3.970563670532755579e-02 -1.081868406344017874e-02 -7.163148569135372769e-03 1.335776401214086931e-02 2.691417995032005170e-02 1.466828458858716530e-02 1.338892029314750313e-02 -2.366274199079602264e-02 9.068495782666717228e-03 -6.131521545130377490e-03 1.074814270732154901e-02 3.335967112913515789e-03 -5.324659204860423579e-03 -6.172766175885959113e-03 1.634271762169004633e-02 -2.813071661540422416e-02 3.044534198682273193e-02 1.350393469199993000e-02 1.453655999025553654e-02 -8.868049994492168547e-03 2.811225871192962050e-02 1.581966700416187477e-02 -1.111786849766851527e-02 -2.204240684918957680e-02 -4.872321810155177263e-02 2.079769543649189964e-02 -5.598841413784697019e-02 9.215477582196002909e-03 4.225766823806174216e-02 2.513163070923285156e-02 3.002340896250997506e-03 4.999888275682164152e-02 6.978128234083849635e-02 -5.534631480099268946e-02 -8.339826104426703579e-02 6.813785657502709203e-02 8.854271423622613046e-02 1.235010819881504074e-01 -1.055240476690983975e-01 -8.955337189769962958e-02 1.856679400586733891e-03 -6.749683358835503744e-02 -2.128498568082005243e-02 -6.621807253895263534e-02 1.889624607387938027e-01 8.643117929525143128e-02 8.776285136245812191e-02 -6.917962535166809201e-02 7.459206391698196270e-02 -1.757786060662366867e-02 3.414017724266890652e-02 -3.133100852741852599e-02 -2.029569403628487048e-02 -1.098400717017323919e-01 1.290400496095375493e-01 -1.370802928179016555e-01 -1.148685251643557885e-02 -1.146142075875850042e-01 1.193997803134365515e-01 -9.299698886047311208e-02 1.108235156322584514e-01 6.524530764118612047e-02 -5.320989316419745367e-03 1.349537398659412524e-01 -1.233580091328633811e-02 -5.234645450347765600e-02 -2.454563055771067856e-02 8.593314429002053834e-02 -9.359007728048528152e-02 -1.428171427365660384e-01 6.132116106047921789e-02 -1.551164257966657356e-01 -1.405402746634802080e-01 7.325590020618912013e-02 1.532436037626651315e-02 -5.140897214748962885e-02 1.935194970977841683e-02 -1.005801511997882897e-01 9.649169543845227681e-02 1.843309200252382096e-01 1.038865939814214018e-01 -6.690242243580524217e-02 -8.064052798149985712e-02 3.904213846174031666e-02 4.359813308590435033e-02 -1.817101424328913528e-01 -8.403609621417593156e-02 9.212302958987114709e-02 6.402191196811690688e-02 -1.805480676911497620e-02 8.961345104887979973e-02 1.778227468402934081e-02 -6.838083132224005711e-02 -1.196246847209321285e-01 1.451362341502275000e-01 -9.028718936111848614e-02 -2.477138710087402329e-01 -2.790250515977178367e-02 7.806809505242543606e-03 2.255912460906651373e-01 -1.220463919870881930e-01 -1.371777617739759238e-02 -8.246172610843481576e-02 -1.111010264840675554e-01 8.566617367557825824e-02 -1.737862332845234170e-01 1.808109791566568994e-02 3.176048068448181910e-02 -1.251214037665292766e-01 7.342861176703024961e-02 1.468416024939569499e-02 -9.915302969183957538e-02 1.317650385646907361e-02 -4.658579246000682517e-02 4.263136915144221523e-02 3.821591365413010144e-02 1.244713068418745322e-01 1.270306891760285550e-01 -4.242680935979368205e-03 4.631589671664185920e-02 -1.232315272083061436e-01 1.881006452329490042e-01 -1.631154650814358453e-01 -8.836321671489105745e-02 5.475532225230569927e-02 3.314996441846606353e-03 1.074731841613525835e-01 1.480951635795385753e-02 -3.655550942334381825e-02 -9.814427665990684002e-02 -1.719378991479137697e-01 2.780692285241377799e-03 -1.027138427495927347e-01 6.705910500776289529e-02 4.748734959067250211e-02 1.710689872546701240e-01
1.157142857142857117e+01 -7.155652573468750978e-03 2.600186173321774805e-02 -2.573930033776191881e-02 -4.155787700225055392e-02 -4.805539450343739027e-02 5.073885140594256576e-02 -4.148420356427595657e-02 5.610724422785969001e-02 9.562853575309298096e-03 1.451183757360125556e-03 2.367153749310180189e-02 -4.210515441363400779e-02 -6.308429135951673650e-02 2.679997825693416005e-02 9.835115115958599497e-02 -8.122022651510747704e-02 -1.752615207994721036e-01 -1.060844406059654674e-02 1.547515209318266194e-01 -5.204267984777094513e-02 8.068513084336766117e-03 6.553965498734315269e-03 -5.671889081640794656e-04 1.664203335618348600e-02 -2.823038067944732069e-02 4.861484849999613694e-02 -1.674821365668073461e-03 -4.950560216647088146e-02 7.679621154604124311e-02 -3.645977532178146501e-03 3.183427966077836263e-02 8.677775969607125911e-03 2.665574421999276564e-02 3.293074742812398398e-02 -5.932410434804236826e-03 -3.602503790675556233e-02 -4.459717251340480221e-02 -1.453257655027507048e-02 -5.005145776446166817e-02 1.476276708279139482e-02 4.377774716165355740e-02 4.066254447530812804e-02 5.272678437376385370e-03 1.107531761454301211e-01 7.883925133019431541e-02 1.181457263200696023e-01 4.163415450396263512e-02 -4.638187917048591791e-02 -2.314035385687835955e-01 -1.234311633327522806e-01 8.080813425660923754e-02 -8.960490467817344706e-02 2.255950611860813373e-02 1.335702219216021724e-01 8.844205334407735652e-02 6.639472891661619969e-02 -7.214577590254060702e-02 -1.973101829907764407e-02 -3.734649476661696527e-02 4.501206485598713974e-02 1.094598149836288961e-02 -1.345473534455898616e-02 4.442068780795317001e-02 -5.216339755533722783e-02 -9.882359969135274050e-03 9.208567682513930930e-02 -4.211730523170782031e-02 1.306700856990176095e-02 2.797252098710668183e-02 -8.668402187944977688e-02 -8.495322496959653580e-02 -4.044609839467040030e-02 -7.037248000317887497e-03 -1.533883411858238677e-01 -1.657820218294989156e-01 9.793593671939498924e-02 1.195395416208600362e-02 8.239158208312872059e-03 -1.296877431919205709e-02 -3.963755305198235490e-02 -3.259280873862428068e-02 -4.397273008277365752e-02 1.804866208210591239e-01 1.697269730096179763e-01 1.205483135074111173e-01 -1.756615683992269333e-02 1.834216259542531882e-02 -7.785068139465285697e-02 -6.872261246856201100e-02 3.320094214725513300e-04 2.394583279018369301e-02 -9.622616001349824921e-02 3.483366541752552087e-02 -1.744186540646006089e-01 -6.001336038865363182e-02 2.094557755893169948e-01 -1.828925313486426743e-02 -4.787134228569173144e-02 5.661622442933253452e-02 2.944686332480365293e-02 7.791879247343169723e-02 6.561334213357353229e-02 7.036830340436993347e-02 9.753970273391796009e-02 7.963752835977666589e-03 -2.439075640020049382e-02 -5.415523234621633791e-02 -4.040836801020222802e-02 1.610545627092848514e-02 1.143616762513025992e-01 -1.597509294540157623e-02 -1.033860521222314532e-01 -9.341353954795841852e-02 -7.308895928460827640e-02 -7.263664996657867579e-02 1.203521202002160173e-01 -1.738303129700323191e-01 -1.720215842625961999e-01 -4.325648320856299162e-02 -1.600995048755398109e-01 -1.502726632491627745e-01 6.179756148858328579e-02 2.411768899282051848e-01 4.710736859491060358e-02 -1.160458255030008268e-01 2.817488303522358573e-02 2.165297354320716572e-01 -6.743506151931293047e-02 9.986619759604845048e-02 1.614597564495583448e-01 -2.469773823941472449e-02 7.069261023750809947e-02 -1.180208059138334042e-01 -1.061282297973790700e-01 -6.633503094859852234e-02 -4.584979337344348427e-02 -7.242098206445364041e-03 1.543534638939773537e-03 9.699601214572550756e-02 3.206108796858187643e-02 -6.140060898931151007e-02 2.996895936462146137e-02 1.258830967794638891e-02 9.119266816691168343e-02 3.695972695139353170e-02 9.299815251694945606e-02 -5.847511468260960243e-02 -5.625550675244030824e-02
1.171428571428571352e+01 -6.664104681260388935e-03 2.588118968386778421e-02 -2.723722311422109577e-02 -4.669167916246029504e-02 -5.868626051491659945e-02 5.653020241149424308e-02 -3.928265607949357752e-02 5.922630744360585925e-02 -9.526733489637922991e-03 -1.183369249454602895e-02 3.945496794654120010e-02 -4.639329919376499606e-02 -4.017827716330405613e-02 3.696717763656547692e-03 2.993903488067114517e-03 1.977826764360494233e-02 1.897097273351579239e-02 -3.271792742599593379e-02 -1.738412886373379498e-02 7.924097321455519710e-04 5.873286017580847500e-03 2.010061154639878212e-03 1.491957475796750962e-02 5.114070775903405836e-04 1.241761459605421510e-02 6.048168305824562323e-03 2.970911087922808655e-02 -4.612234359135022888e-02 4.502542778915567812e-02 2.335834463285194409e-02 3.586743405721874722e-02 -2.419986451024268292e-02 2.614285594092503884e-02 2.199245919940761435e-02 -4.869108983394086765e-02 -4.947014628465885161e-02 -1.396101154586148856e-02 2.939757981327984979e-02 -4.483745589310545593e-02 6.065715542875248223e-02 5.690770350631215412e-03 -7.452559089541318897e-03 3.430483423579143432e-02 -2.936284671804908694e-02 6.601796434285905901e-02 4.460229620911736192e-02 -2.677370652908654322e-02 1.408270647880246473e-01 9.619961934554881189e-03 2.349003102103884230e-02 8.093642493633944335e-03 1.714229958205043258e-01 -2.199085634925761548e-02 -8.993707861241621859e-02 -7.963548353366681209e-02 6.667469122110475377e-02 -6.701215684311742637e-02 2.737125963176380294e-02 -3.480624892153669214e-02 -5.194134913459819147e-02 -1.869777667654947588e-03 2.804864892170466292e-02 -3.071510693985500182e-02 2.432477340174851038e-02 -2.790488985701858674e-02 -1.980107850996520175e-02 4.847317968811637109e-03 7.772207565622882459e-03 2.967354399529384054e-02 5.465975050705804139e-02 -3.295347016984334632e-03 -3.446968804118404062e-02 -1.697476066134970263e-02 6.867354994946113511e-02 4.095618976824551977e-02 2.386630267133148763e-03 3.708219353936665491e-02 6.789599778592463053e-02 1.682195689813677925e-02 4.813689495193181934e-03 7.460695374767564725e-02 -9.971519445521605587e-03 8.024022105190611875e-02 6.391657101544714892e-02 7.073483559039438207e-02 6.053234433781683188e-02 1.983111568769447414e-02 4.758474802508499968e-02 -1.037739979024525916e-01 -5.605510959864151016e-03 1.541687682818527749e-01 -1.293965266910328815e-01 3.018658343475572395e-02 1.108072041545272828e-02 1.625226697352478988e-01 -1.836799725604513489e-01 -2.413293344799804369e-02 9.267025816201834854e-02 1.609475365517069878e-01 -1.902021588287519938e-01 4.770381788841582260e-02 3.454358768347152997e-02 -8.515313204297549066e-02 -1.045041318279186227e-01 -9.653354533416638739e-02 -9.159893526491004467e-02 -1.057316272458204837e-01 -1.023033127851236124e-02 1.836230511985140548e-02 -9.047146555780251342e-02 2.066574378008388668e-01 -1.689121284836843373e-01 -1.256899020924669430e-01 -7.689767319555551595e-02 -2.639120671592244671e-02 -3.700131982261511271e-02 -1.242417867895198175e-01 -1.312817036627422218e-01 -5.822439620129558208e-02 -1.094972135281010867e-01 -6.427171090773105278e-02 -8.418584678027231372e-02 -1.631211643529897337e-01 -1.083965240178918071e-01 9.111103028390106842e-03 -2.749140366332390450e-01 1.517016478392107723e-02 -6.139883369976731169e-03 -3.756531777315352816e-02 2.474383383268514980e-01 5.020159902845482136e-03 -5.648195069028390247e-02 -1.181377339570397061e-01 1.743097480713606540e-01 4.394325374347036323e-02 -2.554354571337714153e-01 -3.116162393152843366e-02 1.788052580836995697e-01 -1.601422272312301165e-01 3.949076139123268436e-02 1.071161522640967645e-01 -3.770883746544594767e-02 -1.761506394598286174e-01 -9.119668195234888197e-02 5.655740574137171212e-02 -5.331457098481901663e-02 -1.495755307930604627e-01 -7.931486789854239050e-02
1.185714285714285587e+01 -6.528680077280257094e-03 2.645617699012915366e-02 -2.894680017056292659e-02 -4.971032926247685724e-02 -6.228309353418149535e-02 5.218496892855902652e-02 -2.981094349763689991e-02 4.502576591829014069e-02 -2.160273529601451289e-02 -1.148055976424831870e-02 2.614739082365142089e-02 -2.203734326031953419e-02 -1.003309279356552966e-02 -5.815637900582444793e-03 4.492542395072691985e-02 1.040636692093707683e-02 -7.292308268965476403e-02 -4.381653424894661752e-02 1.532081261719041819e-02 -3.777944328252743483e-02 -1.042441647094844576e-02 7.933026598601377807e-03 -7.172187076292949395e-04 -4.701392975107693793e-03 5.483095116298207288e-04 1.292891545249840249e-02 1.710395414587862623e-02 -4.102741387669663758e-02 5.658886949568335545e-02 -5.058798995419504403e-03 4.049064764124849641e-02 8.278549924985727400e-04 2.366837245712891547e-03 -1.220242248808961483e-02 -3.882187153627234683e-02 -5.088381462408055750e-02 -2.711389732117737775e-02 3.362136850012564099e-02 -2.255725529095170979e-03 3.503757909769432410e-02 -3.063163673230697923e-02 -1.308358498201372261e-02 2.039837898367646840e-02 -1.202979818556882408e-01 1.137056512820720094e-02 -5.924584536408335905e-02 -4.189797005627236143e-02 -1.610391106392736931e-03 4.226994708026660108e-02 5.338261880922933605e-02 1.062501061254752903e-02 1.063868870360325930e-01 -1.347700357845266483e-01 5.231051424806126143e-02 -4.382056570162102399e-02 1.051330231394860711e-02 -6.507338736822954051e-02 -3.442200438893532749e-02 6.982875514384499771e-03 -5.878256318475684472e-02 3.742847103082653365e-02 8.390012931284199574e-03 -1.300250502053929523e-02 8.390716571817831426e-02 -7.565135945651439708e-05 -2.613075442167663454e-03 4.721026322857500845e-02 1.316095629184418636e-01 2.483456161751316366e-02 -9.595399186854347562e-02 1.443915437651593636e-01 -9.739404861428987981e-02 1.880674354395596715e-01 -1.963868203572926782e-02 -7.594310716161456476e-02 -6.331412308902130415e-02 8.190592698660406623e-02 4.529097935734459346e-02 -4.608351104875400145e-02 -5.973259728088942816e-02 1.003760244234707527e-02 -3.775238445127683529e-02 -4.522550285885632709e-02 8.717626522929587674e-03 1.636929939354055674e-01 -2.941950340010240916e-02 4.899604463833401313e-02 -3.822440234375412693e-02 -6.066270602595478199e-03 1.539565858935641914e-02 8.601712756902575585e-02 6.766537044704278026e-02 2.985347670104655446e-02 -1.666205286536362115e-02 -2.442740725489121190e-01 1.422247588830187759e-01 1.347352683090957959e-01 -5.374246953218635159e-03 -9.745310441119936495e-02 -6.008898367001361956e-02 1.433640441299006973e-01 4.628625452310126259e-02 -1.931192798748340711e-01 7.136793460346138596e-02 9.973397661808595938e-02 7.312379725312015410e-02 1.802176809234026789e-02 -1.239732565938767295e-01 -9.665874232626596452e-03 4.049815972680203408e-02 2.249870928467562550e-02 7.746959536151291903e-02 2.443449271789331634e-01 1.192935203221274221e-01 1.501443357949750756e-01 4.038809127013272965e-02 1.731521803274491955e-01 -4.183924596256317213e-02 -9.464267401843089178e-02 -6.441107844830423756e-02 8.252284796584821724e-02 -1.512209751695056670e-01 2.496055272322633689e-02 -2.546543646100844493e-01 -2.099639521848614132e-01 -1.034734741600874530e-01 5.901442712685255054e-02 -1.872528782985821011e-02 -2.629447566301856484e-02 -7.559536578472565715e-02 -4.099706134484517456e-02 5.045116334647377354e-02 -5.840544517826803256e-02 4.491637613156010053e-03 4.104582633539764075e-02 2.673817588674743534e-02 1.138414005662707895e-01 2.015264398399077214e-02 1.074597868984780713e-01 -2.111374257549866462e-01 1.487885821775798700e-01 1.649809809971908292e-01 3.990953069140910220e-02 -1.336785795810205291e-01 3.580083659068915986e-02 -2.032684888641360654e-01 -1.045226752981519014e-01 -8.544702272820585420e-02
1.200000000000000000e+01 -6.520599237614401432e-03 2.704347261606278308e-02 -3.039781439551361708e-02 -5.012959217665002160e-02 -6.044826216636784572e-02 4.329323661488948538e-02 -2.569467305068475968e-02 3.146098075887057005e-02 -1.695056009004638695e-02 1.254088701230320589e-02 6.072061484788007606e-03 -5.484792783240809502e-03 -1.749606650219738893e-02 3.885695346438837027e-03 -4.294348605694287696e-02 6.317165836883739671e-02 2.157365287380017677e-02 -7.384255399888219919e-03 3.477646046395616725e-02 -5.114976153519365520e-02 -1.847879893115726702e-02 4.612224873340508430e-02 -1.421425499790733050e-02 7.025696628084372730e-02 -3.327442061426978681e-02 3.148397062396365853e-02 4.369509524065186279e-02 -2.633626440913273623e-02 6.078246822781412095e-02 -2.883353745265546456e-02 6.908026091065377731e-03 1.606319679115904286e-02 4.661984900396297545e-03 -2.303990932589701501e-02 -2.889757346273975208e-02 -1.277321645113484519e-02 -3.918667132746760096e-02 2.085159907928164913e-02 3.236444305881476611e-03 -3.452556368033472822e-02 3.059380947276343216e-02 -2.512008352142768540e-03 -2.966266734124307566e-02 8.156892407153198965e-02 4.650206192808284400e-02 5.032357900035962228e-02 -3.515373701700252873e-02 -3.579899917837332107e-02 -9.221187380604399519e-02 2.058425850889716770e-03 2.750017716863859072e-03 -4.430636622685760889e-02 -5.084733236137722184e-02 1.918743430888288359e-01 1.111828259923910572e-01 5.868152228228269707e-02 -7.060172789396645943e-02 -8.416463092150064385e-02 5.697818497883479910e-02 1.501574460999393311e-02 -2.620328680501324455e-03 3.017849304896624146e-02 1.033948403941122723e-01 -2.414580975350281381e-03 -8.901062960049990758e-02 -1.065553073917704791e-01 -7.533641851381470134e-02 4.132933947181723078e-02 -1.166846650773697563e-01 1.328315748992467960e-01 -2.933636224601208001e-02 1.337805276756711959e-01 7.011429000393336330e-02 -8.438041780607845321e-02 -5.200072824067961813e-02 4.802516400533692054e-02 -1.049426453269457632e-01 -3.364398228905005062e-02 -5.111452465002212786e-03 5.113434237910293584e-02 -5.573923206974951139e-02 -6.533337950461198806e-02 5.074500656277364935e-02 1.093854557780985365e-01 6.205187847076981678e-02 8.504692054323319261e-02 -4.960270936395171082e-02 -3.111521120436044723e-03 1.610563465046127851e-01 -4.033328436342206724e-02 1.722352991697824742e-01 7.599132916457720932e-02 8.267905979695695795e-02 1.401229167747911897e-01 2.054923704303615595e-02 -4.162181802680677695e-02 4.890402907088436252e-02 7.242048198227987732e-02 8.518474877251951127e-02 2.055304723215510207e-02 -8.098745905312881160e-03 -2.055040869487425106e-02 5.879357718796621168e-02 -5.679615376404963806e-02 -1.105119829527964614e-01 -8.613230752119611922e-02 -1.173799534909768655e-01 2.278719557942475438e-01 -5.069542596228369252e-02 7.116921076024639026e-02 -3.328457612962239243e-02 5.100977651933984169e-02 -2.195939596527238247e-03 -9.869149606915351980e-02 -1.747817139351841992e-02 -5.194116097367162260e-02 1.785344520171121552e-01 -5.279966607048068583e-02 1.044480466717477296e-01 1.859475104202368001e-01 3.419090621233054905e-02 -7.876371629471053473e-03 -2.012710801909089187e-01 6.239453855649296221e-02 2.603908613813982892e-02 1.190770157772290914e-02 8.816806942212190856e-02 4.940162320068411383e-02 6.831879878440184906e-02 -2.305660764480882696e-01 2.304604148980629319e-01 1.066046494518126109e-01 2.920358713877256249e-02 -8.759450625141056157e-02 -8.723318265180224351e-02 -1.304954907880360726e-01 2.274815834001903125e-01 1.694279889287243213e-01 -3.159625026513840362e-02 -1.385580340807652799e-01 -6.028985167720699034e-03 7.095369277049801138e-02 -4.330948364446506049e-02 8.086267225281770776e-02 -1.610327398043352454e-01 -7.747587891026710971e-02 1.165883304365733335e-02 -2.045461817618255962e-01
1.571428571428571397e+00 -3.612541621412284076e-01 -5.707280656558476606e-01 -5.341636874895090425e-01 -5.059521584307272862e-02 6.989051499228304820e-02 2.593437734016326712e-01 2.701951928321225105e-01 1.048921435783919387e-01 1.249964842554354139e-01 -5.370785393436502964e-02 -6.982248377849846477e-02 2.227016015687457717e-01 -7.173533377396995592e-02 7.822877549906220862e-02 -5.861703850130889348e-02 -7.276982922193529768e-02 -1.252829915490350464e-02 -2.732611399921405781e-02 -3.181082350264747421e-02 3.916065050446226187e-02 -3.319621393091103795e-02 -2.807669462206505498e-02 1.762586854015974966e-02 -1.105558650557052387e-02 -5.283345184109006741e-03 -1.223411932876680881e-02 -8.721928154101988217e-04 4.445612335870802352e-03 -2.663815614236952466e-03 4.619590560425575546e-03 1.108094712737020884e-02 1.400677030593935283e-03 -5.152761163917087212e-04 -9.206571956590706965e-05 7.367086133741050473e-03 -1.071712552649684317e-03 -6.846690664245358264e-03 -5.298763440641886431e-03 -3.498261541789612862e-04 6.612591835138448325e-04 1.339474498264494121e-03 -1.871415729271267911e-03 -9.194956004832547454e-05 8.228205405804479150e-03 -1.748204657305043241e-03 -4.169257156853810320e-03 2.175907601308004185e-03 2.475447645417334030e-04 -4.139924416912166803e-03 8.822428796138509499e-03 1.788076539967157997e-03 5.113458805118540826e-03 -3.859980599941263604e-03 9.323535666275453628e-04 4.802640420554597604e-03 -1.499547597757371759e-03 -1.904530049703455959e-03 3.301625016458911363e-03 3.150058769742821417e-03 -4.458590964316098775e-04 2.578300617190160040e-03 4.492577289467732105e-03 -3.478263175633711235e-03 -2.293512316362582119e-03 4.896373612273106218e-03 8.933200931030987630e-04 2.786626555367495428e-03 -2.973407228627975899e-05 -2.080836357177213557e-03 1.153699120661679650e-03 -3.280106277194192160e-03 2.746287184760541969e-03 1.229454428800307595e-03 -2.065809183018812827e-03 -6.023519475268399688e-04 -2.032518310642673128e-03 3.308024218932043622e-03 1.693810138312714601e-03 1.050289445563551806e-03 -4.210951326928477774e-04 2.401842482022489584e-03 2.579794361026299513e-04 1.605151284421493492e-03 -9.819011310909391867e-04 2.810303158757204104e-03 -1.804720029341151579e-03 1.629636397147978086e-04 -1.884826017472463183e-03 -8.789606435544721104e-04 -2.652627764677977038e-03 -1.846292842207281537e-04 -5.555030204842289479e-04 1.089463828029831429e-04 -2.316850447303537598e-03 7.683183350171305043e-04 7.701453456339820740e-06 -1.739746908274782990e-03 1.533708498358953660e-03 -1.032573110387458894e-03 1.926232888386725456e-04 1.088669369083000932e-03 9.008399740228874774e-04 1.516646385991573523e-03 -1.274400256339370272e-03 -2.191853188130510419e-04 -1.887591650316303507e-03 -4.157852423802783958e-04 -1.826950637172417946e-04 -1.254242123454805003e-03 -1.517175596155476928e-03 1.678478891649399238e-03 1.310880260897453325e-03 6.922203303214945593e-04 -4.802076395949311273e-04 9.823030923465949065e-04 -1.276803743730391474e-03 9.560265825916012747e-04 2.649773258344918824e-04 -3.947706863132471899e-05 8.623388954780265110e-04 7.870590255011770172e-04 9.570526766576359671e-05 2.972797701467563294e-04 1.901302433640142408e-04 -2.816776990475379342e-04 -5.173299407791650401e-04 2.949542599545718069e-04 3.836192800801324003e-04 4.547624889530442254e-04 -7.245058757462102123e-04 -9.579058652465983256e-04 7.361830177777623982e-04 9.383644180504165664e-04 -1.787236692970160736e-04 2.295871557214745700e-04 2.896622024652489315e-04 5.774688937351039712e-04 -1.517733763725489431e-04 -2.124389665021488634e-04 5.808549384511334322e-04 -1.430761073836531682e-04 -1.557179485019846775e-05 -3.136200951933333279e-04 -1.780415257326652318e-04 -1.462568139659865081e-03 -9.285666682596631274e-04 -3.296844205980971592e-04 1.171741750161762612e-04
1.714285714285714191e+00 -2.621944779772181766e-01 -2.655444344603312690e-01 -6.241984142149538395e-02 -2.683583881732371501e-01 3.213212248312160568e-01 -2.935009926244052172e-02 -3.496781972807704308e-01 -3.107786683096944724e-01 -1.592918523842612455e-01 3.763045115754619641e-01 2.744810413072322763e-01 -3.381994892066733094e-01 1.475977494910498955e-01 -1.515385220480087447e-01 1.756105419456017447e-01 6.535765586351478806e-02 3.423142701521350584e-02 7.037949520232079925e-02 -1.174327163540524709e-02 -3.217188414510845085e-02 6.822483708494715693e-02 1.047630349430830367e-02 -8.233464038543664154e-02 4.726612468089568669e-02 2.964945076689801291e-03 1.275808499790166868e-02 1.687490253608405627e-02 1.552560721182109742e-02 -5.526018078398048199e-03 -2.955543832678412045e-03 -2.279359231861511140e-02 2.328892630218901486e-02 9.312015118717421186e-03 -4.093649378928706541e-03 2.688098799234520456e-03 2.269426011550648194e-03 9.614454224433367432e-03 7.998307087472494165e-03 1.232106248935541451e-02 1.100465497602541240e-02 1.770335915946702650e-03 4.018764004367452770e-03 -4.739132043596853625e-03 -1.350062433990522823e-02 2.186159685274819114e-03 1.817766861517339239e-02 -1.563575523171259777e-03 5.808768473316201081e-03 4.138731432243472445e-03 -1.476706530668225013e-02 2.142246770542712529e-03 -1.214550308819575472e-02 -1.050145232962935342e-03 7.948711845392322783e-03 -9.334604460070578674e-03 5.921023106072580708e-04 -1.170111634179437634e-03 8.293927464913222053e-03 -6.845668413848664605e-03 4.004549088480462149e-03 -8.686817787333297189e-04 -7.004841380009783555e-03 -2.953781590962922636e-03 5.202145602856237186e-03 -1.142767277564001038e-02 -1.006037587780397521e-02 -1.187435912837447481e-03 1.890658455614431738e-03 8.692161907487185989e-04 1.793891634198352403e-04 4.792661104453552721e-03 -4.607592438952238037e-03 4.301290641402859792e-03 1.853112501724725643e-03 -2.362235524350527859e-04 2.543592196182300341e-03 -1.221904022023150016e-03 -2.581226280105463830e-03 4.983259277678805027e-05 7.957413344755471770e-04 -2.819901781442089080e-03 1.964103247021059019e-03 -2.993987424046766488e-03 2.479965475934489075e-03 -5.785519081391456327e-03 9.574570594399319174e-04 -1.248693134291632657e-03 -1.441815256734436815e-03 4.661384884544495996e-03 2.504227051707562206e-03 3.291165530327475053e-03 -1.903624920295937141e-03 4.844070111475269787e-04 2.587096543167501095e-03 3.265785908302275731e-04 1.892204331972462844e-04 3.336274844560892759e-03 -2.318117026762025069e-03 -2.295398345132819223e-04 -6.403488382081117545e-04 -1.836836604968046689e-03 -3.057614457833875143e-03 -9.506004396906369940e-04 1.779092998897311784e-03 -1.007011714553135992e-03 1.320079003881404573e-03 -7.531098451828125871e-04 -2.173619165779592304e-05 1.561483816527942494e-03 8.869617215918896690e-04 -1.357467775114976332e-03 -5.990385476809284744e-04 -1.275082565622453470e-03 8.657419545741076969e-05 -1.293589173947472465e-03 -6.113322164373494010e-04 -2.018494322546462213e-03 -4.838325792212728993e-04 1.546934954462710716e-03 -8.370455826869857043e-04 -1.636439539271379454e-03 9.218771759996137374e-04 -1.503955182892904559e-03 -5.069804880428353941e-04 4.042890062156339150e-04 -2.133323030855130637e-04 -4.085177982156524488e-05 2.728449148709563414e-04 -1.003811227621489652e-03 6.479634323771317006e-04 5.659118203082474322e-04 -5.630977056889931685e-04 -2.881362225839251539e-03 4.873685473811331637e-04 -4.458960455701925182e-04 3.797219075607364343e-04 7.088586691026294581e-04 -1.416333928422470719e-04 8.353753612156168424e-04 -1.326824373906787579e-03 -2.039060574748154109e-03 -2.582164399635704269e-04 -1.031509727092677414e-03 -1.838219202299442266e-03 1.986710338999256656e-03 -5.794235835923863560e-04 6.354952588088423312e-05 8.019607544195456053e-04
1.857142857142857206e+00 -2.320643671910688211e-01 -9.142244917328765097e-02 1.198162337177812939e-02 -1.385467161357639143e-01 9.019435178836070210e-02 -4.019271289832822558e-01 1.626638793516226034e-01 2.121183983281814400e-01 1.194878717736156358e-02 -3.820821749355171604e-01 -1.776715394381594149e-01 -4.674057416684995192e-01 1.482958806249229378e-01 2.589208062395068066e-02 -1.342910653230926232e-01 2.710885632364599673e-01 -4.377473298093587095e-02 2.728243553515175349e-02 1.596780258409883912e-01 -1.250878215101933200e-01 6.488316937663160533e-02 1.617329886687457197e-01 1.082636706787481751e-01 -7.326883773114180320e-02 1.186002949873499884e-02 8.833242563150699167e-02 -9.771195206141830569e-02 -1.991013878441271964e-02 1.657485579769292158e-02 -2.772357351179583276e-02 9.907822811871179469e-02 -1.043018058880749582e-01 -1.528746910977833847e-03 7.314904211800610581e-03 -5.824831407334881556e-02 -6.323803545284939487e-02 -1.156626468991510566e-02 1.094446254382391241e-03 -4.471650047560647712e-02 -5.457688650830189170e-02 -4.454061546150805267e-02 -2.048684151293742386e-02 4.394247231077341026e-02 2.663176828847813385e-02 2.484393240557102893e-05 -6.006633579143094703e-02 5.867608413226841485e-03 -3.761921793266811281e-02 7.081635331078864164e-03 5.622220231244649119e-03 -2.847177914573092994e-02 1.380303428104030262e-02 2.792709538756595403e-02 -3.324875439253380249e-02 1.506289034133426533e-02 2.502711025808338624e-02 1.214915693302002012e-02 -4.096953884873799634e-02 8.540114649366622665e-03 -2.149142000758214044e-02 -1.330794554480482089e-02 3.362645243055592190e-03 2.721811619236825380e-02 2.152050098098617144e-05 2.231602335164380169e-02 3.915396921278953973e-02 -2.068219537932082866e-02 -1.079773536175484584e-02 5.626977166548538870e-03 -6.450081838366171494e-03 2.819045203245780940e-03 -1.105824642608968088e-04 -1.766336213387804249e-02 8.261388262495238805e-03 7.783145158179074867e-03 -4.395527424541537109e-03 -1.588377136780206103e-02 1.261119889398931672e-03 -6.426114856502722177e-03 -2.575607990217066351e-05 6.674656526893316469e-03 -6.311654067185685710e-03 6.717967888145547593e-03 -1.096882387219935175e-02 5.477299598106064385e-03 1.118182848843400461e-02 7.673829222867788527e-03 1.568829004294982135e-02 -6.933002984061557676e-03 3.037537261318841442e-03 -1.599473463314126515e-02 7.496622730486023761e-03 -1.039105555012210386e-02 3.614669667069401061e-03 -5.049612800183710289e-03 -6.640674397234570814e-03 -3.846625097755428102e-03 -5.175132280187993072e-04 3.284048531937296209e-03 5.456448470291870578e-03 2.262041706842262464e-03 1.367788909238894582e-02 -8.843277441137765288e-03 -2.659867276120791817e-03 9.988322500870824849e-03 6.972806128325413459e-03 1.192172112051838144e-02 4.315919683509860348e-03 7.598474036279168607e-05 5.138964408966041793e-03 1.342250131702753865e-04 -5.031111399884432428e-03 1.490275257403897349e-03 -4.104573712225824574e-03 2.770588676523257597e-03 3.869994968537506571e-03 -1.323872674553350954e-05 -1.494694086866925949e-03 -9.816843289925091323e-03 -2.438670727996584443e-03 1.508174529691279700e-03 -2.457368298840571352e-03 6.190753626837476251e-03 3.412038499058119099e-03 5.116090958295541448e-04 5.876275874235762156e-03 1.072370538452312909e-03 -7.917883489951021070e-04 7.741759778824301025e-03 2.676071808193174195e-03 2.369181314374763786e-03 -3.218444231293112693e-03 1.202481877541781291e-02 -2.091537701700937890e-03 -4.406962950172892677e-04 -4.485733159350727486e-03 -7.364558465583984775e-03 1.370562116467393537e-03 -9.907725828721455213e-04 2.058577051009452324e-04 1.021779650181209483e-02 1.253269510290162120e-03 2.730538798480273456e-03 1.155241680019748578e-02 -3.264569925550349187e-03 9.150428382487483039e-03 8.451779348987710451e-04 -5.317907282142869153e-03
2.000000000000000000e+00 -2.131360542508530243e-01 -4.018277679135214692e-02 4.405017598316565697e-02 -3.553980823775120673e-02 -9.126908162503136190e-02 -3.338479046891709712e-01 4.227614696752985540e-02 1.933979712339876089e-01 -2.127296281864607952e-01 -1.543528120200955145e-01 -7.219045690454732600e-02 -3.951494388805108088e-02 -1.553376459394870124e-01 -2.893604065847382167e-01 1.299454332500227516e-01 -1.578991952532139975e-01 -1.155163846193059569e-02 -1.210640838665229084e-02 -3.516015421365818738e-02 1.733031736574163484e-01 -1.129898869135807643e-01 -2.455565208736705252e-01 1.815439960766952743e-02 7.359313007810736051e-02 2.430939550833772708e-02 9.432779873925524472e-02 3.099781762039771071e-01 6.061854679077874342e-02 2.751644247129579265e-02 -8.104639569099476165e-03 -3.252734204074713142e-01 1.595700286790643352e-01 2.029515601940529938e-03 -3.044615874493564883e-02 1.370534819138960470e-01 1.188305308903268853e-01 7.535216363912954074e-02 8.604307143062395538e-03 7.863072704577658834e-02 7.038331213202830838e-02 1.179221964427211444e-01 7.381716862313891792e-02 -1.380198276029061810e-01 -6.876549385012797888e-02 2.360244589145486446e-02 1.578464408042829226e-01 -5.817524873953745096e-02 9.066854406707734737e-02 3.966993696651797963e-02 -6.903990471072338729e-03 1.227123296343344827e-01 -5.705689359828042262e-02 -5.775214766648297665e-02 3.803464332712492429e-02 -3.817158732011410871e-02 -1.081059725475129601e-01 -4.319145845268958228e-02 5.158509160285174727e-02 -3.199445278874780973e-02 3.594660871890670989e-02 2.064192680829745816e-02 -2.267855973996057289e-02 -5.247118803539994880e-02 -1.777196799146848333e-02 -5.900896740326946194e-02 -5.741124458303404482e-02 5.646250488909843740e-02 2.936894091349353392e-02 2.412070897683664915e-03 1.815342715779641458e-02 -7.147362612725306243e-03 -2.262074654668847981e-03 2.868327816770051275e-02 -1.714516911700697532e-02 -1.672740981281629902e-02 1.326798571746868119e-02 3.199061207880399271e-02 -7.464934814186987254e-03 3.813251071945369247e-02 -8.368958291702649141e-03 -4.098563008932824131e-02 2.082357440976570495e-02 -1.665011652734406725e-02 2.965796136877020539e-02 -2.858084563657876942e-02 -2.196261052502438554e-02 -3.548005284908975487e-02 -1.736328539812370675e-02 7.157229958847810374e-03 6.206801284117280555e-03 2.684894598729496012e-02 -5.415870385943559809e-03 2.385594701088106923e-02 8.381255646999333231e-03 6.652303500050215680e-03 1.574568851219180707e-02 1.315709403559640368e-02 -8.006222403248320491e-03 7.887572156541084595e-03 -1.697130893918793321e-02 -1.234133444172505825e-02 -3.367328817696255833e-02 1.359080762363049609e-02 1.978385865024440138e-02 -1.812111967383668587e-02 -7.784078554949976428e-03 -3.648055351706152444e-02 -8.439957183233790655e-03 -2.170079094509092931e-03 -1.087040782979743422e-02 -9.629679955283020586e-04 2.509285782557094200e-03 -1.388519392217535311e-03 1.770161172024174723e-02 -1.236512752075709723e-02 -8.686060269196612272e-04 2.899569314484630889e-03 1.778751154603708598e-03 1.925740294491337656e-02 2.374862265505673156e-03 -7.372835282904330280e-04 5.228440499887166380e-03 -1.866101223924167621e-02 -1.257715756880503633e-02 -2.424578039400909768e-03 -1.142228964179613400e-02 -2.917010686804386195e-03 -2.180656730003964830e-03 -2.214051457473959622e-02 -6.092304600013241991e-03 9.923938547361816232e-04 6.387489628327670810e-03 -3.587371200991455039e-02 9.881582953106825967e-03 9.580286386777222369e-04 1.331432556116770097e-02 1.507390699727981058e-02 -3.953403161981478876e-03 5.310908247139039737e-03 1.373952388360353757e-04 -2.207482001761722559e-02 -5.743256211147156369e-04 -8.324908104987159595e-04 -2.900140784812410902e-02 1.516049349834565005e-02 -1.990053771180850042e-02 5.173271741794195633e-03 1.310964431748290297e-02
2.142857142857142794e+00 -2.017213319930670767e-01 -1.684157358245652603e-02 5.467959268217298385e-02 1.449674375355687952e-02 -1.562707600990065615e-01 -2.532907370739709840e-01 -1.277113922138275841e-02 4.791053750906694442e-02 -2.462742196267410366e-01 1.906077249767496040e-01 1.225768758444460149e-01 2.410245262156571477e-01 -2.663136585807161505e-01 -3.118595697074246775e-01 -1.091573456552259597e-01 -1.737192941847176264e-01 -4.104730863097166838e-02 -4.569446126380031364e-02 -7.649651626908883506e-02 1.280900522585950649e-02 4.317508616017909362e-02 5.286365100204594436e-02 1.725460675318420678e-01 -4.832638107448416348e-02 -1.026344416555145661e-01 1.337029835469299710e-01 -3.105829569455335198e-02 -6.244627331910520412e-02 1.535685346919402616e-01 -7.836415414247541872e-03 1.444233500876346832e-01 -1.285105796651892507e-01 5.633208028851847959e-02 4.461525909873501755e-02 -1.621048221003812406e-01 3.009905177399151491e-02 -1.905481010714581841e-02 9.045807606182943578e-04 -7.805823587386453988e-02 -4.784102813649096508e-02 -2.110609042098374744e-01 -1.103827208985387331e-01 6.398640725996100620e-02 9.804665035047394062e-02 -8.125407424848356264e-02 -1.836634832890785551e-01 4.642408328770235293e-02 -5.444459578857323984e-02 3.432090886131331647e-02 -2.481034167873325674e-02 -1.875864979229132090e-01 8.478208765528771548e-03 1.505364360846091765e-01 1.651704613957510198e-03 5.761261066977096945e-02 2.100694533757302140e-01 -6.776353422259778075e-03 -8.919074894309547696e-02 2.515775975057671018e-02 -5.928823469226696813e-02 -1.521839838026916268e-02 2.087837901178304228e-02 3.260175425222490431e-02 6.720828840484487088e-02 1.081912837755112933e-01 5.912380163771803476e-02 -4.131144406324717411e-02 -5.405641261455074176e-02 2.599477912187931131e-02 -2.200790721416036669e-02 1.838529892195445116e-03 -2.140505224779760355e-03 5.216260177856851116e-03 3.879897073439159128e-02 4.690407685311380470e-02 -2.265472273035568085e-02 -3.579968177380788569e-02 -2.144424352551324228e-02 -3.900461116270276946e-02 -1.339733501540184453e-02 4.354733677491949562e-02 -2.305507777247931965e-04 5.230666492550238578e-02 -3.205901260796686220e-02 3.835452600710231863e-02 4.866978765785502647e-02 2.522832227820515430e-02 -7.518714503581180354e-03 1.173039059377522933e-03 -1.765507304805140690e-02 -2.478512671493269051e-02 1.226862358757316307e-02 -3.544061846781753483e-02 -1.087208234107141409e-02 7.274045418087575661e-03 -2.716183337902237926e-02 -5.423136813267268042e-03 1.465715290264748682e-03 -2.058988621141572949e-03 1.878166054666851464e-02 1.350819717679348393e-02 4.736838714306815940e-02 -1.276221892210296222e-02 -7.886217300496028287e-03 1.772021797917909189e-02 -1.406183460784497016e-03 4.955984560618650892e-02 2.842923284849158388e-03 -1.066146154279014671e-02 -7.271939299591014157e-03 9.302826106418701259e-04 -8.434940899238527591e-05 1.601176043473487298e-02 -3.654933785004892133e-02 3.198760124275975419e-02 -9.039220174776181962e-03 1.293385800152258708e-02 6.911348524612132699e-03 -2.381362005026320394e-02 -3.617001806933023986e-05 1.075928997266263447e-02 4.941417901074557882e-03 2.272501891039791638e-02 2.850651092428713868e-02 3.616386528454392305e-03 1.075707442321825920e-02 1.580158779910184608e-02 -1.238589098550056796e-03 2.064669958435440614e-02 7.750691845071659876e-03 1.477822891250487854e-03 7.328608701171119774e-03 5.226751558482984478e-02 -1.816219116217732132e-02 -2.001420607740636310e-03 -2.089652513650450821e-02 -1.598690959816342211e-02 1.139539418479265740e-03 -6.557964379250144638e-03 1.662847379600791839e-03 2.898203513221936367e-02 -7.058352530154383443e-03 1.850943380295674368e-03 3.031487797216068231e-02 -2.302525177096893458e-02 1.739529343115001764e-02 -8.776273505554470916e-03 -1.657773971148032710e-02
2.285714285714285587e+00 -1.922356579799827103e-01 -4.794593506553956538e-03 6.272024425122182945e-02 3.679580712878836868e-02 -1.710197407028793692e-01 -1.607498704319469951e-01 2.731703138696493088e-02 -2.787293495917707309e-02 -5.374971521359691445e-02 -2.463638151412511634e-03 1.337324023531488715e-01 4.883133746665035274e-02 -1.590438306138312607e-01 4.222031436026316142e-02 -6.577005940406134565e-02 6.797310729677484564e-02 -6.865534127243742846e-02 1.295470715990476862e-01 -1.439021684765171283e-01 -6.434175668338060206e-02 1.850944584351960076e-02 1.329302359604549351e-02 -1.373611763398435159e-01 8.379690016900800953e-02 -2.031145603867114680e-01 -9.872093815701980801e-02 -2.121017869656685595e-01 1.265023671621066659e-01 -2.983387458144830529e-01 2.178540861930984007e-01 1.292012721869090497e-01 -2.166767514743150602e-01 -2.007853827853958370e-02 -1.845890017376434003e-02 -2.589458199422112888e-02 1.506123682554071364e-01 -1.433393346680017222e-01 -9.987452881718557329e-02 1.371035488011133063e-01 4.646297769323858018e-02 1.664476425325172593e-01 9.929687957887539662e-02 2.623707050801584728e-01 -1.713921082415027497e-01 -2.826263564000919964e-02 1.421301119370964317e-01 -1.174632295294423222e-02 -5.471896157335406213e-02 -2.262815616201233060e-01 -2.437395528699939570e-02 4.696274488112034406e-02 7.510363809590320239e-02 -5.783770456567422641e-02 7.377951365904507341e-02 -7.144117214860244702e-02 -5.583068485303768758e-02 7.388533985175034513e-02 1.956839377907073907e-01 1.324885044590983774e-01 2.271138628034257909e-02 1.177008528979875818e-01 8.560797466149426549e-03 -6.180558121131793370e-02 -5.422852764174237311e-02 -2.169926340618632057e-02 -6.914010332978745565e-02 -6.248176590292480077e-03 1.747021425217102145e-02 -5.702500836766295766e-02 4.120431267595501407e-02 3.331432022693453510e-02 1.085093001589597025e-02 4.620465866065816274e-02 -4.223071999273903671e-02 -1.180522086597660461e-02 -2.895491335337731925e-02 2.869247954810188322e-02 2.944954333853777237e-02 1.308220617995147286e-02 7.468297785303523728e-02 2.817964650632914445e-02 -1.961226675970331040e-02 -6.226923873388003072e-02 2.583025233183904382e-02 2.921848530189415441e-02 -3.662599199499837893e-02 3.728997128588270454e-02 -3.170277186875501002e-02 -8.546363423860460148e-03 -2.413320341430101601e-02 3.738408620943001887e-02 -2.965069421642700653e-02 3.350291765317319620e-02 -2.645155393324950463e-02 -1.353211888857232086e-02 4.737303055736541250e-03 -3.411261041180532749e-02 5.308281217294223003e-02 -2.686842708033901697e-02 4.538878978441470737e-03 6.166486960931503308e-03 -2.286107240021857320e-02 2.095801581730569532e-02 -2.748740989159025039e-02 -3.308981108304397817e-02 -9.991338468981324911e-03 1.073982655003846882e-02 -5.027935559980967715e-03 2.477136812614604347e-02 2.220808335442288686e-02 -2.217314668922401154e-03 2.215862600690176806e-02 -4.542474756067988936e-03 3.311532555903506231e-02 -1.170042241107330586e-02 -3.900087709429642113e-02 -4.689046524387145698e-02 8.452930732164170863e-04 2.862682002509966267e-02 1.485957076399288534e-02 5.236768208388142831e-04 -1.441099092330613320e-02 -1.687359552917181967e-04 2.077908589142649868e-03 -3.552140767680520787e-03 2.448546938740998034e-04 -1.183775809698632553e-02 4.508686061555845954e-03 1.462654229729103139e-02 -1.740605384800478564e-02 -1.562814432782141591e-02 -7.810272066492756661e-03 -2.412861417845972925e-02 -8.506910027657481679e-03 1.016297517045703681e-02 1.570308885113230746e-02 1.744834081757517044e-02 -8.704050109186119849e-03 7.655514438951318418e-03 6.289077311626890430e-04 -7.934750612706183495e-03 -1.290672070792484201e-02 -3.860662598858392164e-02 -6.126180020796505744e-04 8.535488419522396786e-03 -1.636908210707643807e-02 -1.470485326325440302e-02 1.766047741603392687e-02
2.428571428571428381e+00 -1.869368772497730646e-01 -5.758232967181677693e-04 6.836622442431196378e-02 4.068357876780547694e-02 -1.717664285846899341e-01 -1.142916946170031423e-01 1.233549788655973617e-02 -6.227834637754357111e-02 4.635921254376295514e-02 -8.063413245075062852e-02 1.307163802712947021e-01 1.798182895659303573e-02 -1.117436001023356523e-01 5.029023913047707406e-02 7.226358770336270554e-02 3.955497790819453852e-02 -5.842304160463442780e-02 8.183754256604630628e-02 -1.039377078254564990e-01 1.747996719783487295e-03 -1.301970173007705595e-02 -3.585984584854724766e-02 -1.947301619913733572e-01 6.209073481371842063e-02 -5.854149287256789347e-02 -1.834096163756918918e-01 -1.698155939177151408e-01 6.768622821674787071e-02 -1.673642374950309319e-01 -4.090053593466169007e-02 1.996393141450962250e-01 1.988165192746874088e-01 8.610197316782208787e-02 -3.375916487466278787e-02 4.954388161456242667e-02 -2.360054000237816196e-01 1.330422430717527471e-01 -7.550378134251309326e-02 -2.479750664746980526e-01 1.446736776884665343e-01 -1.589223208658613884e-01 -1.144502777448914294e-01 -2.484994807812014039e-01 7.828900896244520013e-02 1.341679527524744509e-01 -8.959263171471475162e-02 1.235681245863637506e-01 3.689090685240305895e-02 1.057404727725048087e-02 -3.876076613899791246e-02 -1.513602326440216528e-01 -1.229330735296756474e-02 -1.016055430195728221e-01 -2.062022552030002079e-02 1.159375884881168189e-01 -2.784072644841224520e-01 -4.568062014039094010e-02 -4.024532715394211341e-02 -2.137645612111740423e-01 6.443394576400268692e-02 -1.017394191764137146e-01 4.043644413606591048e-02 -1.468245990410861797e-02 1.272143003885580770e-01 3.806430786291778185e-03 -8.867300502613355284e-02 4.909451474832096651e-02 2.275979879920727797e-02 -5.150649370034383889e-02 -3.854780386543712328e-02 -4.992390802022061286e-02 4.342395200342361733e-02 -2.866888592025737537e-02 1.123572721017902917e-03 -3.159197357534791056e-02 7.652126989171376126e-02 4.187791768606717591e-02 3.097842184915294839e-02 -3.269365812710964270e-02 -6.864443226004714182e-02 -6.573829598044182709e-02 2.683212708989457778e-03 -2.019861763367067353e-02 2.323937228491104734e-02 -3.743687530262140156e-02 1.735401413160584652e-03 -3.651287645872687559e-02 6.265070501602441888e-02 7.459381181819656724e-03 2.649927302471150048e-02 2.663741275032229482e-03 -1.513115034168094689e-02 7.571354858301506882e-03 -4.752981143391100081e-03 2.627414511591426999e-02 5.574475870844602249e-02 2.576446138229668975e-02 -4.699929027919860780e-02 -3.239320800073264284e-02 2.692620034897777112e-02 -2.136314067955057475e-02 4.189158142640988548e-03 1.141293946911644923e-02 -1.981902062651670279e-02 -3.318876589606016905e-03 -4.873028281395289790e-02 -6.602909345402029062e-02 -1.209373807944118424e-02 -1.937166120212345174e-02 -5.457578882639114309e-02 1.345802035118194052e-02 -2.535924270657806748e-02 -2.617049646949905911e-02 -3.134939431635856699e-02 7.063169369117175411e-03 5.801340250996899622e-02 4.390638410684620518e-02 -7.549202801590924362e-03 1.600434695766862411e-02 -1.553538190350116539e-02 -2.393799956780749694e-02 7.215851035916666031e-03 -4.675109446561667020e-02 -1.412926492229570410e-02 3.032791641081614230e-06 -2.007878272514148840e-02 -1.495027375470684393e-02 1.230686188470578660e-02 -3.505953636642579474e-02 1.704895029016939567e-02 7.562957994716379938e-03 -1.828851621434581355e-03 -2.593806064523527730e-02 1.070219618072803733e-02 -1.099355002959757042e-02 2.437893854384491632e-02 1.478446299648773429e-02 9.883456787863975981e-03 -5.640005010777359926e-03 -2.451679539929167793e-03 -4.057236859539296164e-02 3.892165972795581796e-02 4.290604682542969311e-02 -3.230478852584453553e-02 -1.207851120676649813e-02 6.810849002122963160e-03 1.368665454012867912e-03 -2.688796961568767907e-02
2.571428571428571175e+00 -1.829274471703381810e-01 1.468596714577103182e-03 7.358235607045150728e-02 3.818386887312926609e-02 -1.633442045131213161e-01 -7.832139836755354356e-02 -1.761736560385360542e-02 -8.775315368413447170e-02 1.020356666637629306e-01 -4.511601018797217061e-02 1.459267978116843278e-01 6.447332059470317622e-02 -8.079298136112915418e-02 3.684334700452750883e-02 -9.044284117110104257e-03 6.836665946906596292e-02 1.088511559762272637e-02 -5.827513451013545615e-04 9.703217501646373838e-03 -1.988967547386207013e-02 -9.078339109685111194e-03 -3.861600542438624328e-02 -2.214049468845731561e-01 6.206943160306555018e-02 -6.503250716587058444e-02 2.375095729209590265e-02 -1.130996563148714135e-01 -5.055010144108370435e-02 3.088269651054692186e-02 -1.878345346298810614e-01 -1.064714513075687256e-02 1.619129235752879703e-01 -1.895712503893296971e-02 1.067514178257489565e-01 1.449065304471163773e-01 -1.159774024421913879e-01 -2.735293508506304594e-01 1.648835116947003077e-01 2.825228654287544328e-01 -1.613627576049964929e-01 2.068615563464793194e-01 -4.525689924299433620e-02 -3.095003195295615780e-02 1.679286993130976735e-01 2.175943949013730283e-01 -5.956651688310510284e-02 -1.664516720744348838e-02 7.547701302474033426e-04 8.451190885709243539e-02 2.473511414748930382e-01 2.018366360153668326e-01 5.560557530968255474e-02 -1.930525716371218545e-02 -9.675287910084733045e-02 -7.142984888551505429e-02 1.716667513620577512e-01 5.062418164400375731e-02 -1.108352128422158411e-01 -5.103408254336693622e-02 -5.755282845215986542e-02 -1.900661111120589553e-01 -8.313330197941831701e-02 7.379926812412312964e-02 -8.260370088222841745e-02 3.276694924281654819e-02 1.895472396111080593e-01 -4.488371046285792587e-02 1.525521709911578996e-02 9.969090647644233277e-03 2.200258980696945255e-02 8.620349635333521277e-03 -9.540719962181556935e-02 -7.490712404645728795e-02 1.161342092403751768e-02 -1.247031920134967879e-02 -3.558927302053048469e-02 1.273189082559862857e-02 -4.850300923336826886e-02 2.056551371421292546e-02 7.253570488810032364e-03 2.758509885175033927e-02 2.719649888499020216e-02 6.686668862967250215e-02 -5.994963627916242294e-02 -1.744786531007464295e-02 -5.663692806059521245e-02 -3.162734522593979580e-02 -9.222658473144055083e-03 5.075445408420285048e-02 4.033431648813227272e-02 -7.294437745517681759e-02 5.360851263875794637e-02 -1.705753876115435885e-02 5.709571145126687147e-02 -7.168884849044297909e-03 -6.461001762066281850e-02 1.766673017621127328e-02 -1.177261531055936485e-02 1.574069619877995624e-02 -4.888914157337340832e-02 -1.004601304302424119e-03 1.205775992745556670e-02 -3.910389361426095528e-02 4.190361376178333014e-02 4.235015284631544336e-02 4.699144219959273255e-02 1.086280395123891650e-02 2.919512804547785140e-02 -2.738713728131626779e-02 4.525636776979844594e-02 7.664011961136077064e-03 -8.567295186230422521e-03 1.162069740222893173e-02 7.848550837555109613e-03 -2.821839348187780289e-02 -2.251178652221899612e-02 8.407258313983808490e-03 -1.840971180438943228e-02 -5.230624741057466470e-02 3.883781202622489312e-03 5.453269036530639796e-03 -7.989611373243079434e-03 3.132358330774545618e-02 -1.404971994440750577e-02 -4.583140521248238453e-03 8.904822703073444687e-03 2.558381594309896631e-02 5.588638348614440206e-03 3.581805386485035353e-02 -1.070581351316706419e-02 -1.378310870144813446e-02 -1.999057033493155736e-02 3.803529666991748576e-02 -3.786522567561972745e-03 -6.039376896903104683e-03 -3.818716400879848538e-02 -1.987664828575305340e-02 -1.880149898428578508e-03 -2.447201565814909117e-04 1.449491214926908016e-02 2.660213999512663768e-02 5.046872426309734032e-03 -5.190485144012364424e-03 3.911712429752258607e-02 3.779525808388014239e-03 8.818824996986288078e-03 1.697879756617158564e-02 2.260872915624541346e-02
2.714285714285714413e+00 -1.797000548331654513e-01 2.562538343874914710e-03 7.855159003696922382e-02 3.293880603228235143e-02 -1.504525332890203071e-01 -4.978912946406960360e-02 -3.338948056534440240e-02 -9.395311138399105311e-02 1.606621303133266010e-01 -5.608192277941843190e-02 1.353270723467684400e-01 5.999750941460058745e-02 -2.386664494087737537e-02 2.924651439569598069e-02 1.459148263544758801e-02 7.686627878979769568e-02 8.573268933265094927e-02 -3.355429326987039579e-02 2.675267971885064017e-02 4.724926853961048528e-02 -6.147034945899698677e-02 7.296535334996442912e-02 -7.567641501029240270e-02 -6.684503489884548177e-02 9.992554948112890301e-02 -1.097791604674852178e-01 -7.987070339470768443e-02 5.401734870831759183e-03 1.612251908051176574e-02 -9.237468369366237664e-02 4.577093212344206241e-02 9.294429989403940606e-02 -1.900997690406023080e-02 -9.138006814480802154e-02 9.881364483161177159e-02 -1.847467517195362785e-01 1.638041311723198445e-01 7.736031741153730212e-02 -1.689664630850226668e-01 -4.883692783026478274e-02 -1.490104262430641258e-01 2.211731955734397848e-01 -2.066966148032679806e-01 -1.691546044397210791e-01 -2.740777240296115025e-01 1.185527729861520357e-01 -2.317246773820804129e-01 -1.001116725070039098e-01 8.443446037681073824e-02 -5.395926110374326540e-02 1.471869689010714410e-01 -1.347658130912368635e-01 1.018303686792404322e-01 -5.448939570416803935e-02 -7.547343753532310962e-03 2.485108618630447463e-01 -9.249097942093054137e-02 3.677660577606223918e-02 2.704421741364407272e-01 9.980563959768935789e-03 1.784380071359011333e-01 2.159619331271558570e-02 2.466897331801824744e-02 -1.055007434438120228e-01 -9.662032095590350478e-02 -2.225261522401841482e-02 -2.301445821550452287e-03 -2.704742395599072854e-02 8.761982124948498873e-02 4.029688527185663199e-02 -7.695219676762698503e-03 6.195645722501461061e-02 8.300615438858344186e-02 -1.799369696412246936e-02 -1.947023558546432179e-02 5.368438372079140618e-03 -1.050783889165438356e-01 -6.685200602856684882e-02 4.493317041022695107e-02 3.804794771275048226e-02 5.942906384119268220e-02 1.099137317889330341e-02 6.045586067416167109e-02 -2.235185021473029207e-02 6.817210740959034343e-03 1.441761281761990560e-02 5.710407874773763132e-02 -5.914307313705177704e-02 -8.531151131482503369e-02 -9.413027885409501472e-02 3.697324884476368284e-02 -7.076056773728106597e-02 -3.720195847388339111e-02 -1.991365799538180256e-02 -2.818565546095699176e-02 -1.711147401103723514e-02 -1.019336680493414769e-02 -1.227929910045336311e-02 6.754511428884736601e-02 -1.240797537598417426e-02 4.134493257527916549e-02 -5.994575452634990503e-02 -2.327153390391374643e-02 7.757676282834985925e-04 4.328951221535839305e-02 6.025777394700426726e-02 5.099413758953415254e-02 1.785264036138764498e-02 1.222386630756361510e-02 -2.064350842499659833e-02 1.193879466820139783e-02 2.834512420344665468e-02 1.889281682809592841e-02 1.857245060420524910e-02 -4.071267488910599447e-03 -5.151672678871242576e-03 -3.321530401276896055e-02 1.851254789467388431e-02 -3.344374154538341110e-02 -9.447397693029985569e-03 1.750402879802313155e-02 3.170042844154472017e-02 2.985827693841226760e-02 -1.893448356841292458e-03 4.081415740151691368e-03 5.346467230717904563e-03 7.604283839234605459e-05 -3.958759765995915197e-02 -5.954351036435475385e-03 1.160874638323726969e-02 6.559155395672255050e-03 3.565617553172127641e-02 7.057270544024059344e-03 1.519977063195275882e-02 -2.995995657321495840e-03 -1.519459367274222927e-02 -1.412073678342615733e-02 1.667538362416960337e-02 -8.372065761272312265e-03 -3.137038924095127829e-02 2.095441540886032461e-02 -2.396639261114198727e-02 -1.368801770660400124e-02 -3.174254930314706485e-02 1.625731350629898864e-03 2.687229410997019584e-04 3.414632216944339660e-02 6.559739150587808910e-03
2.857142857142856762e+00 -1.763076472868880251e-01 3.409551955436687480e-03 8.422075520332049370e-02 2.686571789649202374e-02 -1.338484523550619865e-01 -2.096195240815274322e-02 -6.077449160161135094e-02 -9.692130739313011001e-02 1.889931296597110455e-01 -6.023705318085941125e-03 1.126299372720153263e-01 9.128630362558980138e-02 6.804653129111162650e-03 1.345606649869510001e-02 -7.030364474993891499e-02 8.027535738481716976e-02 9.977230110414753161e-02 -1.087539849811645504e-01 1.277631710232282614e-01 -5.372782958626111383e-02 -7.029957173541786716e-03 -4.432047650581355525e-02 -5.400910663054981492e-02 -4.675238405061570013e-02 5.771915804552733842e-02 7.064177419361228338e-02 -2.798511673094253652e-02 -1.657011104763778456e-02 3.013734746766422723e-01 -1.626138496987186155e-01 -2.007229926879921522e-01 -8.581928811387878886e-02 -2.553799824790496387e-01 -1.052859245328797433e-01 3.163739815384384452e-02 2.437120865083727134e-02 3.080103627349222162e-01 3.015608080398417962e-02 -1.050778032731552458e-01 1.433814460547072900e-01 -3.197840243535243071e-02 -9.375586067706540017e-02 4.438714647783496003e-01 -9.252276765355803290e-03 7.870542524688453612e-02 -2.862726953905464847e-02 2.552695331156677738e-02 3.885091166173779142e-02 -6.632016674553667390e-02 1.365780903389434420e-01 -1.552331768052349925e-05 2.315428032975960435e-02 -2.472640005438580049e-02 -1.675551302928384931e-02 1.196166550869169898e-01 -1.585361557010788458e-01 -2.720085440594860113e-02 1.302798824872187788e-01 -1.148965205544307255e-01 3.802818127620554572e-02 4.527486404273553533e-02 -4.099279420771772403e-02 -1.591238917961161972e-02 -1.550972396584508195e-01 -9.514898503306268296e-02 -7.321369812916899041e-03 -6.588400163462701520e-02 6.186397391561368128e-03 -5.313724226710250104e-03 -2.655757459026553483e-02 4.604893545092568485e-02 -9.005004888785238248e-02 7.736501761376609124e-03 4.358710864021564380e-03 3.429189992718674473e-02 -1.192815937558579925e-02 -3.211772865272695399e-02 6.138698560075250832e-02 -2.208905593727487904e-02 -3.717470576552871914e-02 7.867869050502936459e-03 -3.046670876529787922e-02 -8.470913397744415929e-02 1.552766631090331771e-02 -1.372131890030024899e-02 9.781071913463154632e-02 2.429908434010042556e-02 -4.021863671996340171e-03 6.316751870740401620e-02 4.421653978238290067e-02 1.013522049514395916e-02 -4.621702468060630287e-03 -5.604812254681922068e-02 -8.334280526915212317e-03 1.765757059967621107e-03 4.212910785175753847e-02 1.644290286965428144e-02 1.621469631558240809e-02 -3.822476982660914097e-02 5.469195106736984835e-02 -3.911149503555025331e-02 3.954937068933394445e-02 -3.792596033684713080e-03 7.282289567524125734e-03 -5.026453697129060899e-02 1.239134855559767372e-03 -5.232913619166652472e-03 4.831165952578234286e-03 4.925512309337071182e-02 4.238873042049085688e-02 -4.516910309873057444e-02 -2.677001338838119401e-02 1.849940286391565589e-02 -1.503268493603192833e-02 1.285099540574430495e-02 1.857813155464256571e-02 -3.833574803549043980e-02 -1.978938233446829453e-02 5.603212045095874033e-02 2.157732660172523992e-02 -1.133891434907761606e-02 -2.216155212262903990e-02 -2.933418085570369677e-02 -5.841326340660932606e-03 9.496798380527433220e-03 3.754105249992542581e-02 -7.565348428878895456e-03 9.208841995425142216e-03 -8.567360415079947403e-03 6.996642969857559680e-03 1.445864736825081334e-02 -9.084040351929358742e-03 -2.608472370023676851e-02 3.762982768642179204e-03 2.683414564892505887e-03 2.280446381836469943e-02 -9.573620464740773342e-03 -1.651772951217438459e-02 -4.970437400612356948e-03 1.919475570007970686e-02 8.736238651312420837e-05 -1.241569803842795111e-02 -4.665323395057506539e-03 1.197589149225932945e-02 4.106263553978157371e-03 2.479123385574081781e-02 -1.414586472295908080e-02 -1.429564711229697888e-02
3.000000000000000000e+00 -1.739694544597780168e-01 4.193978869615366811e-03 8.813000087481182021e-02 2.402850379860416163e-02 -1.213317372794182197e-01 -4.858998525442396847e-03 -7.017255126315025127e-02 -8.416106457935923491e-02 2.320503402471223997e-01 -4.633324319139776187e-02 1.022683167627686657e-01 8.785016962163580412e-02 9.203522214227823073e-02 -2.107761810898407459e-02 5.577977302298027518e-02 2.899605322329076168e-02 7.273141512244865603e-02 -7.446256712564829072e-02 1.397521888984248339e-01 1.032976387777269078e-01 1.695017318414714438e-02 7.385841641373906696e-02 4.307708362311987033e-02 -2.983183354913270802e-01 5.352548573990856262e-02 -3.081339940760962140e-02 -7.531445618786763996e-02 -1.820388591683903823e-01 4.642172822274609478e-02 -8.262499958350535967e-02 -2.153572199286961919e-01 -1.698937785841306558e-01 8.606930990157179995e-02 1.147332623124147633e-01 -6.953630931903400508e-03 1.135352855553584811e-01 -3.714743872210855002e-01 3.485349593297731863e-02 2.099510932209363856e-01 -1.308486703242985327e-01 -1.481068271377594392e-01 7.268828054721675203e-02 -5.742409892343078304e-02 -4.762965238674115448e-02 -8.071688411995260604e-02 8.368676225015402037e-02 1.330437588775848674e-03 7.538706067872898153e-02 7.181035461772473233e-03 -2.570147511313815580e-01 -1.397253047964234773e-01 -9.554454945672834210e-02 4.051085189573729040e-02 2.354114832973263141e-02 -7.459505657839290982e-02 -2.203620759363258130e-01 1.936115273866902825e-02 -3.343945873002123620e-02 -1.430996521377874975e-01 -9.725144629122443179e-03 4.876693988356064352e-02 5.198220688709553894e-02 -4.206500118391110626e-02 2.162830855166338329e-01 -1.723881725967079878e-02 -1.214158196676766027e-01 -3.184473524092335667e-02 -1.930517960382833673e-02 3.844481793281043225e-02 -3.063622001507739639e-02 -6.585339112104641492e-03 8.473159152194956190e-02 -1.749051720726350900e-02 1.262159865535325033e-02 -5.084544320364109242e-03 7.741360523459147637e-03 1.763407273545333082e-02 2.823557567990763947e-02 8.075326569622044703e-03 -1.453189445039399126e-02 -8.041257228207200625e-02 -1.579820841538754836e-02 -2.847626164687181230e-02 5.077708193960703970e-02 1.716904566942892632e-02 8.176471500621337180e-03 -1.684707523391705195e-02 3.569934105474119324e-02 1.016520450237981890e-02 4.407284507507155252e-02 4.416061997965210761e-02 4.002025172373873080e-04 9.179035508845745372e-02 1.513311246995343272e-02 -1.039879015820926664e-03 7.198045741494765032e-03 -9.389588585774493942e-03 -2.241886887763991712e-02 6.686600614546785431e-04 -3.040712348628431261e-02 -1.411820081179469312e-02 -1.704714188048862822e-02 3.112122843058055463e-02 -3.112057591065866494e-03 -1.485194660428263910e-02 -2.546380010734607818e-02 -1.982018150731845035e-02 -4.103667259988632438e-02 -1.016096993214251655e-02 -3.728947012160218504e-04 -6.300911853291821067e-03 -5.150221923043948533e-03 -4.111061767327238436e-02 5.637309021960455226e-03 -1.009821882534854900e-02 3.316805468267018664e-02 5.279921473365593171e-03 9.071903801557281571e-03 2.033553553310863543e-02 -1.657378595287093900e-02 -3.223382272521000021e-03 -5.551145384115758682e-03 -2.335902241275517738e-02 4.050244306165831989e-03 -7.146124040150665137e-03 -4.442177139815618736e-02 -3.306553875970672136e-03 -3.955793333760939008e-03 -2.085758392889566770e-02 -9.348194942339849156e-03 -7.333087345208789791e-03 3.847709528474938228e-03 -3.161414689189010613e-02 9.321200301982912606e-03 1.635901461608910536e-03 1.164255657964729553e-02 2.002417125805798157e-02 -3.822251548495153844e-03 9.133882899828004928e-03 -1.659142983709634492e-02 -3.264787172637536455e-02 1.636723987096408081e-02 2.805370423216300632e-02 -1.631833135111225228e-02 4.524970525085115700e-03 -2.571487752290068859e-02 -2.066026856928041694e-02 8.874036328582577890e-03
3.142857142857142794e+00 -1.717013653114169425e-01 5.049732565804015971e-03 8.925233577467055202e-02 3.052363123809145526e-02 -1.194245168376725785e-01 1.778771894733481226e-02 -7.479704497656188000e-02 -1.234337803820162310e-01 2.561063842145048786e-01 -2.165236785057246538e-02 7.258362979775166701e-02 -8.418663873477882096e-04 6.725217284738166379e-02 -3.092691146209083572e-02 -5.232725007445294257e-02 3.568656976751464777e-03 5.554654937474238878e-03 -2.119296319766841019e-01 1.669440334314196694e-01 -9.230454836968193799e-02 -1.650515751916368790e-01 6.732950064938671153e-02 5.294364646628840765e-02 -1.687412771443349002e-01 1.074195781807651823e-01 -1.661341844695741685e-02 1.452908273472678369e-01 5.616327218285695894e-02 -8.134088942266153033e-02 7.416357093614997509e-02 3.050449906418389867e-02 7.159791388318070826e-02 1.532181967944961365e-01 3.157250769767096926e-02 -1.890391463918555670e-01 3.325986148810110565e-01 2.244172962831844920e-01 -1.622776458441550218e-01 -5.338654553162246186e-02 1.568586591584931744e-01 3.030905220463084304e-01 2.432743268985178980e-02 -1.751857925243607839e-01 4.887561038435508931e-02 4.230062484237039760e-02 -2.164454607980717538e-03 1.582412896471554475e-01 -3.295579813357402826e-02 -2.176305695104297638e-02 5.475791351884860478e-03 -1.092391054986919796e-01 1.816713716912869703e-01 -4.313610769198890360e-02 1.337192318119608536e-01 -4.847130478122220476e-02 1.670928545728029568e-01 8.705880100840497626e-02 -7.908254118587032533e-02 1.321267804580527894e-01 -2.194404502892987815e-02 -1.145043648545201742e-01 -1.617854610882962091e-02 6.745039200240075805e-02 4.940757447294327753e-02 8.855301650648506051e-02 7.082980435003979891e-02 1.351928845084452990e-01 -1.269326894145407503e-02 -4.618912811323949014e-02 2.001230043370105099e-02 2.337070424617215814e-02 -5.519570243563073214e-02 -1.708898760410908213e-02 -3.143673276075206052e-02 2.914993671206749198e-04 5.393475195951964035e-02 3.580561094817594214e-02 -1.596705071845192642e-02 -3.530780768978941664e-02 5.278951015451779916e-02 -1.538459724977922841e-02 4.171573220375451863e-02 -6.124329991253725991e-04 -8.695211851588601285e-03 -4.386343179478218585e-02 -7.589593271264408192e-02 -3.877520618601285073e-04 3.006173924426044225e-02 -4.130575117008525310e-02 -2.015664846093834922e-02 -4.385847214441106895e-02 2.955673835568601096e-02 -9.977631293339188703e-03 -8.384947131542724863e-03 1.919091717393064250e-02 6.504385828156345264e-03 6.579854946660249754e-03 1.690419686917096417e-02 7.191329297083738029e-04 -7.105608191294974889e-03 8.511023435818394767e-03 -1.073779335571698954e-02 -3.736714609003770945e-03 -2.753596741571606027e-02 -3.533609483418460265e-03 -1.123840295742406514e-02 -1.326150974343223710e-02 6.981261132776760830e-03 7.861873172489781264e-03 -5.023986551550197258e-03 3.446152313429889317e-03 2.961383928670226900e-02 -3.742931274740684319e-03 1.695392680510902222e-02 -2.807329897844396387e-03 -2.991873140616933477e-02 4.495265147083107177e-02 1.052311386989708726e-02 -2.675775427706336348e-02 1.482404175331989479e-03 -8.836522801530931337e-03 -1.465514468483175049e-02 1.409633782299939651e-02 2.973642862440300464e-03 4.280383750586781548e-03 8.569186360276150397e-03 -1.507857434802465854e-02 6.866892890469329658e-03 -3.780585241364086205e-03 8.535535983487513995e-03 1.288379945491418231e-02 -2.199018777779792114e-02 1.200227849622050383e-02 -2.312388265558435949e-02 7.035614249210606075e-03 -1.000525272098731246e-02 -1.356791457955066216e-03 5.433941665141783089e-03 2.490170739527803462e-03 1.794751178132165600e-02 1.069425397536619485e-02 8.159212467557422355e-03 -1.025555586479011232e-02 -1.159519263486710446e-03 2.056705748514466719e-02 -3.984107761339932691e-03 8.489476054546179346e-03 -2.367270016553683215e-03
3.285714285714285587e+00 -1.678174008716692145e-01 1.153700715189302957e-02 8.271601963774503907e-02 6.712307915220412646e-02 -1.394975676510442075e-01 7.314448113251893757e-02 -4.318870805083627890e-02 -1.518238587451632149e-01 1.635400372138935132e-01 -6.661321966640625092e-02 -4.097881608269467874e-02 1.190946725467489087e-01 2.150012776933875325e-01 -1.487642639738693540e-01 2.263424289653905713e-02 -2.275193673676704012e-02 -1.485373477258318808e-01 2.697932866578293676e-01 -3.683015942832099793e-02 -1.852091627838546861e-01 -8.807737351220052552e-03 -6.753795461726851135e-02 3.244163009204384940e-01 3.778908178518855521e-01 2.054722495140558214e-01 8.394449508295805107e-02 1.443607361620182217e-01 -2.121920479191953257e-01 -2.783419581997371162e-01 1.168831467338851821e-01 -9.822615702137280080e-02 -9.810308731825786999e-02 5.551585671401502997e-02 -2.682804994709490562e-02 -1.880967725064201235e-01 -2.425565535707097375e-01 8.405448157155914757e-02 1.171864449955400123e-01 8.746531931379772015e-03 -9.231809438515806154e-02 1.896040523666407684e-02 4.394552709146214327e-03 6.936125005030258084e-02 -7.540219986081560244e-02 -8.162876949608266486e-03 -2.141633514844551792e-02 1.409943913546365252e-02 4.263577194015129995e-02 3.401156349507600957e-02 -5.967264703650857968e-03 2.721123922813570989e-02 -4.450488873500994813e-02 -1.338592278486078375e-02 -5.265994678866425110e-02 -2.937179188626104151e-02 -2.100742805377302583e-02 2.065500981520656046e-02 -7.029197884231888627e-02 -2.184120177725682246e-02 3.506713713915361047e-02 -4.817656363622144222e-02 -2.905999986782153988e-02 1.491973871432433936e-02 -2.899411309502426121e-02 9.482055206288782581e-03 -1.250838021713203754e-02 -3.485689560079929111e-02 3.692414445562922781e-02 1.578091973920448410e-03 -1.331272298126591003e-03 -1.665902466456593845e-02 6.066287808642119479e-03 -3.931534875069719187e-02 2.503289191254211982e-02 8.495392391157088538e-04 -2.373269489975901245e-02 1.317129828653445731e-02 -7.308226088376097371e-03 -2.567889260231241352e-02 -1.848465423162223842e-02 1.475058402642512138e-02 -6.068688789203180445e-02 1.340987188721398833e-02 -1.062293174095636610e-02 5.540114403932661774e-02 1.369736709891752370e-02 -3.305976530186918727e-02 -3.041413000126376096e-02 1.958015389449502958e-02 1.211412330156684189e-02 6.347613469817483742e-03 1.581577850592299009e-02 1.846289364875549135e-03 3.869520510348071953e-03 -6.473444555827565471e-03 -2.305900323747384767e-02 -2.552019788638796444e-02 7.685168366157029210e-03 8.285430174901084813e-03 4.326279399721391118e-03 6.887446112055781514e-03 7.140663459697618731e-03 2.828376888587105092e-02 3.295493678159557710e-02 -3.004776233214449289e-03 -7.255587270694867537e-03 3.361133458910675175e-03 -4.752283026849088432e-03 -1.430811804584397953e-02 -5.457543842408056102e-03 -1.987487324183378687e-02 -1.958705665425169648e-02 1.387336123026266773e-03 -2.132108545334491720e-03 2.021946887339125948e-03 9.510897318883375742e-05 -9.386974776130202827e-03 6.812558323331162867e-03 1.006792236280565009e-02 -3.019788026183262402e-03 7.511481272800312262e-04 2.424673604999626544e-02 1.807410255940399696e-02 -2.393009761173888871e-03 -9.924665138532504094e-03 3.837200840064758887e-03 4.068149244098728280e-03 2.748715348402857445e-02 1.720921103006659014e-02 4.760128886332792505e-03 -4.845967623843399318e-03 1.749670579637278324e-03 1.524089461093987644e-02 2.453781298848657123e-03 3.023391384049621804e-04 -1.420322673740706358e-03 -1.577557691591966686e-03 -1.550691344817368327e-03 9.607819374658273671e-04 -2.779501952933800639e-03 1.083642094766401782e-02 -8.334981045884877482e-03 -5.865688730470462742e-03 2.517276427075516854e-02 -5.286008896517668289e-03 6.844730947468019230e-03 -5.044700898990703113e-03 -7.329198803878787631e-04
3.428571428571428381e+00 -1.629228490456319234e-01 2.792521133505757730e-02 6.647753799799607788e-02 1.318198013177885597e-01 -1.343456304140302204e-01 1.095235652646508462e-01 -4.811683298034000189e-02 -5.854729579927365340e-02 1.738537583741189552e-01 -1.811522132564353724e-02 -2.062713018024322793e-03 -1.582594503341872294e-01 1.047494217397445249e-01 2.415100062767779748e-02 7.073590998971318253e-03 -9.830216714812226031e-02 3.696554903343870352e-02 -7.572246126703569002e-03 9.700175026270612538e-03 1.554604711163530273e-01 2.291221110805499173e-01 -2.400044232506572811e-02 2.910956228364558473e-01 2.271416336940725311e-01 -1.742052273960638040e-02 -1.832256371557758681e-02 1.697212352816708514e-01 2.662127530694095023e-01 1.258177102140482229e-01 9.506866961350618483e-02 3.067888267374658251e-01 4.366886184091186250e-03 -2.326393410268220163e-01 2.316704245351191571e-01 3.633998810452201411e-01 2.180598939265886438e-01 -1.483286986443900224e-01 -1.256699149221826295e-01 -5.092507997177980750e-02 8.474975929308357914e-02 -8.439959849425551774e-02 -6.250243615347907122e-02 -2.467749017300887443e-02 -3.668588613001212001e-02 -3.280402716664736641e-03 -1.045616425233116403e-01 -7.339535509029472549e-02 7.880822939568790653e-02 -1.543578049274195105e-02 1.207239325776962406e-02 6.021844223347742192e-02 -4.353360799073067305e-02 2.710143608107972585e-02 -2.370709544544037650e-02 -1.027531943771513209e-04 2.679422010549993571e-02 -3.009989811422650666e-03 -2.798040216248507198e-02 -1.639920541902098114e-02 1.427794234077340782e-02 4.320209810728934535e-02 2.699826312245512047e-02 2.651235699531922889e-03 1.026170571454414204e-02 3.435590765167428895e-02 1.527052217450085465e-02 -4.665182229868732738e-02 2.363161569717060762e-02 -1.900225381605160149e-02 -2.493711913169711220e-02 -1.642343725726214815e-02 5.107446757643198387e-02 -2.548635166202248628e-02 2.793989623236667677e-02 -1.112526686874220488e-02 -1.132229456841168935e-02 -5.026997351293695585e-03 -1.987098252228776743e-02 -2.301482972274684034e-03 -2.001600923517183814e-02 1.313965991551815926e-02 -6.956883050578206197e-03 2.764913480774333979e-02 1.800810692140961816e-02 1.388063936457565456e-02 -3.958329701323497554e-03 -1.695842934209258746e-02 -4.060920320202898899e-03 -2.050177100332270519e-02 2.221990398833592270e-02 7.878950988714130549e-03 2.313285194666491948e-02 1.066592347411301871e-02 8.522208281250526207e-03 5.181991309845576654e-03 1.263245598800519578e-02 2.888759210755059009e-02 -6.059055542394592387e-04 -2.229577184867208729e-03 1.461920081277104421e-03 1.049433492301568051e-02 3.151553318125650902e-03 -1.530213320576150927e-02 -2.910591091386610652e-03 -6.421423569570779318e-03 -1.291620437293279980e-02 -3.390471381152674463e-03 2.004159628079181694e-03 -3.171612614741015773e-02 -1.457033954704519199e-02 1.145337793654781569e-02 1.195828956952232555e-02 1.812036585149312193e-02 5.633162177944478315e-03 6.714872827120873730e-03 6.927548761596400047e-03 1.172672895204005840e-02 -7.630066722487562417e-03 7.984841076334476401e-03 1.107397038162199684e-02 1.691733383499309865e-02 -1.514010783115100900e-02 -5.700021711135162469e-03 9.055027792909097969e-03 6.090932480064662792e-04 -1.314350621307379396e-02 9.737732196377246741e-03 -2.343356029079625077e-02 -3.024982724517512236e-03 -1.689418328067724892e-02 -7.237394857531579892e-03 1.414127324044303115e-02 6.092809125312322396e-03 -6.209454524818195514e-03 3.497681035174450039e-03 -8.762319897613655246e-04 1.213338124728723273e-02 -8.587513297583722382e-04 -7.782916470304774258e-03 4.667547486309180614e-03 -8.003650085578333656e-03 -7.866981929614347627e-03 7.362170606127532192e-03 -2.425605635192043877e-03 -1.947124830698014619e-02 5.243275630857841159e-03 -1.035933091433642247e-02 -4.305908682011800985e-03
3.571428571428571175e+00 -1.540850176410750449e-01 5.928451864990384040e-02 3.708915942208716038e-02 1.913105825508101265e-01 -9.889898053021477231e-02 1.214181040850988574e-01 3.355499378631323498e-02 -1.223645167055734465e-02 7.096662419272926903e-02 1.725003828963791661e-02 -7.899575592470710339e-02 -1.150941999370432706e-01 1.949222413995732872e-01 -4.382699616501943563e-03 1.518236985378085546e-01 -9.161788607338329504e-03 2.517451519186575393e-02 1.050513021442564393e-01 -1.312606705765010373e-01 1.529009441832747396e-01 -3.860340855673133342e-02 -4.971075826568204653e-02 -9.343603571415369513e-02 -8.119319759570690909e-02 -6.714937732810061233e-02 2.556309769787305508e-01 -6.693287254935352537e-02 7.681858645038916467e-02 2.056615969092496776e-01 2.136385778832471660e-01 1.621118012734961041e-03 -6.464266772613740109e-03 1.271043919729334948e-01 -4.542877473303547631e-01 -1.082139821367113508e-01 -3.319567197755299293e-02 -1.185393387475984078e-01 -1.456880089346261897e-01 1.583258902849504074e-02 -1.645989965804899036e-01 9.379951114442497406e-02 -3.199870609887324746e-01 -1.117299784105010435e-01 5.955674337707650423e-02 9.791106206902543130e-02 -8.422811117992719254e-02 1.564148639840330993e-02 -4.704149452274554444e-02 -2.317852468858735623e-02 -1.017319701667233726e-02 5.441590536576655646e-02 -5.201192752204660680e-02 1.060703239053671226e-01 6.871436978570938381e-02 4.083807110827109704e-03 2.223762070309411726e-02 -1.178376975419332534e-01 4.815714890601895809e-02 6.285556226305995253e-02 -8.404841871863338865e-02 6.559733832543519771e-02 4.412074191041017585e-02 -9.663098455059503100e-02 -7.742993254480465271e-02 -7.134723264501399709e-02 -4.005074833508067561e-02 4.350224786440123198e-02 -4.442002847024825035e-02 5.047299852527713238e-02 -2.869494788565763246e-03 -3.530759934185224991e-02 -3.289620860313843820e-02 1.098140634385320474e-01 4.336698630041646574e-02 6.955045563747984383e-02 -6.485819805777645435e-03 4.326229070133580379e-03 2.010160778534693729e-02 5.147801817562996061e-03 1.188962717605293335e-03 3.190965862951088833e-02 1.286451820895780605e-02 -5.480816325682465184e-02 -1.606068068818977679e-02 -2.029058424804691674e-02 3.069791390244830387e-02 5.942378511348003073e-02 9.226079098171371951e-03 3.297230842453723922e-03 -6.119255303218550102e-02 3.642948684762315880e-03 -1.739898863430394682e-02 3.699322537081467521e-02 -5.827108161165808764e-02 1.944437756686520288e-02 -1.011029575397780732e-02 -4.241462879160761215e-03 1.417506603690244643e-02 -2.044349868076198243e-02 -1.373919750526782745e-02 -1.605331286477105004e-02 5.023949877621527310e-02 -4.414609554191256148e-03 -1.428169004672151521e-02 1.540052051818861616e-02 4.789289022339878604e-03 -4.773927915608659793e-05 -2.910078307181915291e-02 4.856833136561612696e-02 -1.569791088378668601e-03 4.021109581268134808e-02 -2.389723130013234054e-02 -2.366315682369989418e-02 -2.308982891718347821e-02 -5.183008042745855916e-04 1.008398536036908544e-02 3.179077151513701530e-03 7.260322101841567774e-03 -9.551994835655294377e-03 -4.144033396998089876e-03 -2.081767987487516663e-03 1.081566827775933904e-03 1.721778822894878087e-03 1.709063812012302092e-02 7.865023917323663710e-03 5.647738635508151549e-03 2.343895001895944259e-03 -1.914964659478333997e-02 -9.475228411469494363e-03 -2.112759257405579655e-02 9.341776082717086205e-03 -3.987576906154528637e-03 -1.052642440919747055e-02 4.858664851216919385e-03 -4.660536269634567557e-04 1.313762059614294146e-02 -3.996450306249407260e-03 -8.158059064972500093e-03 5.284571060884002761e-03 -2.889087501894177078e-03 8.015961792411010339e-05 6.762621350649335866e-03 1.298744625462662158e-02 1.068227432498814475e-03 -8.751246903561167578e-03 -6.663572482917924818e-03 1.506489045484435234e-02 7.366962106952562594e-03
3.714285714285713969e+00 -1.391379942511331291e-01 9.760457277963864586e-02 2.307878177378036057e-03 2.173571200403240644e-01 -1.387928517795032970e-02 1.231271191330141207e-01 5.188916915258481866e-02 7.889265322155601667e-02 5.417839753849250373e-02 1.073410974945321755e-01 -9.322244039764707169e-02 -9.535225932374220836e-02 1.095446155289333118e-01 6.322326705092977568e-04 1.498860627385005251e-01 9.873123549537170252e-02 1.092247001016818098e-01 -4.359305856457513367e-02 -1.460423739954954531e-02 4.667223820041798560e-02 4.329888138208560361e-02 -2.023189566123954342e-01 -1.474754489837013238e-01 -6.411551010960566364e-03 -3.244289836500275914e-01 2.848042587081711097e-01 1.201010120748937926e-01 7.534477974424255708e-02 -7.505966590892826362e-02 -8.952270069958866150e-02 -9.855464373447976600e-02 -1.922704270930453985e-01 6.373397165800169517e-02 8.446622417630550439e-02 -1.841569402412130546e-02 -1.163144017071331693e-01 4.532215251147869717e-02 1.179729578283014446e-01 -1.776750707639575544e-01 -3.736273102698640242e-02 -1.358193940734431504e-01 1.605120411132273939e-01 -4.658243068876231907e-02 1.059472382105942495e-01 -1.335621997028868246e-01 5.478309142681903748e-02 -9.483545978524417219e-02 -5.332185830751733774e-02 -8.173311089469162405e-02 -1.673359593927801342e-02 -1.082126954372511080e-01 1.188789544925067526e-01 -2.214534986851928178e-01 -5.675032869317454820e-02 7.462261088405901244e-02 1.036332367113576292e-01 2.141989227721540767e-01 1.174506604294053291e-01 -6.173165879415756091e-02 2.915507155806794024e-03 -3.616694174407175666e-02 -5.506911463584818894e-02 2.824092045641300730e-02 1.086605141836504279e-01 1.429732030408657206e-01 4.797862592576115914e-02 5.804710141905077350e-03 -1.521368339750335660e-03 -1.179053385030429391e-01 9.096599846732893180e-02 5.671624032371796326e-02 -6.808562231365675524e-03 -6.043318922383578845e-02 -5.024830310736919103e-02 -5.786168819321734630e-02 -7.245735860195952338e-02 2.066906421311103317e-02 4.303312883383620530e-02 3.601506522760918733e-02 6.333779411042565755e-02 -6.819845018187921382e-02 6.869887080346516461e-02 7.047617881404606710e-02 1.486976095651647810e-02 -4.933554942572202298e-03 -3.639019407354900093e-02 -3.631331192980257611e-02 2.646034407224294796e-02 1.476609543589369779e-02 2.486292585132008140e-02 -3.359415023194311373e-02 -1.861807439896652136e-02 -5.858762717591181612e-02 3.625024307231596021e-02 -2.512629966042960808e-02 2.721064594378636362e-02 -4.701393821639231196e-02 4.865159662537209967e-02 1.004745858051276849e-02 4.685858625039107661e-02 3.878597596566034367e-02 9.227915406992093659e-06 -1.325389048520420054e-02 -3.373203402729518102e-02 -1.474344229580027213e-02 2.046634411162852676e-02 3.987624210799196184e-02 1.351618321270413488e-02 -4.512200257248371454e-02 1.802580361386985422e-02 -2.798213019110006722e-02 3.493353704649995728e-02 4.684783639733575145e-02 3.868936736419768124e-02 2.143894352873757653e-02 -2.213825782775528245e-02 -4.636612304833592768e-02 -1.044493602366309594e-02 -8.457162478138401107e-03 -1.207059831918179626e-04 2.491247249318484947e-03 -1.707525309199597191e-02 -1.650539814998451191e-02 2.684004486375277977e-03 -5.486856382903531823e-03 1.877125719881248683e-02 -2.523099669005604822e-03 8.850382470273568739e-03 3.642750765467632490e-02 4.680625500318884302e-02 5.682569836846112533e-03 -2.249489058134925348e-02 1.173025561880916209e-02 -2.129773901630774638e-02 -5.134018410078019894e-03 -1.397773185638963300e-02 -4.610670721242221201e-03 -1.386987590502319900e-02 -1.618220107638161263e-03 3.622321591600841193e-03 3.113033821799260359e-02 1.102935537670203872e-02 -2.505752747000123890e-02 1.549295703090090848e-02 2.526083123880259670e-02 -1.120753547012535685e-03 -1.125097433483484601e-02 -5.676257406218594877e-03
3.857142857142856762e+00 -1.145342498352063532e-01 1.403168396573558074e-01 -4.555113938774851129e-02 1.720586225816704284e-01 1.045593604603864829e-01 5.246622881988972226e-02 6.924438956189699068e-02 4.904119771177460618e-02 1.199723220358388381e-01 1.060721499920875555e-01 -1.137718674860638129e-01 -1.505632116028750023e-01 -1.026922894325183883e-01 -1.374540987966138550e-01 2.071698457416824013e-01 3.390225654646434467e-02 1.377127359228709491e-01 -2.049001262265239265e-01 -1.079534918238308008e-02 5.088473439448203128e-03 -1.083400829781646646e-01 -2.455006210506255337e-02 -3.587747979036071122e-02 -9.224844923254588158e-02 -1.779688004264101953e-01 -2.782751722293451760e-02 6.312690838802220705e-02 -2.868784631489679215e-01 -1.754463764690241678e-01 6.392926245280672326e-02 1.428556991931605458e-01 -3.397649871957621887e-02 -1.284339008751091415e-01 2.160832134486896094e-01 -5.707141896345215015e-02 -1.358025763683928799e-01 1.654568879427766037e-01 -1.777279588923188769e-01 2.966422685370084800e-01 7.649103160119027911e-02 -1.416869356671700830e-01 4.572268529936303338e-02 7.451611570537917950e-02 3.241273616841411354e-02 1.130792878901564352e-01 2.813738988756794845e-02 1.253323757114795378e-01 -1.022689036602143636e-01 1.532107721810029022e-01 8.889573790499309680e-02 6.493867603521721876e-02 -6.057894174951491961e-02 1.356872188620251718e-01 -2.208085000159444762e-03 -1.181386732099824581e-02 -5.863101836060245764e-02 -1.318415094625534079e-01 -4.450537027733532380e-02 1.349603866444260281e-01 3.495637372393251008e-02 4.223570996452514353e-02 8.081695887539800185e-03 -1.015560262226969934e-01 -1.021987328743870077e-01 -1.787372790478726839e-02 1.708086185985834308e-03 -1.206119288059677094e-03 6.452216346517218593e-02 -4.418383959371874337e-02 -9.832237370629780260e-02 -4.815183553631908336e-02 5.928669603509967995e-02 4.208454434220043616e-02 2.901096058279316672e-02 1.434501961576658408e-02 3.044845762748790013e-02 3.652010579444305710e-02 -1.245186413017020620e-02 2.746649277954482660e-02 -1.075696598752019090e-01 9.002113680102814819e-02 -4.554940782823837381e-02 -7.224799262694741459e-03 2.997643151009549839e-02 -2.088236419100256928e-03 1.147387812364236703e-02 -2.801143218338825180e-02 -4.797113508634571338e-02 -4.281669070764108909e-02 -3.238696850730705262e-02 7.433788589107898949e-03 4.070598704968562270e-02 2.452124532582651562e-02 -1.326210964734375435e-02 6.490973458783475328e-03 -2.996225973513579575e-03 4.611076510260776751e-03 -8.037842734482287393e-03 -2.535481795867217808e-02 -9.236709906858405275e-03 -1.987151341989456740e-02 2.732505436574653168e-02 3.664486292072493406e-02 4.635795430422291752e-02 2.106739972213601472e-02 -8.124751752800034310e-02 -3.623872803706720824e-02 2.783340087971803226e-02 3.481790001799747042e-02 -1.307631983171704190e-02 4.741322054693999921e-02 -4.503925344375579037e-03 -1.490703087580831122e-02 -5.406184249069510145e-02 2.328503957760328508e-02 -5.465968648527944063e-02 3.339009836950268539e-02 2.158060411915226594e-03 2.733185658529430767e-02 1.541769415518366888e-02 -1.117853303454424858e-02 4.020810657243693159e-02 3.315596371150453876e-04 -7.137180613950255131e-03 -4.013705317018590422e-03 -1.532314361748207850e-02 1.719047759657766489e-02 8.832250279170589247e-03 -6.742385384938719833e-03 -3.925485424965862585e-02 -2.689783288239504591e-02 2.234881964237480853e-02 1.890020690198972175e-02 1.331410583824316728e-02 -9.563585290125832528e-03 -4.080120922979353117e-03 2.647377711529638831e-03 -1.102277988047387184e-04 8.744006405140572480e-03 1.202826805934929105e-02 -2.307420755941591572e-02 -7.509410598493681047e-03 -4.300453090238949214e-03 3.236042438696743167e-03 -2.141515770704083277e-02 -1.689179785969615114e-02 -1.981210293959389038e-02 -1.400589450355022025e-02
4.000000000000000000e+00 -9.160766090220892610e-02 1.502053987484036068e-01 -6.771112998272743599e-02 1.034218239138835621e-01 1.518521187654420235e-01 4.601067305868275503e-03 3.243101222583424925e-02 -2.127863189639218194e-02 1.373172612456168840e-01 8.733165245618323969e-02 -5.423537376432864543e-02 -1.008109306287023610e-01 -1.446809729899419250e-01 -1.296997077405942778e-01 -6.804181599135970815e-02 9.955680654786176753e-02 -3.265227993796749467e-02 -1.533922377840867268e-01 -3.936558571702846593e-02 -1.505214057610134992e-01 -1.470420735701722659e-01 1.518452192799513330e-02 1.168407239933245412e-01 7.568932035572457917e-02 -1.858181275692725176e-01 -2.315455478068949025e-01 5.502939691522821392e-02 -5.549686027044566095e-02 4.669042833755016053e-02 1.045143073912240123e-01 1.368674094982215731e-03 2.330123772935853432e-01 -1.231951185550338584e-01 -1.616130899413333877e-01 -9.092298617229101210e-02 5.959216921566332786e-02 -7.560681850780055779e-02 8.124362121788682167e-02 6.996681636605488197e-02 -7.668941906528202457e-02 1.276590005102301584e-01 3.593989072373746790e-02 -8.160851777602716461e-02 5.483014158731203125e-02 -2.918290377833383520e-01 -7.541298979176754014e-02 -7.817344845857952806e-02 9.611710972593523472e-02 -2.939831437290831850e-01 9.370653559868361016e-02 -1.169578896268314294e-01 -4.238824647810705663e-03 -1.060383473021556666e-01 -1.101300879429563395e-01 6.309629518087012112e-02 -9.928112273080845485e-02 -5.628482177699570960e-02 4.745419818295787406e-02 -2.071935723088904890e-01 -1.780200292610638335e-02 4.165375438928531349e-02 1.614237104772883735e-01 7.765117548144937626e-03 -1.106546958644412729e-02 3.884819087732845067e-02 2.057079026663578489e-02 -4.240779625204461889e-02 -2.242315567475973090e-02 2.412843812935694388e-01 1.012661244887648991e-02 -1.592239499046561174e-02 -2.085783692779427309e-02 1.231119530656613059e-02 -1.782839170450869690e-02 2.166624692095505192e-02 -7.548368821406208073e-02 -8.436647345956566069e-02 1.925534251832737229e-02 -1.146699284330814691e-03 -2.380865267511145592e-02 1.270794272302268844e-02 -4.887579755402308296e-02 2.411547679350655587e-02 -6.509058545354942660e-02 4.255623149702862651e-02 8.683155121509453234e-02 1.416792995801812415e-02 -1.987767075019326781e-03 6.171688924511146979e-02 7.935490603352376646e-03 -1.377321456257211627e-02 -1.863992048623008477e-02 -3.619665287846120846e-03 1.960405018925925544e-02 1.346781446252945900e-02 -3.330826107602416486e-02 3.058141728463761866e-02 -6.566910531370476201e-02 9.547319579398946821e-02 -3.695964057698435112e-02 6.790382851230092678e-03 -3.426836364500168708e-02 -3.808389922509277867e-03 1.878489777485628509e-02 2.579359134833583353e-03 9.061661242532605132e-02 3.517099562340302021e-02 -1.710437290309345035e-02 -5.667282630229483753e-02 2.329313403110100378e-03 -2.613793403246172237e-02 -2.261480036505218380e-02 -8.112068346844679770e-03 -6.439629016630775415e-03 -3.727297304492258045e-02 3.732422328942553574e-02 5.135066459179514486e-03 1.166859306328126532e-02 -2.719363615655301727e-02 -2.147489612722872088e-02 4.535501953217104670e-02 8.399485688152047436e-03 5.236463288204996208e-02 -4.730792299425311959e-03 -3.231061545440043741e-03 2.609600269789372207e-02 -3.751085361438310194e-03 2.640806048517208016e-02 1.254470119933252283e-02 2.207171311070355718e-02 1.185810710310832017e-02 3.585772495094917411e-02 1.159099626554831869e-02 2.745507981901783995e-02 2.284983691363945413e-02 2.043192651395110693e-02 -9.485045790667513341e-03 4.261075724290971922e-02 4.947733881856639527e-04 -3.034246706891937165e-02 2.599972975917807377e-02 -2.689827636573849726e-02 2.208996181970817284e-03 -8.066963009727118328e-03 -1.268163005816539193e-02 1.428634554272252034e-02 3.125460031947290690e-02 1.283824862846120671e-02
4.142857142857142350e+00 -6.611158371641071008e-02 1.323999178802081622e-01 -6.747392389110069832e-02 3.838121866832183704e-02 1.379415636851925586e-01 8.600713011323852077e-04 -1.243086759836552202e-02 -4.224325468713835408e-02 9.072108047542908060e-02 -3.306655336364736769e-03 -8.895006695910633379e-03 7.513132830066840406e-03 -6.720936874583410825e-02 -8.712590993662226724e-02 -6.724845407611518278e-02 9.097818948660747751e-02 -1.432220026005016078e-01 7.878583280799341879e-03 -3.079999647327638992e-02 -1.366610923431072107e-02 -1.862762756109425516e-02 1.052601212568868572e-01 1.233979514739682593e-01 -2.359820552813801653e-02 -1.473863380841455573e-01 -2.755420026294983504e-01 -1.564569261400366226e-03 1.023281055486247870e-01 -1.780212404420001421e-02 1.124091833569957344e-01 -2.937008899573712029e-01 2.654630315656203443e-02 4.350941547640779783e-02 -6.029112482139524498e-02 7.376395782549091673e-02 7.519112992858797972e-02 -8.179227762056229256e-02 -6.509848421470189328e-02 -9.462414647463243678e-02 -1.112810198120371408e-01 -1.164982392288924362e-01 -1.990276902447362661e-01 1.292235420266674151e-01 1.774763542460092713e-01 3.967565576516344367e-02 5.094256647964841983e-02 -9.251998283573382997e-02 -6.377383899039462678e-02 2.767173469481499226e-01 6.592387650834263813e-02 -9.989365851362721690e-03 1.398915458017521429e-01 -7.088842234547364229e-02 -9.676062297469516238e-02 2.644857469255868648e-02 1.731536814721235940e-01 -5.939515395160332306e-02 -1.074116281187055023e-02 7.493386010992980281e-03 2.250435784006440121e-01 -5.455651025320883835e-02 -1.177385232657851694e-01 2.231509870936941239e-02 -2.849002566890576973e-02 -1.228874401918010201e-01 -2.236074072536826107e-01 2.636133435810221470e-02 -4.821588069276833838e-02 -1.300280900781400906e-01 4.543607263179810091e-02 -7.618263614504566794e-02 4.578636135910205823e-02 -4.539481653036211983e-02 -8.832095053107945001e-03 -6.751785288416897735e-02 1.750941594472001442e-02 9.491878984749221870e-02 -1.476843745288693444e-01 -3.456737315611890793e-02 3.919114945178629739e-02 -4.066368281511612698e-02 3.917405848502994448e-02 7.654399578945496330e-02 7.939138081788621459e-02 -2.060723395672372019e-03 -6.791244547989444547e-02 2.726419420045121320e-02 -8.531941643351446947e-02 -1.143388579095875046e-01 -1.361808193168857371e-03 4.716801968603522716e-02 7.965738484891819390e-03 -1.798348933335201794e-02 -4.375566987705444694e-02 -7.448442965660370674e-02 6.038715538887702572e-02 -9.909233282051399527e-02 4.262635253846625699e-02 7.810378763483714166e-04 -1.173209507358344110e-02 8.388359261865063754e-02 4.552770089096028986e-04 6.419167055976703236e-03 -2.318989389285837019e-02 7.014650147874257335e-02 -1.871845844604505538e-02 -3.566013704243810312e-02 1.279141730965880491e-02 3.689144963011317668e-02 3.575638248016545923e-02 -9.664206351866416744e-02 2.027304717952770757e-02 -1.213671872838036417e-02 -2.971327258075759283e-03 3.705425520968282788e-02 5.585154954429855795e-02 -2.211966324882999602e-02 2.711566015890186018e-02 2.409370495836836087e-02 1.853670263862155707e-02 -4.189088939405627432e-02 -6.066828015624329412e-02 -3.609390189147981126e-02 -2.892834211660406940e-02 -3.307620911280162446e-02 -3.975102633507460875e-02 -3.312080587719948288e-02 -1.733756499144704574e-02 -4.506293701259215384e-02 3.329162550979657131e-02 -1.826406359782601491e-02 -5.047409105069024238e-02 -4.109724408083974267e-02 8.848231281769947457e-03 -7.104945919853916658e-02 -4.434988728665805596e-02 1.656206381246842080e-02 -8.987265550099292344e-02 1.756028350839728205e-02 5.538916887268661819e-03 -2.284797893497586899e-02 -6.935919677937888578e-03 4.684874790399591593e-02 2.712192212037395703e-02 2.030566161562241678e-02 -3.973660986756983454e-02 -2.465791226352180218e-02 1.518454920338203895e-02
4.285714285714285587e+00 -4.668279710658816695e-02 1.088352710729187101e-01 -6.618209290743748419e-02 -6.668389012180310840e-03 8.188902644595574820e-02 1.292269762704996265e-02 -3.018683958901138137e-02 -3.639107202226768423e-02 3.629427394243481264e-02 -3.795408254622837513e-02 -2.227028608206728030e-02 5.665232787001230064e-02 -5.894254935082052227e-02 -3.735859640026460704e-02 4.614739930268502849e-02 4.214365156641262239e-02 -1.314645823242374389e-01 -2.430562025454688097e-03 3.349699575357916598e-02 -1.438441546289927729e-03 3.266029997288689979e-02 5.210551116015441075e-02 -1.017791689853573395e-04 -5.271501956828527485e-03 -8.061699417207390805e-02 4.912488651279268807e-03 -3.418776960747940685e-02 8.661414665039006422e-02 -1.020276843265446320e-01 7.002855998681239980e-02 -1.249670301550375312e-01 -1.987682327521417963e-02 -2.230610512759599595e-02 -6.110723718001703775e-02 3.500137824284660359e-02 6.894545246369951363e-02 -1.171463323827517077e-02 3.882579576893492590e-02 -9.010614828688437439e-02 -3.601402779299932994e-02 9.406643314588583171e-04 1.281283308616798233e-01 2.938819843589013381e-02 1.152942485948718204e-01 3.083248815042628418e-02 -7.034965052090125237e-02 -1.266186502080756116e-01 -5.072744568879187371e-02 1.082744136171498311e-01 -1.198060945923046378e-01 1.930963680522135018e-01 1.339922199564268397e-02 9.621591359306702618e-02 6.512180234665715384e-02 -9.442478390736063973e-03 5.365229787603014583e-02 -1.253655351548846608e-01 1.099149229365440072e-01 2.935127936528644094e-02 -8.619384157356838050e-02 1.733942459228893576e-02 1.078033225029270160e-02 8.122669960352492391e-02 1.270146601869587277e-01 -6.361868179646780648e-03 7.410173279993305384e-03 1.465101674908725893e-01 1.109482814933251404e-01 -1.049347813231280430e-01 -1.104618954674695674e-01 9.096016234676961021e-02 -3.750025678617796565e-02 -1.645596272508322855e-01 1.730058015342540723e-01 4.997681031821740727e-02 1.874533207119235545e-01 -1.103988520601090623e-01 2.954051766215896602e-01 -8.032131279461672546e-02 -1.195488976581177004e-01 1.605458727097179294e-01 -1.193387845234803873e-01 -5.131137130857904571e-02 -2.461162658199261138e-02 7.028698655150157626e-02 -1.923780238701984155e-02 5.973894893960006447e-02 1.329395801685471223e-01 5.115318772678104087e-02 1.473553908818405478e-01 -6.430769144819414862e-02 1.101058655304356027e-04 -7.083263174351152325e-02 7.992783761400146236e-02 6.153545188566912627e-02 -4.225837077927352414e-02 1.564795915189866327e-01 -1.080688376833776471e-01 -1.775504918943457411e-02 1.064982854374535021e-01 -1.395790599355410111e-01 -2.397262944843311927e-02 -2.181491014789225386e-02 -1.622329390798658844e-02 -1.574928608439631408e-02 -7.042786703708686646e-02 -7.454061644921764970e-03 -1.295792432450986742e-01 -5.263703597138764956e-02 1.215966896336434511e-01 4.403735403968062762e-02 2.477552647858616286e-02 9.163200928690010127e-02 3.069212288255682847e-02 -7.496397040915538101e-02 -1.008697410416998152e-03 9.098109091222091049e-02 -9.281758641466007764e-02 -8.732382221164738945e-02 2.594050964971040055e-02 -2.266811894702753377e-02 -3.813886419994857307e-02 4.642119806292911884e-03 9.585923330449044877e-02 3.892591869633209127e-03 2.871939404429405332e-03 4.311804783811949704e-02 1.237745027773681228e-01 4.131639063400676520e-03 9.369701002691299685e-02 1.223732819472004608e-02 1.218296246438839020e-01 8.292639791467262822e-02 1.775409595543907953e-02 7.192990587228212385e-02 2.620846830137799066e-02 2.038188456581034591e-02 1.205382067417268138e-01 -1.216767536015358753e-01 5.433254342553946875e-02 -5.919698435950446203e-02 1.676441394137425517e-02 1.033326813404647632e-01 5.977687554388377844e-03 -4.810854450690152384e-02 8.189090201383590617e-02 -3.321422304841427364e-02 -4.918588877906790446e-02
4.428571428571428825e+00 -3.285593830810276672e-02 8.871926087048723208e-02 -6.727063499799318391e-02 -3.971687367743474001e-02 1.927426117672776870e-02 2.230788875097831914e-02 -3.880384818414558262e-02 -2.671285032792641498e-02 1.406395886769343240e-02 -2.928715901845707972e-02 -3.268558152808075101e-02 3.540841768461719385e-02 -8.741346604899473405e-02 -4.385968121320991085e-03 5.549953255838011024e-02 8.558916179625723764e-02 -5.086633519150152855e-02 -1.480646822622704376e-02 -4.704283492223363533e-02 -1.561588998687970381e-02 3.087819736612471347e-02 4.838362561228457676e-02 1.119154121343798880e-02 3.907010939177372327e-02 -4.720976651703234772e-02 4.969140513134424203e-02 -1.984241433936079560e-02 9.147704012524926487e-02 3.706407094919231954e-02 -3.981443269020426556e-02 -3.696445175117728937e-02 6.224796948868928197e-03 -1.115034556787296988e-01 -1.520886680442455619e-02 -5.023674963474226290e-02 -6.783354248141758780e-04 4.974713645484341723e-02 2.027841323718602984e-03 1.996750405799586556e-02 -5.212233829603108576e-02 4.617281056253293159e-02 -3.421144423695113984e-02 3.936528868442620843e-02 -5.729543555971878394e-02 -5.022339257964417852e-02 -3.081229164912369436e-02 -5.526049813046286785e-02 6.397691705669195095e-02 7.214762863350307476e-02 -3.811897032292380864e-03 1.982347660383630781e-03 -1.030560583766518407e-01 -6.163736498693051652e-02 1.725513096260622437e-01 -2.168695724168668085e-02 -4.796155282321662439e-02 1.228845319916929690e-01 -1.473840927626735853e-01 1.103482506766569060e-01 3.775991272058683984e-02 -7.225560301494657334e-02 5.375993976148382703e-02 3.928054786215053051e-02 6.643870630180113979e-02 8.439901263079345461e-02 -3.159107761545582732e-02 -1.470504171129569937e-01 -3.692137571129687490e-02 4.512448061441457631e-02 2.587647262805379406e-02 8.537156755491183413e-02 1.116332093480654208e-01 5.476467547771013064e-03 -9.255983417705974936e-02 -2.368015644727131802e-02 2.566957541481422120e-02 7.672697053544895451e-02 3.340423265319143742e-02 1.047549555278366462e-01 -8.080517919691769524e-02 -8.774030950264903594e-02 -1.828990480345508152e-01 8.221873950364420869e-02 -1.379712106266526850e-01 -1.087204010913014329e-01 -5.478292830889799903e-02 -4.699898855572440248e-02 1.051266060592021129e-01 -1.427882076598910033e-01 -4.701149893593888768e-02 -6.758493588556384324e-02 -2.897457332707309985e-01 -2.608465408268238750e-02 -1.198852331267312027e-01 1.498284867989650992e-01 -4.799983752663263686e-02 7.451971070327629947e-03 -1.894694158316858473e-03 -4.859651588238910608e-02 -7.683415631612677821e-02 -1.433366336868928947e-01 4.288165176830602970e-02 1.457895018956311718e-02 9.650021266316335944e-02 2.735126665509817964e-02 6.478045922363176445e-02 7.432790693778414115e-02 -1.908059999577276650e-02 1.841580995785077057e-01 2.284817882835363245e-02 1.514999706624224896e-01 2.178676531660688268e-02 9.918810608541085705e-02 8.429577056135807711e-02 1.159129146944487265e-01 -1.686511095914439845e-02 1.763316466358160195e-01 -2.058696453339024235e-01 9.998884265093331558e-02 2.543371099770463939e-02 -1.162235802652736988e-01 3.284554712069467919e-02 1.783791108012756921e-02 1.116946925615584785e-02 8.889347650963512482e-02 -7.313639319239660652e-02 -4.198099182159691252e-04 -6.322772655858317770e-02 1.891787160667777745e-01 -5.119193975603363728e-02 8.542760172491645210e-02 -2.121338377758819060e-01 -7.811310497578211054e-02 1.144697075621199656e-01 -5.406274345588400754e-02 -7.802546530924654722e-02 -7.910123399573421032e-02 -3.492207513372975330e-02 6.188833338224528774e-02 -1.096539570681545964e-02 -9.289783534801895892e-02 7.278949875325409213e-02 1.380183487584886182e-01 2.286271268295324635e-02 7.785137249091558798e-02 -6.712896630959555577e-02 6.409949271378848068e-02 -5.111480684874833424e-02
4.571428571428571175e+00 -2.832712199942403683e-02 8.278033652443245183e-02 -7.036966008019038266e-02 -5.339329567566337281e-02 -8.313191430148815161e-03 2.294383464675314385e-02 -4.364347950699624251e-02 -1.403462596186161142e-02 1.705503648355822729e-02 -3.224457729900182673e-02 -4.318092952504907350e-02 1.537996784472623647e-02 -9.055015240840967594e-02 -1.520834400590557849e-02 9.923078055800597930e-02 1.000447162538587453e-01 2.433247643055910098e-02 -1.352038733385569486e-02 -1.487852282915264335e-01 5.838453317676670085e-02 -1.923098569639487831e-02 1.472725921306916874e-01 5.618544138418365974e-02 2.290316100265259516e-02 1.929455737823363229e-02 2.642910855745719823e-02 -3.524324384382745284e-02 7.009156985725574496e-02 2.719556599313336862e-02 -2.499771839051623951e-02 -7.607118783621861363e-03 2.402165331935652778e-02 -8.177927803851860189e-02 1.104025336514769841e-03 -4.219453319094419730e-02 3.159117051033548396e-03 8.583425508599253073e-02 5.664828483697318534e-02 3.367568812668159800e-02 -9.375700782745219342e-02 2.610877357577522442e-02 3.484043258974416080e-02 -1.029894658216556945e-03 -7.651571122252952273e-02 2.479131244429190126e-02 -8.700173426747344341e-02 1.098704505272721232e-01 -1.301893829616698403e-03 4.616970829612780138e-03 -1.370798885918923515e-01 1.675998180856711761e-01 4.335029222953749178e-02 -5.421118677943934788e-02 7.023244489087050735e-02 6.000407324055219427e-02 -1.652028744592843462e-02 4.890027512814932448e-02 -1.043388114415942092e-01 -6.769736288841096683e-02 -3.044502139562360252e-02 1.308357366806355004e-01 -2.449346733986030797e-02 2.881214356168843721e-02 2.831090532623989006e-02 3.767990359561336489e-02 4.965729599432795044e-02 4.299598994349113426e-03 -4.017211852155944812e-02 -9.327324347639402713e-02 1.100196500726231819e-02 -9.640575618844104966e-02 -5.023946553651455205e-02 2.511875822822259852e-02 4.550226436587049422e-02 -8.994470430831026653e-02 1.097231820115973228e-01 3.345710413149139903e-03 -4.015972666289107512e-02 1.353173390965176429e-02 1.069753553331599383e-01 -1.786980492191642955e-01 5.389868806495213410e-02 8.236082370746701173e-03 9.058942487351301365e-02 9.466644755427069610e-03 2.201321708434721830e-02 6.027596694053394960e-02 7.182459325127990048e-03 -5.307927460021290636e-03 1.901956075568274687e-02 -1.151580620044000691e-01 5.910242895455421891e-02 2.086354877295096971e-02 7.633457153315753585e-02 2.470293220641847295e-02 -9.200559860098365961e-02 -9.859942292420936782e-02 -3.258041690091728615e-02 -5.279712225524766517e-02 -1.575784261975266554e-01 -4.294112188957975584e-02 8.681549014709508127e-02 -5.860268833526380804e-03 -3.752915185707049461e-02 -2.053366370583697420e-01 -1.199418581105927556e-01 1.951997719758669925e-01 7.974735591664960932e-02 7.628000035643255940e-03 3.981386016412076512e-02 -3.085702554678495732e-02 1.912926270455993505e-01 6.870625324671202072e-02 -3.227143586126168251e-01 9.318944717512193943e-02 1.575521918414515277e-01 -1.309578952023779386e-01 -8.518913086812285318e-02 -7.315134675746572113e-02 -6.669756399190623908e-02 1.832169196369717035e-01 -1.336256688678433453e-02 1.017670096189645379e-01 -1.611811317616632100e-03 9.038260170245161068e-03 1.396233644911227256e-01 -6.011485703904057010e-02 5.790322373355916152e-02 -8.885036412918458082e-02 4.855197641317112595e-02 -6.038738573331936532e-02 -8.466838807863238947e-02 4.345950016881604261e-02 9.430665671138187267e-02 9.715139282288957207e-03 7.349526712864043465e-02 3.436895166555332948e-02 -2.976214430352565679e-02 8.214075759264092072e-03 -1.409453538499484682e-01 -1.181781355634331787e-01 -1.257079608091787593e-01 -1.151561468559040152e-01 -1.212914557652231134e-01 2.911795390382112755e-02 -1.308578562785952804e-01 -1.136112560300906599e-01 -2.671396676337709636e-02
4.714285714285713524e+00 -2.750319427415226503e-02 8.321242316149232709e-02 -7.468356469839969314e-02 -5.927268938197848003e-02 -1.746422449309692829e-02 2.089023943241483453e-02 -5.002794807004428551e-02 -1.017755249441249302e-02 2.174295536708260868e-02 -1.109059195001372081e-02 -5.031711416039393731e-02 2.626629539603261843e-02 -8.961345610932339167e-02 7.434428611549089884e-03 6.133086723488572617e-02 1.155649481340265267e-01 -4.630460588972416282e-03 -3.206220737780784980e-02 -1.171279744782090237e-01 -2.582883644876791604e-02 2.741382391208877292e-02 9.441809788837644823e-02 6.062446633286775605e-02 4.306924816055674593e-02 -2.749675500681555279e-02 5.825626033496679457e-02 -1.508224330905153475e-02 8.155307058641833584e-02 6.108547406988565354e-02 -6.108224268791249967e-02 1.723973225181285249e-02 5.003444030375835128e-02 -4.038023808453318486e-02 1.558085253497542080e-02 -5.150241197023159440e-02 -7.913630402566948149e-03 4.254559898505221038e-02 -1.755991799675825707e-02 -1.580500643282986865e-03 -7.653887340509377135e-02 3.332891352296352139e-02 3.253043373219704354e-02 -1.584532190198323018e-02 2.367601421818549701e-03 -3.501353967895259184e-02 1.206681656338357139e-01 7.111843324900522789e-02 9.641176149817111407e-02 7.367029577217711067e-02 -4.035000878901372906e-02 -3.486630248157329692e-02 -8.289108325266152100e-02 1.669755556870882729e-01 8.202495960136478581e-02 -3.904991455619848811e-02 -7.317454985573335069e-02 1.848558506999911366e-01 -1.110558874364673404e-02 -2.588303768073971570e-02 2.458713736547729622e-02 -9.555056836335343307e-02 5.552040030768862211e-02 -1.038700304778752553e-01 -1.108450884029238831e-01 -3.684204371132266537e-02 -1.085967336883881806e-01 6.604325482565973071e-02 2.835380310595597697e-02 5.048792173495195157e-02 4.621734163414214364e-02 -1.012034670501218113e-03 -3.903049590151504156e-02 -1.210427669490642538e-01 8.757668861353840040e-02 7.598590831077720043e-02 3.833769604180200380e-02 -2.267113124689453668e-02 9.016743800473213388e-02 6.781013035129730693e-02 7.684192345757841214e-02 1.468363453615646186e-01 7.347133366101323004e-02 1.753444946502840870e-02 -7.361562616881492382e-02 -4.572067351502985544e-02 -2.125183253844605547e-01 -5.099922708747234995e-02 9.387474095561162968e-02 2.911501906043800769e-02 1.183803901652270563e-01 2.026460088152846339e-01 8.800652693196502063e-02 -1.470794047487160566e-03 -3.344752864722536946e-03 -3.835722969784964576e-02 1.766231194643645142e-01 -4.636720697072752029e-02 8.032136466564884780e-02 -6.894708854394861197e-02 -7.054879859089531469e-02 7.125307212407570867e-02 -1.503402089738165893e-02 -2.004349053753143317e-01 -6.109469167413478230e-02 -6.605058350580606669e-03 -3.715644824854590078e-02 2.300706858709515926e-02 3.494606842413072040e-02 -2.151562116492339305e-02 8.082881093559486640e-03 -5.952249122239217788e-02 -1.123755381646549811e-01 1.151471577077172459e-01 -8.966643653030700878e-02 1.353802347365221925e-01 8.688958176333301531e-02 -9.118544696585693943e-02 -1.028655120068135620e-03 7.320817601697982013e-02 -1.635180911732609932e-01 -5.878232110703096591e-02 6.156675099891380926e-02 4.732466871872054170e-02 -1.622775982970632580e-02 1.135369917611139812e-01 -4.022257504084804369e-02 -8.815810809953976424e-02 -1.429062275859956654e-01 1.075055156578380300e-01 8.388121757924454219e-03 5.876805974568826384e-03 1.314190550837933402e-01 1.386470617775223124e-01 -1.960685881197041791e-01 -1.294304888355229388e-01 3.441903014465817756e-02 3.097289818559632521e-02 1.568658878374468435e-01 -7.198735288221481780e-03 -2.258836792687317699e-02 1.745632128123426607e-01 1.348042511219483264e-01 -1.233214663492856189e-01 6.143626923768425591e-02 -4.607355418926586260e-02 5.696389680743588202e-02 1.052285647631461402e-01 1.814847115247893994e-01
4.857142857142856762e+00 -2.876696535810106814e-02 8.692916327415738109e-02 -7.879834483111239352e-02 -5.871036255877727650e-02 -1.361986729772527403e-02 1.446663339911759445e-02 -5.211831874524656266e-02 -8.439564828852504086e-03 3.643566899432201800e-02 -2.852004089896645680e-02 -7.415183230377311863e-02 1.381021086942444548e-02 -7.353002480288231557e-02 -2.320401640308429950e-02 2.215063359207949667e-01 7.452405907378510490e-03 -1.484753498119285864e-01 -4.806809007289720992e-02 -1.085458768691187070e-01 1.065956878506308563e-03 3.846695916477387012e-02 8.571036465626563627e-02 1.027117296597826329e-01 -2.703838939570300456e-02 1.145008793989282445e-02 2.778143870969936383e-02 -1.034301173211271269e-01 4.947789216830950770e-02 8.330318476047489373e-02 -4.218335786984857283e-02 2.600125798189373283e-02 3.277562844325590530e-02 -9.540752624933028503e-03 9.500047608176256930e-03 -3.043183516450292600e-02 -6.911383951767804436e-03 7.200631379296164314e-02 4.536851134521911744e-02 2.556756772574660802e-02 -9.801751394681753465e-03 3.329009875838710025e-02 3.549817497250272458e-02 -9.709403482188641143e-04 -9.337644807036879491e-02 2.658618862246238043e-02 -2.012926215313492681e-02 5.148245615283374155e-02 -5.760274682999321286e-03 -5.944941279275705454e-04 -6.582353545952386586e-02 -9.904663311392490968e-03 1.004480399274783886e-01 -4.551691882033757214e-02 -1.172818115088882507e-01 -1.394911156030363419e-01 7.794290273257993562e-02 8.446137868375541702e-02 1.703233882475551492e-02 -1.062015532699881193e-01 -9.729066490623855534e-02 2.652578849625332469e-02 -4.051444625338731370e-02 -1.037505176308642640e-01 1.820730390997001361e-02 -1.314841721447666534e-01 1.141463188744131496e-01 -6.916521975232255148e-02 -2.873211617516306313e-02 -5.200014554303473285e-02 -5.860898340979056424e-03 -8.910498776747201310e-02 1.059936570321723948e-01 -5.411566468964421756e-02 -1.367700370922829700e-01 6.779109379970192639e-02 1.003357409047037629e-01 4.726123554490800627e-02 4.323005054682280829e-02 6.154579493915948718e-02 1.945978061662836933e-02 2.908173116710829377e-03 -9.259375629772284913e-03 -6.425928147535049650e-02 -1.151713627813500535e-01 -9.082673793806174400e-02 6.713823883224727396e-02 -5.530951824417579960e-02 -6.045160636156558798e-02 3.978388710671102932e-03 7.516238715143756799e-02 -1.750661653393739692e-02 -2.023296448129609758e-03 1.054087365505984447e-01 -9.373013220929472117e-03 -2.906989616538971366e-01 -4.908477929109276994e-02 -5.628300389810344390e-02 1.567294697338666165e-01 -1.160308782509791026e-01 2.432419825560836191e-01 -8.005815072232969065e-03 -1.007198720594043861e-01 5.199676614036957689e-02 -6.929779744924061125e-02 1.161427102916682275e-01 6.437603053387946916e-02 -3.417550426883159131e-02 4.764035451933598675e-02 -2.173059131267703753e-02 -1.354551404820420191e-01 5.166516727445108481e-02 2.411158195390602360e-02 -4.536009512822904155e-02 -2.849320464348353149e-02 -1.251790093897934553e-01 -3.273293486352323034e-02 1.159658897081551100e-02 -3.643760378451069148e-02 -2.766258280369798123e-02 1.067188975938793000e-01 2.262547840983070851e-02 -1.316403095553833336e-01 -1.755346948186392239e-02 -1.333697936711753136e-02 9.393344327738678556e-02 1.047016593871165011e-02 5.574017692761577131e-02 -9.974459381376990508e-02 -1.005411161626954680e-01 -7.310813022685044849e-02 1.728366894414185839e-01 1.856545526362834153e-01 -1.386270229625684025e-01 1.146311662348110938e-02 8.251039820290582971e-02 -2.315901493259923949e-02 -1.510126618886150907e-01 1.185750480041844468e-01 9.845557807931963612e-02 6.325251499600990923e-02 4.209118907442957469e-02 -1.472206741148872899e-01 5.996539386875211070e-02 3.311340697423803547e-02 1.577797176961937553e-01 2.952881973077286018e-02 3.251600865862414036e-02 -1.438870328804390253e-01
5.000000000000000000e+00 -3.224135861332293185e-02 9.353779795223017557e-02 -8.231271615554895671e-02 -4.803098950493266128e-02 9.886613550355237770e-03 1.576637298295213057e-03 -5.617099897851422774e-02 -2.054741462515555575e-02 4.581610013099103595e-02 -4.815656727290625917e-03 -8.354422818844715881e-02 3.598037785141317002e-02 -6.213124730633655390e-02 -1.670128860142247249e-02 2.495033289228518886e-02 8.568495356554559073e-02 1.231834478336474173e-03 -4.103141055673240056e-02 -1.182818811005717785e-01 -4.186172385957005748e-02 3.471790000383191688e-02 7.782193598403944201e-02 4.042846052796900819e-02 7.666076357447944301e-02 -3.460878586711796379e-02 4.077164338546197114e-02 -2.410758075384654767e-02 6.583761397092376122e-02 7.701598196548228858e-02 -6.471506513796082549e-02 -7.807663923781129993e-03 3.307758458842596089e-02 9.433959770004436696e-02 6.860540485606810013e-03 -2.948230701462958153e-02 3.503388011362802267e-03 6.192959239120179871e-03 -5.292897737522211932e-02 1.026458056388704094e-03 -5.296229318895089543e-03 -2.614440817893895833e-02 7.906893379609772343e-02 2.018213595335649826e-02 -3.499714493408555131e-04 3.886910951017719107e-02 -5.839599269945706418e-03 -1.897595477597687277e-02 1.004457698485702599e-01 2.857035645811922472e-02 -5.264822387366530770e-02 4.266893145958018142e-03 -3.706200415053402530e-02 -4.097854567949849730e-02 -5.899516122492981518e-02 -8.240881960262877448e-02 2.120090647739402909e-02 6.563719193534880980e-02 1.958436041800588195e-03 -1.034745108904705155e-02 -2.294109054065367539e-02 4.153109744640924757e-03 -1.066895789135920564e-01 4.763641187952957073e-02 -4.007546020828564592e-02 -2.247788484333759079e-02 -1.184765798460618580e-02 -4.153834785917608075e-02 1.537621747898537845e-02 4.831526212636853140e-02 -1.070649637354125355e-01 8.098048368355144355e-02 -8.532551756053745329e-02 1.775444139625560469e-01 -9.676490035064018447e-02 9.455339627080583398e-02 9.610900201138515564e-02 -5.978028550693935406e-02 7.040603899776651242e-02 -1.244761965341201482e-01 8.028774973401087145e-02 8.266242920801102068e-02 1.151942627152369725e-01 -2.226707617755837032e-01 2.405136646082023100e-01 -5.257687387033286447e-02 -6.259191681982789746e-02 -1.303711682672857031e-01 1.164445284332533970e-01 -4.300911168532063622e-02 -1.063396388971920986e-01 -8.036269540711235559e-02 -1.525630431092622925e-02 8.019313236952399504e-02 3.846662022670182396e-02 5.013633027848563017e-02 2.439480797840956876e-04 -4.357311170412788565e-02 -1.092287897990032591e-01 4.045746080410197315e-02 -3.310019307950140544e-02 1.203273381402190645e-01 -2.506667562235912958e-02 1.338687875966050878e-01 8.998068522938865166e-02 -1.153636668143190186e-01 4.362034733497401756e-02 4.354846000600093303e-02 7.662025561645828542e-02 -8.002290172752372921e-02 -2.092723208723361317e-01 4.971854706933169499e-02 1.378417050999803349e-02 -8.101976789982728855e-02 1.118875080891684887e-01 -2.172212964572790492e-02 -4.189079094970084814e-03 -1.254986539994992489e-01 -3.195273330923012727e-03 7.173712456420026917e-02 -8.268886384946607174e-03 -5.197844260016023371e-02 6.479429372124974329e-02 1.303002425305631665e-02 -1.399010516925904002e-03 -1.286027804208347558e-01 2.898720714589459249e-02 9.888734658707071246e-02 2.822794834190345270e-02 -9.138321569367402475e-02 -1.957588894929878365e-01 -1.829901710924059233e-01 -6.672666812593695818e-02 1.232077555559714932e-01 9.512082797764401243e-02 1.944677074037403502e-02 -1.747561836970085991e-01 1.691388380464412325e-02 -1.282277876680496254e-01 -1.297855728727819180e-01 4.100279167129441960e-02 1.096132798792275875e-01 2.370684020105299494e-01 1.766501777629953251e-01 4.716627264533319874e-02 -6.371248497118654763e-02 1.211022687172892964e-01 -2.299789154967222214e-03 -1.141430001102543695e-01
5.142857142857142350e+00 -3.484392280607462311e-02 9.615690946672582340e-02 -8.057778345495041072e-02 -3.226240207168237090e-02 3.682768701439542713e-02 -8.032872874857792042e-03 -5.835689534508237825e-02 -2.749143298038714267e-02 5.319676103886158969e-02 -2.407088741419299155e-03 -8.480427083969983848e-02 4.201617533635820800e-02 -4.972243728722915840e-02 -1.951938290152179303e-02 -6.133240806624647851e-02 9.990222087358610614e-02 6.624709685809564153e-02 -2.591413377199397808e-02 -1.231793127488621936e-01 -8.710405242667565440e-02 1.078213179895784329e-01 -5.616695713642394505e-02 3.379362260804525536e-02 5.969795549950591973e-02 -4.379563582774139568e-02 3.418557731688163636e-03 -1.203510160250763697e-02 5.164984193538996182e-02 4.824250595621668025e-02 -6.830008202660256544e-02 -2.821463642831995369e-02 1.758201093838834134e-02 1.799282922551123098e-01 -8.252013191006121393e-03 2.340144043563676876e-02 6.031819948967973716e-02 -9.130906064585588011e-03 -2.315942384711932103e-02 2.877691891592086895e-02 2.125009915345802206e-02 -6.202367575796471910e-02 -6.384829186477931906e-02 -1.995045217273207216e-02 -1.049617464897573821e-01 -2.819763145719717673e-02 -1.034022536180897490e-02 8.761449252142351762e-02 -1.095079487811518870e-01 5.509932284049675472e-02 -5.398862586675360134e-03 5.204182410253559848e-02 -3.090161102407323543e-02 9.178126303128772423e-02 2.109352676127658130e-02 2.318885567169244599e-02 -4.425963772510543848e-02 1.237678916493039315e-02 -1.156776858200472546e-01 9.659308345011011210e-02 7.145319170540932741e-02 -3.304679994097512591e-02 7.361547634131669626e-02 -4.870202209700805890e-02 -4.329210373074389440e-02 -9.798991091172110091e-02 8.106006672662480206e-02 -9.420649229043702097e-03 5.525998717071013699e-02 -1.683321029439161648e-02 -4.443494546116617122e-02 9.916678804130729663e-02 -1.316645730213174825e-01 -6.885897316223718589e-02 3.248283020438784419e-02 1.583846937560878451e-02 -2.230309945558029416e-01 -1.119480969027163708e-01 -2.851928320434633790e-02 -8.194566714637254237e-03 6.629349600728196013e-02 -2.399661359092926660e-01 3.022275018160300308e-02 -6.557761540388361288e-02 4.341100904852959047e-02 1.211699669038770188e-01 8.437264045876547228e-03 1.817900777726318140e-02 -7.262439667757356054e-02 1.609817036866518017e-02 5.735874731551665606e-02 -8.129679264790150642e-03 -5.357566917111803578e-02 3.510052631884429120e-02 1.758980089400689617e-01 -2.751304137892231910e-02 1.749369711265940375e-01 6.270124581451623491e-02 -1.086932011686283922e-01 1.258852833031686436e-01 1.388777174080551846e-01 -2.051096911278658674e-01 5.640926652148912923e-02 1.936123957604389545e-01 -2.044489897781872623e-01 -1.354637355720090391e-02 -1.643348285693514363e-02 -1.704543007694396539e-01 1.039728303516994218e-01 -3.194969850948321116e-02 -3.230044464330718897e-03 4.914108093200666993e-02 3.749593055254380608e-02 3.922182424522538077e-04 1.786485538995385147e-01 -3.826396530314522121e-02 -1.800944979947164126e-01 -2.739627598232954528e-02 -9.439790170349085519e-03 -1.362331524950008421e-01 -1.537185889100380620e-01 -1.198157549404887945e-02 1.253319412561322566e-01 8.248864920249733557e-02 -8.340734953350721625e-02 -1.758338375485563390e-02 -6.951676668577616569e-02 -3.354858126003652796e-02 -2.297059445018764107e-02 4.787215516598988113e-02 4.192656754513567063e-02 7.342243900586929717e-02 -1.072284255475249165e-01 -1.495913438959348418e-01 -3.764900939072208380e-02 1.373135091217250227e-02 6.961571243250672114e-02 -1.443111744219855996e-01 1.274329830829915855e-01 2.010040981459522078e-02 -4.774138268673076835e-02 -4.651077992514319331e-02 7.072448131911555913e-02 -8.402608795164814848e-02 -1.027744302218237260e-01 1.370037122770530712e-02 -1.710558686714110967e-03 -3.540107284549477706e-02 -7.743319972737368329e-03
5.285714285714285587e+00 -3.604169267927737064e-02 9.388756468092226970e-02 -7.319298191244472118e-02 -1.366090920925145877e-02 6.319151095799030449e-02 -1.007692500075971741e-02 -5.999095437838775774e-02 -2.874107835025297569e-02 5.669364369464078429e-02 -1.939196005771334427e-02 -7.552279993142405057e-02 3.754184807746496766e-02 -3.441339085683748494e-02 -1.977967027260246410e-02 5.771319562037382361e-03 7.434467707884633882e-03 -7.939940525090181944e-02 -3.713972694805859481e-02 3.955700167752619449e-03 -1.640591913164950177e-02 -3.899740275805393258e-02 1.104693977320342912e-01 -7.189155604136768241e-02 1.275102627726735216e-01 -1.426984539269516433e-02 4.363402395577916509e-02 -1.060152655787365526e-02 5.475131500842690679e-02 2.050039075083552598e-02 -4.493176134537286981e-02 -8.093580816518530785e-02 -4.974544871931385615e-02 1.536619409717752405e-01 9.032351029129422060e-03 4.653671721527329747e-02 2.428980222306539177e-02 -4.826431865372073082e-02 -7.224845707261197403e-02 -1.737957582216351216e-02 1.225422455013876200e-01 -8.979893839854662108e-02 -1.549083070532230322e-01 2.271727517199511118e-02 -1.149082661204007816e-01 -1.471321686278433405e-01 1.637128349432308838e-01 4.385083362723021794e-02 1.071344426230114166e-02 -1.313021813796345916e-02 5.121634416785608018e-02 7.029855562334436092e-02 1.822871825790598008e-03 5.131953399318800457e-02 -4.921535405060853408e-02 1.323627511863786355e-01 -4.531412073734949336e-02 7.377688174802900234e-02 -9.283881599791213302e-02 5.206354575979322413e-02 -5.268897623868702695e-02 -2.089926803727281540e-02 -5.939731141509078070e-03 -7.664936612521916666e-03 8.021333901626298210e-03 1.820254204131038995e-03 1.803847499680360233e-01 1.801958349797452841e-02 2.811417002143638821e-02 -7.877519269804525437e-02 4.024348672272745620e-02 1.704847011955325509e-01 6.208978209234352480e-02 -4.804020306544593000e-02 3.376950697817009996e-03 -1.817637483206362981e-01 -3.796577292103942708e-02 2.660128016228570456e-03 8.291073168856305520e-02 -9.553069977099223550e-03 -1.057853477721350383e-01 -6.154114909494393798e-02 -9.479689914323422006e-02 5.146945440353336426e-02 -2.312051953124417136e-01 -8.473786444855699665e-03 6.969047752339091462e-02 6.596697426904893358e-02 -2.280560250163628580e-02 1.134886011459942945e-01 -6.393126677249612311e-02 -8.349130718587288724e-02 1.830375628647285674e-02 6.558846744440183230e-02 -1.273292859495997464e-01 -3.303011853828699378e-03 -1.500945520214093665e-01 3.211220308501216286e-02 -1.276627395155853217e-01 6.222712331627651416e-02 -4.044054878552972437e-02 1.216922928149936356e-01 1.677575909072403018e-02 -1.186215380296177929e-01 1.276201700329337163e-01 -8.441677327632035599e-02 -9.149223885941476508e-02 -2.240801451065943875e-02 -5.303153088258208414e-02 1.377961865246528361e-01 -3.769802498902620480e-02 1.136492275272282526e-01 2.103222045579360502e-02 -1.816020557997817253e-01 -1.158248156387121364e-01 -1.897449511024169311e-01 -6.029258881739744252e-02 3.486275815385205153e-03 1.167934397355162579e-01 -1.978206869091243131e-02 -3.591845486218177980e-02 4.410649149912613393e-02 -3.826490197190560855e-02 -1.718439386204365094e-01 2.364376451142703728e-02 -3.200205630879100500e-03 3.687738634612334337e-02 -4.573105933344502540e-04 -1.819199228936175250e-01 -2.264006010134176627e-01 -1.678486023337882188e-02 -8.848133712215450197e-02 5.478238872085676447e-02 4.154870392316822869e-02 -1.596375889751955879e-01 -1.271741561388627095e-02 -1.489131360881558279e-02 1.097009150990294196e-01 -5.695324369224644828e-02 3.500585314177800250e-02 -1.741164373753067984e-02 -2.189346402364480970e-02 1.578935171783146518e-01 -5.802128873909474099e-02 2.744872219170947300e-02 1.666005482559662632e-02 1.626429572607544782e-02 5.690431379471069806e-02 9.900559891878589480e-02
5.428571428571427937e+00 -3.478190642051143255e-02 8.422911292307133646e-02 -5.762738756700180182e-02 5.797616006728329927e-03 8.462957803994870798e-02 -3.953243065414869758e-04 -5.885309328941183693e-02 -2.531339836899042933e-02 4.668397922991143756e-02 -4.471305692179670943e-02 -5.418003226660478983e-02 2.298018719857046477e-02 -2.406568509866671007e-02 -4.397672778597653404e-02 -4.997773601416284628e-02 2.065010601711323585e-02 2.439690864877627416e-02 8.490775696832778214e-04 -4.870845382560158587e-02 2.219896425051681374e-02 -2.945458768184253812e-03 -1.480622278242488743e-03 -6.427126629227158938e-02 6.330031120904333619e-02 5.124663689997834004e-02 -1.119564458155416359e-02 -1.454929703249956650e-02 2.276502664786793362e-02 -5.043686119368899490e-02 -1.110905851435437137e-02 -6.070476319728648762e-02 -7.269568733751757827e-02 1.975931811186739939e-01 1.189497295409529601e-03 4.754112334842933163e-02 8.668807294504084215e-02 -2.554061607699805933e-02 -8.335162784326070884e-02 -1.992691474996891032e-02 1.220355854952212271e-01 -1.187320506419398541e-01 3.225078368296829118e-02 -1.270715638424515202e-02 1.922047574798172592e-02 5.740872311172608156e-02 -2.935886472547745256e-03 -4.400038629542801782e-02 2.136240033345611702e-02 -3.960751788785717153e-02 8.876328318650154869e-02 9.727376703775506006e-02 1.538547240051331075e-02 2.880700609521517908e-02 -1.064450050250793228e-02 1.231194124707454540e-01 -8.749454529378540568e-02 -4.567644817033875149e-02 -1.410073354457276606e-01 1.002719582369799717e-01 1.178711494606908420e-03 -7.163926171002521492e-02 -7.476809536775826104e-02 6.032642944917832734e-02 1.065959059600039976e-01 -5.273352822604880294e-03 2.094924190950509524e-01 -1.108276302847167882e-01 9.983524139771665293e-03 2.042074380743608142e-01 -5.560448682287177924e-02 -6.247268698815283683e-02 1.707940207016979406e-01 1.408250448118659182e-01 -5.413079709658936978e-02 1.842670343620373130e-01 6.912898928325343639e-02 5.645315797440475514e-02 9.729678856432326384e-02 6.929211478956037382e-03 5.621663028400932655e-02 5.411611006331198265e-02 -3.778141609704669529e-02 -8.984364967706494343e-02 2.192493195467623557e-01 -3.185470809891920857e-02 -8.611077837263213242e-02 1.876050348441367322e-03 2.861175417682678204e-02 2.271235843235319962e-01 -8.596935500300516286e-03 1.188185954644789544e-01 3.834517546138122707e-02 -2.230515870427300651e-01 -7.421233391429653270e-02 -1.924322211447024311e-02 -6.948719038751212385e-02 -1.095006034221042285e-01 8.029420085639675519e-02 -5.445784171795381261e-03 -8.045942915189707376e-03 -4.563570758441054184e-03 1.650661565195460923e-01 -6.417089047643280419e-02 -3.723174308740789806e-02 1.489459075629519791e-01 1.559573490745881086e-01 1.166577153413304174e-01 -6.302757876685637084e-02 -9.989730075056639513e-02 5.839476912029991501e-02 -3.686780300654814851e-02 7.638794190143184670e-02 -8.522315265643873317e-02 7.146652936547522039e-02 -2.200007259586457987e-04 3.376255758156373327e-02 -9.577592461590334061e-02 -1.117112401154432000e-01 7.227073578935158671e-02 1.741337669294933457e-02 6.971688550502359817e-04 -7.877705751680961002e-03 -3.768112073487176611e-02 4.391269968394681533e-02 7.137697238940187219e-03 -8.847743961725926254e-03 3.254162689953834370e-02 -3.027038052503778012e-02 6.339531978848801652e-02 9.955059434533702900e-02 1.935492489209771072e-01 2.393882149167483875e-02 -1.094161673505192854e-02 4.073857892160655941e-02 6.101200802576972615e-02 8.938633001476836704e-02 3.667961328403123583e-02 -5.675199885724443311e-02 1.986032920864831686e-02 -1.126154467897664130e-01 7.323044619260746235e-02 -1.675827287168538682e-01 -7.160497605550317224e-02 2.265409819021337035e-02 -3.156495699903842655e-02 -1.093713571571335447e-01 3.187207203757533303e-02 1.484650569754904226e-01
5.571428571428571175e+00 -3.173742575652371833e-02 7.297240892057677009e-02 -4.335062303684995844e-02 1.433072281107124028e-02 8.947714900137250515e-02 1.183562633456750578e-02 -5.210990640248446687e-02 -2.457232645853514932e-02 3.183891398116713706e-02 -6.335861719450583407e-02 -3.509415152390113479e-02 1.866616081768445942e-02 -1.851522971350921809e-02 -4.539424765490158997e-02 5.013085047757868951e-02 -7.491196447328755947e-02 -1.647800010723134423e-01 -7.319360834612429097e-03 6.711184026685057535e-02 1.103013117366666469e-02 6.243037420145440899e-03 -4.703104607715696828e-02 -7.698135929536614741e-02 1.518292560997362012e-02 6.020172797475562693e-02 2.029169087273525324e-02 -5.881858255846011269e-02 1.266354742335303821e-03 -2.850686038661963059e-02 -2.004529509941660459e-02 -2.774312249343691660e-03 -7.345110146083765057e-02 1.441411265517021922e-01 1.317562191019792939e-02 1.489739365495579976e-02 8.164343859151437788e-02 -4.397735320676755127e-02 -7.534352948081399215e-02 -3.336839294208428924e-02 7.042354944092686642e-02 -1.280847872028338108e-01 5.860120502057022951e-02 -7.874461419065731035e-03 7.134005128460005341e-02 4.379924707547095536e-02 -1.032316332959627159e-01 -4.195679512754087181e-02 4.314594885083543330e-02 -6.558986072262344702e-02 1.449759304116276376e-02 2.723622462784246884e-02 1.029899794651071426e-02 -3.132829679377411441e-02 -7.114791520417863835e-02 8.608201279769817083e-02 -8.656661224032079216e-02 -8.369386211297037692e-02 -2.649135610812612326e-02 1.276755339328303901e-02 -1.908946901095250337e-01 -5.308937623425801638e-02 2.040968257902447264e-02 1.125058611616090026e-01 -4.655320515026452333e-02 -1.080696108883319601e-01 1.396237844942937057e-03 4.713907715271741655e-02 -3.675112649620157490e-02 7.772405023715596786e-03 6.559788934392687954e-02 4.440202794745125997e-02 5.704467225040881634e-02 3.697290427339394031e-02 4.276760993671926969e-02 -4.501208123357691021e-02 2.440532162499616312e-02 -1.214058953434241916e-01 -7.726992701404145070e-02 4.239601596702464309e-02 2.720294064515505622e-02 1.457263804861514966e-01 -1.939439203747939100e-02 -3.451424157459140329e-02 -1.607030092133100441e-01 -5.814088303340884771e-03 6.673980369575747973e-02 4.501190919916887856e-02 -1.059162266682915909e-01 -1.475650196542604431e-01 4.306289683305846577e-02 -2.972479570936290699e-02 3.852987139843438991e-02 1.933045369144961168e-01 2.348336398564220828e-01 1.108037880213739446e-01 1.327285310626158954e-01 -7.616307252725988686e-02 5.778909122070506610e-02 4.659819141482784283e-02 -1.833849073797849116e-01 6.512563459725413673e-02 -6.405044908741229504e-02 -7.162083326699519858e-02 9.760504103996819891e-02 -1.273558290601873866e-01 5.982415385623836290e-02 -7.133872550428732584e-02 1.572526868750733497e-01 1.186959362414746477e-01 -2.019137595881604838e-02 1.421353283944937901e-02 2.330055119127789551e-02 2.264173111414037598e-01 5.624312801451990078e-03 5.750300552818051608e-02 -1.006088117584799935e-01 -1.306525360010694914e-01 -7.671006993891299475e-02 1.167079119302879275e-01 1.967692650504958007e-01 -7.836028216025486826e-02 1.483040771855960623e-02 1.207767327236040078e-01 4.804096166301913273e-02 1.843962988867104205e-02 4.497106478280174860e-03 -2.855140368178473581e-02 2.054431106635709325e-01 8.623479786757352883e-02 -2.317554617985849441e-02 2.507341567996860653e-03 -2.075806032968364676e-02 -1.229395945894033310e-01 -7.373492039006628029e-02 7.690138774515790920e-02 6.212942799516693593e-02 -1.837411866747831399e-02 -1.176111028930306307e-01 1.230951801125314826e-01 2.863982674827068864e-02 1.471623340954287262e-01 -4.258462797475474210e-02 -9.499295528686726997e-02 -8.586954576064764755e-02 1.459521798416148763e-01 7.454030371681998057e-02 3.780151473674762258e-02 7.093126875687325028e-02
5.714285714285714413e+00 -2.752389439006537250e-02 6.075386113630940749e-02 -3.039345191823681833e-02 1.669521486498971516e-02 8.473988978181529186e-02 2.185489974152651782e-02 -4.212746142306259683e-02 -2.690041425242463771e-02 1.497144147805334544e-02 -5.932312221032957217e-02 -1.808792442091613703e-02 2.032999701997311934e-02 -2.313309708847392787e-02 -5.421325592393060055e-02 -5.002076134292633008e-02 -2.073635507060155383e-02 -5.047727847626742870e-02 6.267064289187600223e-03 5.428233373960812680e-02 6.280826930031908895e-02 -6.798428874710983616e-02 6.139803606357634169e-02 -1.215100554658274934e-01 8.351734084517029033e-02 5.884349217280025746e-02 5.310012173633379962e-02 -4.852933450129471161e-04 1.201362102927097490e-03 -8.656431060540745182e-03 -3.682079235481504342e-02 1.870296067117094979e-02 -7.374984761369028641e-02 9.908049942107027830e-02 3.616127906590286406e-02 -1.222233185606947520e-02 2.569559246362079774e-02 -3.691078066760617588e-02 -3.739931949664153377e-02 -4.959557746121973087e-03 7.345589774002860006e-02 -1.981760225599565189e-02 2.670653895609661349e-02 2.895169073272200327e-03 8.708492846859054726e-02 -5.134727940999078699e-02 -2.968906263068265411e-02 -1.237648491489373587e-01 -2.879235925630305865e-03 -5.363569685595129255e-02 4.758648066254061310e-02 1.493484186374806344e-01 -1.254811830480111468e-01 8.077723841633654978e-02 -1.788181224722905013e-02 2.810667793575153707e-03 -8.122342796715649460e-02 6.240493211640586041e-02 4.226222748217548647e-02 1.167343780762520634e-02 -2.293836785716447599e-02 -3.024165017265893415e-02 1.764380849823912745e-01 -1.091588550854052375e-01 1.157234884498895555e-01 1.666926771847716468e-02 -1.371897482255602513e-02 2.490383488719315891e-02 7.881385289976367003e-02 4.232229345935854120e-02 -9.009202323441860977e-03 -3.533987648140434618e-02 -2.115590645868173358e-01 -9.986887084902384970e-02 1.853230683209190766e-02 -1.808732526873525065e-02 2.517291263036910455e-03 -5.999758543946938361e-02 -1.234139949118283758e-01 -1.367322146547780559e-01 5.300872557884267477e-02 3.282679566246040487e-02 -5.714668437081910773e-02 -4.251207641319737496e-02 1.156287411458777059e-01 -9.163350655925088517e-02 1.102408003055181523e-01 -7.829739552657311030e-03 -3.220430005114247735e-02 -8.536668431042407357e-02 -3.903234524132816186e-02 -9.878518964877382180e-02 9.932344022333758349e-02 -1.876062552986936527e-01 -8.391802832663471101e-02 -1.956858666025699037e-02 -7.654119953697899326e-02 -6.092808370895446551e-02 2.079942752765391034e-01 -1.150264231719865665e-01 1.422625066520180268e-03 9.934874212944228011e-02 -1.231814938416950743e-02 4.037673791254141331e-02 -1.346023597992383192e-01 -1.216113112730011908e-01 4.337463047321628989e-02 -6.245312856154647263e-02 1.437397350534667245e-02 6.264758898440508927e-02 -1.750738069717442669e-01 -1.120312666450509614e-01 -1.249683700239604955e-01 -2.321016675371984084e-02 -4.967315208225601963e-02 2.886956698113880490e-02 -6.620286095608721166e-02 1.485076121320439979e-01 7.805943485815887602e-03 5.100091727723515822e-02 5.398392806785234227e-02 1.140090006048977006e-01 -1.733452241984953512e-01 1.304030511531485692e-01 -2.244076525337551087e-01 -2.590234032721381793e-02 5.729868614089695528e-02 -7.153669606088199073e-02 -7.877133433605972013e-02 9.993025000673012859e-02 1.526604698920568659e-01 5.667342815940003622e-03 3.358432473098672821e-02 8.383934720739316671e-02 -4.325883656211670231e-02 -1.685169751055629606e-01 -1.383475620089573421e-01 -1.023181841839767708e-01 3.433892019190602773e-02 9.284409746834106081e-02 7.027796488781150319e-02 -1.816120446484377204e-01 5.363086401116753943e-02 6.132891491574758713e-02 -6.369518360086069697e-02 -6.287960161023915806e-02 -1.243645784195323567e-01 2.125091484010117188e-02 -1.364044634914348963e-01
5.857142857142856762e+00 -2.283109363921500407e-02 4.897373835775219175e-02 -2.020438328850467785e-02 1.497849651097600022e-02 7.416254691444214286e-02 2.694602270866297902e-02 -3.139633191219423636e-02 -2.964323208238158619e-02 3.765197036260912208e-04 -3.639863596087861142e-02 -3.371816243822321410e-03 3.142558298786372190e-02 -2.935660359456935750e-02 -3.524327110403271263e-02 -1.389671335154123721e-01 1.938287090942125354e-02 -2.945207640561305421e-02 7.081126785395017338e-03 9.639824558922761855e-02 -1.866078563284932421e-02 1.157446911811918153e-02 -2.209018301164578438e-02 -8.987965785983968725e-02 5.511440616580462470e-02 4.576220371317808733e-03 7.297584117119065850e-02 3.191234516548317746e-02 2.950766897680068626e-02 7.701469783651038008e-03 -4.074401911869637849e-02 3.780646641213473991e-02 3.106807532551657258e-02 3.857209396405725244e-02 -2.888931959772236477e-02 -4.605439487922230631e-03 -7.385592141290502587e-03 -2.689919693206770449e-02 -5.455873307489687851e-02 5.809429108998508812e-02 -4.345959358503045933e-02 -4.233086879591376611e-02 4.722099787848889341e-02 -7.807636804224922511e-02 -1.116269722198972025e-01 -3.812128236380034341e-02 -1.094802319010766689e-01 -4.862587978450663706e-02 -4.048624677204475109e-02 -1.882802430999104201e-02 -6.913686400244649366e-02 -1.217363818352148498e-02 2.316613556597775514e-02 -2.820911754612191388e-02 1.767660010516133029e-01 1.256913033603151986e-01 5.821784731615666647e-02 -1.614211643146715169e-02 1.906192610699573853e-02 -2.487205205840473110e-02 9.712732441421263740e-02 -3.622127947293367768e-05 -7.129232687630944476e-02 -5.391300204983225791e-02 -2.525725611740162885e-02 -1.137246893399096043e-01 4.668150299945463683e-02 -1.512108507277815095e-01 -4.105190349072231071e-02 -2.575945510467718066e-02 7.238291544265677835e-02 1.033518236221065562e-01 -6.758378348688531823e-02 3.798035340354941752e-02 4.972532366183506081e-02 -7.534673516496549761e-02 1.355839315416700885e-01 2.680533232016135692e-01 1.231469616076807244e-01 2.982979162603347292e-02 -1.648641658462148829e-01 1.747411998586714810e-01 1.047064853100393295e-01 6.642547892696561151e-02 -7.039667438851880676e-02 1.987983672292078716e-02 1.116594942280203784e-01 -2.380213250552436384e-03 5.118407990676900055e-02 -1.276931301821948583e-01 1.469855556741589686e-01 -2.305801521927674028e-02 7.273915736929463527e-02 -1.211140889956606806e-02 -8.957138996143536314e-02 -5.932086878818686876e-02 1.172124223823649836e-01 -1.778804279235918911e-02 -1.800102301837669047e-02 2.437551253766806827e-02 -6.281152643032890392e-02 -8.618652246570353281e-02 2.972979317938138563e-02 1.741028630630261087e-01 1.445348322761000892e-01 -1.343307586214617377e-01 -6.998221319960402920e-02 9.216757401946534811e-02 4.120768770948810694e-02 -1.935671309521462269e-01 -2.767825364253735654e-02 -1.594856388393613711e-01 -1.518944998771651067e-01 -1.529345243460668857e-01 -1.765920414676545522e-02 5.067207342608582438e-02 -1.296861342873358303e-01 -3.149125063459632529e-03 9.055010222427450906e-02 -2.472004044837050954e-02 -7.300725178398474735e-02 3.679175230875367936e-02 -1.430659368173893276e-01 9.343354241739487698e-03 -7.153562623458578629e-02 -4.973465115732179920e-02 -1.503877657523007283e-01 -4.739942546693305669e-02 2.096116575407364763e-02 1.307493112579146029e-02 -2.369190053192701539e-01 6.333838868745844675e-02 -9.265465585613311128e-02 -9.248291144010623585e-04 1.134459229595425993e-02 -4.293281815900633347e-02 2.108442592144008088e-02 -2.624465747615746525e-02 9.050256909813023110e-02 -1.036613309457963678e-01 2.179587179426726445e-02 -6.372131163555112441e-04 -2.255673156040851335e-01 2.142010170868345956e-02 -3.770367638091600554e-02 4.890018236154348302e-02 -3.383040357926091896e-02 5.566688468189762151e-02 1.282786220987416348e-01
6.000000000000000000e+00 -1.714663757313029946e-02 3.613712716984313761e-02 -1.165732932540822740e-02 1.064705556674598944e-02 5.627348882684902326e-02 2.533085135427231432e-02 -1.569723174337228633e-02 -2.194133576116132425e-02 3.817797271089090790e-03 -6.213184040581228723e-02 -1.700421716630172442e-02 -6.343421401722042913e-03 -1.645762730048247469e-02 -9.526532280255654850e-02 3.318223871067511876e-02 -5.438610715623090619e-02 -2.221096437552819505e-02 1.836183269121877126e-02 -4.260250747114845832e-03 1.338398461163099740e-01 -5.611567914279035063e-02 9.161336768437158828e-02 -2.161061543816073308e-02 -3.478709398317011287e-02 9.463879612553185994e-02 -1.086152692075997850e-02 -5.816929226247990331e-02 -1.606747228015911744e-02 1.257930356056486364e-02 3.499783441089802244e-02 5.235597895141026747e-02 -1.677311616360686874e-02 -5.715312502283739771e-02 2.675756041343463343e-02 -2.685173366979439966e-02 -4.715579020532233157e-02 -4.343416358189101760e-03 6.520906299535433881e-02 -2.628314651860942999e-02 -5.473393001137378394e-03 6.673892853982156537e-02 -7.178272611134535464e-02 -1.996392718566332089e-02 -2.289948729392781920e-02 -2.169000767985247019e-02 6.147339431589034925e-02 1.676230419591986931e-02 1.136158017443707029e-02 6.723014944417869676e-02 1.406561985380564983e-01 -5.178770032621633768e-02 2.496133213790924297e-04 -1.154767127694111412e-01 -3.580421544757048796e-02 3.485639700338260399e-02 -5.537371696906447788e-02 4.209184368069574661e-02 4.089034647143489367e-04 2.774587628623882349e-02 6.740401230259004950e-02 6.699929565915602181e-02 -5.847456192239219863e-02 -6.016016255065079199e-02 7.606937413286986305e-02 6.649366417590138120e-03 1.868501146795008630e-02 -1.980274992441801163e-01 2.560427168637353229e-02 -1.492449568161338582e-03 -5.048355369465803294e-02 2.088485138846629952e-01 3.040345096609800568e-02 6.788460333806954627e-02 1.490793408414393256e-02 9.743995079172072804e-02 -2.422097973379314876e-03 7.508100575646782515e-02 7.945843641957788320e-03 -7.410390554707382664e-03 9.953104668445114656e-02 -3.900279541874016043e-02 1.595913010642757701e-02 9.924292058053711674e-02 1.036470917724769264e-01 -3.483174639697152880e-02 -5.278146259717606675e-02 3.449984000363649772e-02 4.730002198497613303e-02 3.129772130953721240e-03 -5.123793764792431565e-02 -6.096729605176472860e-02 -1.720133806345913174e-01 2.050915042529685428e-01 -1.225005049009334351e-01 2.463186401920854779e-02 -7.591280611595385697e-02 -1.736448835107435792e-02 -1.047815390316028245e-01 1.303490225503798616e-01 6.958449557048307452e-04 -4.051403548681212913e-02 7.719192306753247523e-02 -2.694659732829982057e-01 -1.428341007316323852e-01 -7.947587971245546890e-02 -1.897034061930185089e-01 -1.268857469623884404e-01 1.997141519600062129e-02 -8.073430134918328782e-02 4.992827898296252516e-03 -1.342339828734459561e-01 -1.559219378850099438e-02 1.107712701620616608e-01 1.813678105652490324e-01 3.804271230241584173e-02 -9.989445691681975159e-02 -2.380945733464428019e-02 6.922727502243139486e-02 -8.376427490483445704e-02 1.573695254045099079e-01 -5.997342998408022874e-02 -3.559932967762337308e-02 1.880797606245218911e-01 -6.462509689879540609e-02 1.034255913229067819e-01 2.133067865833758459e-01 8.838942268038034455e-02 4.148611658399421059e-02 4.231321421127336169e-02 1.884591098125684011e-02 5.730776630902997826e-02 8.662965924031265641e-02 9.493650985432282308e-02 -1.557781984291976007e-01 -5.533906904282803046e-02 5.665095690371699244e-02 6.236969107591561895e-02 5.619339901219445876e-02 -1.235280632161071118e-01 1.351973482844003038e-01 4.419623008440831669e-02 -1.617710685991322339e-01 5.652628256082841557e-02 -1.174821118142918980e-01 -1.963246650149683484e-02 5.372685037607106973e-02 -1.616681633919411498e-01 -2.663596226932938432e-03
6.142857142857142350e+00 -1.317649943679131269e-02 2.772091159451277667e-02 -7.744065752321736655e-03 6.521370548503557102e-03 4.205752111301090668e-02 2.504671166438268010e-02 -1.609511704874494117e-02 -1.245702415130507841e-02 1.081686013603096880e-02 -1.761344468374492073e-02 -2.416931713880806840e-02 5.114758298736714684e-03 -8.387462652472315802e-03 -8.395747714996340538e-02 -1.261311351622067811e-01 1.959575630131051710e-02 8.200697481764601671e-02 1.452078257514292751e-02 8.451429645016079279e-04 2.096842914999635238e-02 -1.719771466691922233e-04 8.622668585411779815e-03 -3.945644815588409543e-02 2.490103646271180429e-02 -9.903165007424370378e-03 -7.379539897861547328e-03 -1.079838776792897345e-02 2.924169843886291129e-02 5.111706272092239080e-03 -4.140732917931047585e-02 5.374626308458165663e-03 2.044384326276032365e-02 -8.158250038118587677e-02 7.648170266348770785e-02 -2.125697098382995850e-02 -4.569467513853745638e-02 1.824418943636222507e-02 4.557496065708827038e-02 -4.183116600584152467e-03 -7.886608914939187420e-02 9.915524128688743555e-02 -2.802208405193366489e-02 -6.281727686945910716e-02 -5.747492102754769849e-02 3.148539880624364601e-02 4.736642115336048980e-02 8.048758898952634855e-02 9.781275686839706329e-02 2.382896079773924938e-02 -1.873884139072087840e-01 5.716051431942861805e-02 1.597613540006174726e-01 7.917163336203572599e-02 -6.062410457361302324e-02 -4.197171648994362653e-02 4.706185607530726650e-02 3.944156768340215113e-02 1.009272242009595366e-01 -1.106438117571334895e-01 3.204763407184848395e-02 6.384225340601888676e-02 -7.738620499289219218e-03 -1.364074919514412787e-01 -1.240341978803472661e-02 -2.017782787762703242e-02 7.791686852596002577e-02 1.911312269524917049e-02 -6.222598512019508060e-02 1.515802059614743298e-02 4.398483883925349142e-02 -1.241130978957722258e-01 1.293155813086712957e-01 9.665619469582829859e-02 1.026513820232735977e-02 -9.793465527878295052e-02 7.487311317051456583e-02 -8.196972975970848174e-02 -3.897250356082783418e-02 -7.945904153469333930e-02 1.995195850712142352e-02 1.490006122898382968e-01 -1.864753913422234968e-02 1.121707495071997199e-02 -1.598305574444902344e-01 5.105312787615975956e-02 -7.727543475796815053e-03 1.472255964271883266e-01 4.225510427755544557e-02 -4.549846470117811792e-02 -1.008477418022073607e-01 -8.241730050500180316e-02 4.409104975554770274e-03 7.234125941126726784e-04 4.116550367749343547e-02 -3.722157816826947990e-02 -2.201841128713235424e-02 4.027780586421330494e-02 -1.217564016928801007e-01 -4.275074479989385973e-02 1.472192643946521606e-01 3.434394698624571030e-02 2.473972536665222655e-01 1.003431853127921408e-01 -1.040502199067642186e-01 -1.169875044573989026e-01 7.134072056436421838e-02 -1.567738705913716557e-01 -1.248673124779503263e-01 -1.026827201116178728e-01 -1.092239990682811607e-01 -1.066175724836928157e-01 -9.251705194353294914e-02 9.446957216315621242e-02 2.524149312755117214e-03 1.479754443998994307e-01 -1.121840646980154649e-01 9.059494122839846508e-02 -1.150855944433669675e-01 1.310965701065535949e-01 3.476837737410682413e-03 -1.199810269331083451e-01 1.415661710697971587e-01 -1.723538681823704732e-01 4.552350268282197299e-02 -1.403418145976177422e-01 5.077734112911901770e-02 1.020870629093371951e-01 1.230019988374645400e-02 5.847706005048212974e-03 1.254923138831544327e-01 1.156764739601828934e-01 -7.300367984380606856e-02 3.795387345893708967e-03 -1.875788286989686637e-01 7.615888272135103165e-02 2.328548435735569577e-02 9.059015933537301404e-03 -1.788745514600435793e-01 5.019069430042127043e-03 -1.359669149384746915e-02 2.189699143038708815e-02 5.608398796233676070e-02 -3.037469600995556813e-03 4.620286454630862655e-02 1.307032727664724121e-02 -2.198886289767884028e-01 -6.079399612799207125e-02 5.841521713009334427e-02
6.285714285714285587e+00 -9.949233418611119761e-03 2.153045011672217665e-02 -6.253705731035810039e-03 2.298435558963718233e-04 2.250059843912215196e-02 3.420132065881771599e-02 -3.061005172200385177e-02 2.938719164813230825e-02 5.224867789973836052e-02 -1.054492061170181696e-02 -6.299268112531401786e-02 -3.693175507196388985e-02 5.337360665665885455e-04 -1.492631811057199831e-01 -3.063646830979793734e-02 -6.692736660011920635e-02 7.758156196020202233e-02 3.069594274520475591e-02 -5.471415117538186434e-02 2.224368236730183204e-02 2.544930371312163764e-02 -3.081527475536120428e-02 1.006977420983824582e-02 -3.587727184723277923e-02 -1.514430050612413552e-03 -9.699244012011094818e-02 -1.175767293562653137e-01 2.860966077627433851e-02 -2.594328682300013275e-02 -6.192788595228498894e-02 -4.972908767477259018e-02 -5.631244730089073926e-03 -1.219775720508757128e-01 1.092548892358969070e-01 -8.681960770752501777e-02 -1.929897179159569681e-02 -1.482267649394439224e-02 9.557853137929828158e-02 -1.023362135152141306e-01 -5.378685004477230108e-02 9.531950284339972546e-02 -1.645580465867995112e-01 -5.364597522901407706e-02 7.752317162210293697e-03 6.411556907656539017e-02 1.301514254590840636e-01 3.778802314009704899e-02 -6.798265484159660144e-02 7.338927501861148422e-03 -9.899943261950287787e-02 2.602199292431925035e-02 -2.943344128222532066e-02 -8.860526134329523712e-03 1.115932693142243359e-01 4.166011442072790200e-02 -7.390452226388954937e-02 -1.309390571442413387e-01 -5.753690595710476974e-02 9.776997452791246282e-03 -5.176121821453683741e-02 9.606034779603178642e-02 1.082436790799589238e-01 1.535608483668278179e-01 -2.680323045844259025e-02 6.691339189632036777e-02 1.085104511235330388e-01 -4.452100103466765518e-02 8.056111302999366397e-02 1.098096174012740817e-02 3.127391244314009500e-02 4.072168425462352991e-03 -2.644168762879619758e-02 -6.730721366840156095e-02 4.815498624606823902e-02 -1.069564546321558757e-01 -1.006117515693597392e-01 1.666180313125852352e-01 -7.405213706922467165e-02 7.018083561107113511e-02 1.728923168568681848e-02 1.033266199384624967e-01 9.744304987110560465e-04 -1.490450451338163340e-01 -6.516747838521382008e-02 -1.120692146732947814e-01 4.665170242493970471e-02 6.553286775779249007e-02 -2.725946760325483054e-02 2.936021776513121281e-02 4.942415272927789399e-02 -2.314554859931693132e-02 -1.883752211163549836e-02 -7.634767765954467156e-02 -3.905747595052984356e-02 -2.426723139471682542e-02 9.191400723958770280e-02 5.093646038331978848e-02 9.045162445659314654e-02 -2.600248724595937214e-02 6.717406371319788183e-02 1.769577634319569881e-01 -6.190162198962171486e-02 -5.535234532572514939e-04 -1.131681298804284030e-01 -1.254202342701732364e-01 -1.965485751981407500e-02 2.115839061965525680e-01 9.400404638130100202e-03 7.021017365840678814e-02 -1.132980828530758266e-01 3.673810662872653565e-02 2.072087479785266750e-01 -4.178657467627380773e-02 2.292161671498345044e-01 1.822931269374917715e-02 1.233692134721676853e-01 -8.484760568092199196e-02 7.223069562979142488e-02 2.865433523382928532e-02 1.614737416142117687e-01 7.427416798601990146e-03 7.162852498810090562e-02 -1.277014768734290040e-02 3.070267647414601231e-02 -2.231200063717326820e-01 -2.445528761716067589e-01 1.367756942084259741e-01 3.119023313170921075e-02 2.741957716249504573e-02 4.905034860651863449e-02 3.556919037094005004e-02 -4.176627442541416824e-02 1.068695233903947106e-01 -3.413555660956138493e-02 -3.515499385717981568e-02 -2.565704723881843171e-03 2.623170324020169392e-02 1.292888905740186278e-01 -8.350354476343424537e-02 1.170321635964763490e-01 -2.054903662188537622e-02 -2.289848895008731247e-02 -1.401729330244342042e-01 4.608675326109339110e-02 7.719965957548234614e-02 1.029015738500258514e-01 3.393941056436557135e-02 -4.848599705921120828e-02
6.428571428571427937e+00 -7.852744351252313737e-03 1.950861629388947124e-02 -9.451609180271009630e-03 -1.525404164311423665e-02 -1.176855961883653025e-02 6.690262694973896085e-02 -6.720901319287311826e-02 9.708624464263217180e-02 8.419035323906348678e-02 2.875107891160900292e-02 -5.336108060442731893e-02 -6.875007555847181817e-02 -2.411771899038250150e-02 -1.319692999703119818e-01 -4.421150881494185364e-02 -1.509757542875315717e-01 -6.092051982782319131e-02 6.396458007684296607e-03 1.003070225250732861e-01 -1.148940477186747716e-01 4.749641718156636522e-02 -6.830271821555836120e-02 -2.624951260346745918e-02 -2.517016668862281491e-03 -8.121240448061042838e-02 -6.899681348071703968e-02 -1.283431729909655372e-01 7.594767476007770191e-02 -5.597387967584675772e-02 -8.264295996700353475e-02 -8.008876517197821565e-02 4.458163658112596073e-02 -9.448304687483810582e-02 9.198306278151241466e-02 -3.377974532563656623e-02 -2.772087198257724983e-02 4.414046639318957611e-03 2.326393471828964998e-02 -1.257815237970145439e-01 -6.589421077812185334e-02 5.917748687387226064e-02 -9.058160349246673071e-02 -4.443801042388906275e-02 1.067925698438770138e-02 4.767013826198308879e-02 -4.777462632695426981e-02 -4.581893015871763009e-02 1.227634588430684230e-02 3.189216940247721621e-02 -8.393478514262611712e-02 -3.249591230694239691e-02 -9.974334163682740950e-02 2.166968225333774922e-02 -1.315444744560990151e-03 -6.992325163402503090e-03 -3.604259910828769981e-02 1.170095927984539097e-01 6.850941755065151351e-02 6.434272984424170561e-02 -8.899241611842283184e-02 8.286613919432915532e-02 -2.131433711150320168e-02 1.115644935139045030e-02 3.116460461198764659e-02 -5.824935577230578448e-02 9.706804004355065740e-02 6.820674483470920424e-02 9.244373484088322379e-02 -4.868884022323569788e-02 -7.995350304491341542e-02 -2.599460037201589344e-02 -1.019809811024584845e-01 1.200759266106966594e-01 -1.496253853297611729e-02 -5.821351326703491647e-02 -7.741080114714750382e-02 8.721560948472149508e-04 -9.399045580242404441e-02 -8.950270216368208520e-02 7.933006997939612281e-02 -1.119410242456263770e-02 1.310982784604819984e-01 -1.116441613436546521e-01 2.890238166317560253e-02 2.329934865702721347e-01 -4.042015328532842788e-02 -1.012891244337820046e-01 1.427301260361816260e-01 -5.660180276609019789e-02 -2.190088494791361806e-02 8.611522041681345108e-02 6.336539016209782882e-02 5.702377901224665868e-02 4.917688785806814677e-02 -1.957167399203185373e-03 -5.576525954380096711e-02 -1.140930460450752110e-01 -1.014386812232348847e-02 4.743693896573669688e-03 1.104111479281069327e-02 -7.530097670927590747e-02 -3.041738918073064180e-02 -7.707381759448514447e-02 1.036053446160898478e-01 7.018448180781040879e-02 8.796247892504925614e-02 1.647363815675298993e-01 -2.705623072806297158e-02 2.364490446711732807e-01 9.198584344639593180e-02 5.278636802833856084e-02 -1.888450533658824759e-01 -1.548702063798379214e-01 -4.788022790666901507e-02 -6.014252949428390560e-02 -7.174332124230692331e-02 8.135458063483454183e-02 9.169273836117738941e-02 5.813739158600698953e-02 5.102303765155395687e-02 -1.503263194276927284e-01 8.664060642328380579e-02 2.248669598441018630e-02 -2.350074394574842504e-02 1.923704982762872995e-01 3.968801213385070997e-02 -8.847005360562777351e-03 -1.816913291941487122e-03 -4.009592887027876168e-02 -1.111176184938700295e-01 1.247189116918852730e-01 6.350129220119272999e-02 6.592125979827113957e-02 1.363071248154883695e-02 6.636237402872306734e-02 -4.203628341210160352e-02 -7.596154669129108472e-02 4.372708047127583930e-02 4.879328913805188600e-02 -6.248234037989666007e-02 -8.202288876879611224e-02 -8.056999569632981861e-02 -5.140245688979670768e-02 -1.014315755862687657e-01 -1.040675632519363486e-01 -1.119971763059335185e-01 -2.288272673567357252e-01 9.322915944247386899e-02
6.571428571428571175e+00 -7.844881086935101208e-03 2.805177244997974009e-02 -2.596682714642356213e-02 -5.616314574828368267e-02 -8.098310452869467158e-02 1.137519717099415573e-01 -8.193137906284815586e-02 1.464270672182641508e-01 3.652599807669183740e-02 -1.780955531097187143e-03 -1.567080814509598432e-03 -1.062477817103786581e-01 2.099474819441990089e-02 -1.725417540854675691e-01 -7.792398929424225462e-02 -1.086725349240197924e-01 6.002566867929617911e-02 -2.137401008752677981e-02 -3.005234551005003113e-02 -5.887136805211545115e-02 9.638904855253517100e-04 -6.180473315235773119e-02 -2.200521054604278465e-02 -5.575834626391862336e-02 9.410426516627407034e-03 -1.331587416603766116e-01 -8.028856307122331226e-02 2.938384857064772065e-02 -9.307286315290461132e-02 6.385664857546309234e-03 -7.337250053860612520e-02 2.024239422449129050e-02 -4.434479243407576932e-02 1.670175762955997470e-02 3.709421323383888750e-03 -1.601915833435789763e-02 -2.146831529516047762e-02 8.517834366040548388e-02 -6.653588115047880114e-02 -6.339671425981822928e-02 2.654182296781659040e-02 -2.955991175089296014e-02 1.742582039502151361e-02 -4.640491900027169520e-02 5.180888311278979835e-03 -4.499355884173150688e-02 4.144490420435668898e-02 2.264363557646100616e-02 -3.302862669131035895e-03 -4.729891435927093685e-02 6.527874680151039832e-02 -5.281180250168605872e-02 7.591435561561159229e-02 -2.842693391062832593e-03 1.821618729809274528e-01 -4.432675749794973835e-02 9.574909645113330314e-02 -4.914041954136337542e-02 5.085182525554483163e-02 -4.205806561238731311e-02 1.145793000155436586e-01 1.012965951321346744e-02 1.349640743086928940e-01 -3.595136979668899641e-02 7.789401476032609128e-02 -3.933585864335806953e-02 -4.309336011394669652e-02 -5.505540021878856972e-03 -2.027150019141226445e-01 -4.909695005817294941e-03 6.772771885489274613e-02 -3.834855619524351819e-03 -2.194350578934363416e-02 -5.174911460485329129e-02 1.217116476624619664e-01 -2.935829505272404688e-02 -5.556150728501576402e-02 2.622729648511014713e-02 -4.653741378955889539e-03 8.951188020804841383e-02 2.472242496678517254e-03 8.976987565341354447e-02 -2.392865684124050041e-02 3.821701076417766130e-02 -1.581542984595671608e-01 3.709011497650538391e-02 7.068888749575533148e-02 5.679397990279919095e-02 2.577192762149333252e-02 -7.364211608650834961e-02 -1.005826631474972810e-01 1.099772053759509038e-01 8.977308433132123733e-02 -4.959717659211090174e-02 -8.047757493407063645e-02 4.365558837141295112e-02 1.441380375146145421e-01 7.375674723178794745e-02 6.152462147910504886e-02 -6.487959590689573730e-02 -8.247807451287098024e-02 3.256528490951430405e-02 -5.630748066513079075e-02 -5.407431541397144520e-02 2.126867105497222965e-01 -1.775399793224859829e-02 -2.067076057462541583e-01 -9.145196504746032351e-02 -4.502784401220161908e-02 -2.987511824911888783e-03 1.033820025803526138e-01 -2.368779948491359921e-01 -8.048288152259761019e-02 -3.430777311680892339e-02 5.090093587093588723e-02 -7.454595213894761596e-02 -3.420123877722559130e-02 -1.392111483378688508e-01 3.753928011769466777e-02 -1.345212494078076582e-01 2.129287185816509942e-01 -1.109794523899056279e-01 5.183005546121116289e-03 1.331243572461362767e-01 -4.013452885856025332e-02 2.306623591543472199e-02 -3.093006537856316657e-02 6.375425719925256751e-02 1.093591946125108544e-01 -2.547585922227344618e-02 -1.494221474546747197e-01 -3.222881325770499128e-02 3.899494183150722243e-02 5.382099559829588153e-02 -5.192550394331169050e-02 -6.401368392900584625e-02 7.742813027149010596e-02 -7.138012949875789659e-02 8.183929527033183271e-02 -6.952530831070166673e-02 8.195404436439202023e-02 -9.075600142300693784e-02 3.503658251985320576e-02 1.591886244764143324e-02 1.986331069350509293e-01 1.226747419084376310e-02 2.188994270474228510e-01 -5.121879091054008099e-02
6.714285714285713524e+00 -1.070199413700855667e-02 4.528146177824775992e-02 -5.025021255402885301e-02 -9.593769334398047355e-02 -1.270791153084506464e-01 1.083122712767778800e-01 -4.553516793913434807e-02 8.737569356203177262e-02 -4.925017722429203548e-02 -1.034724263898682134e-02 3.705960784160862442e-03 -5.155573978665956708e-02 1.039435820095204049e-01 -1.402602630963695751e-01 -2.854368718535814364e-02 -9.573593203289253173e-02 -9.449223856066457650e-02 -4.358442757341829399e-02 1.153664111053105679e-01 -9.112363088088537566e-02 -3.841092779281647662e-02 -6.502577158474483199e-02 -6.200180328820532882e-02 -3.031907481973450738e-02 -2.163487250893128197e-02 -1.082575149849885898e-01 -6.553058769701698705e-02 -1.846035188291262133e-02 -1.373563721368173916e-02 9.479666093580570250e-04 -3.520640268174781568e-02 3.254644769223473399e-02 -5.249693930847454393e-02 -5.332415676455751902e-02 -1.388367217276443091e-02 -2.995364291091580020e-02 -1.654322091412922802e-02 -1.046199689835718497e-02 1.788090814495163494e-02 -2.882682917680205736e-02 -6.119475215789111494e-02 3.790806197657685395e-02 2.968524300708180741e-02 -7.764383756538310866e-02 2.512284300039991508e-02 -1.799874402363303982e-01 -8.060292098496879554e-02 6.809108096491016393e-02 2.654481442112901352e-02 7.700182979906516900e-02 7.787596974472671407e-02 8.293362729349114393e-02 -5.528428762075807135e-03 5.777175848816103881e-02 -1.850503821997786028e-02 4.125911076259126953e-02 6.007783056754422563e-02 -1.414521845419882025e-02 7.117533636712457257e-02 -1.081996503629363698e-01 1.790923522284879749e-02 1.494751494946109337e-02 -1.317837951235001914e-01 -2.185472757328892762e-02 1.641068188014050688e-01 -4.788357355153226996e-02 -5.510730705525992978e-02 -9.904777132482817104e-02 -2.625836129251477025e-02 3.142651766513528122e-02 -7.927198891364463373e-02 3.463957796901409158e-03 -5.573367277737022868e-02 -3.466445249304420800e-02 -3.186314717044583938e-02 -3.485533250281688897e-03 8.464228872351117761e-02 1.823830376175911427e-01 4.911694315516846460e-02 -5.891205978531952048e-02 1.387930624594663730e-02 -6.231534393595598853e-02 1.132707191774436073e-01 2.061260208888997525e-01 -7.019576208078737167e-02 5.153868769062150152e-04 3.538160133754071623e-02 1.938439832693319431e-01 -6.290648519251207382e-02 -7.750827891481056053e-02 1.001156305910885086e-02 -5.341249823752471093e-02 5.712428917229914194e-02 1.130649826945908515e-01 -4.285342531316738840e-02 3.661920379160510386e-02 1.243518690389385645e-01 -4.991630353324604669e-02 -5.427416549657034656e-02 -8.218986316877693876e-02 7.472835105913097631e-02 8.629569808862144753e-02 -1.972044542683487958e-02 -8.509203911567966849e-02 -2.039727750646211021e-02 1.263634759691596443e-01 -5.857594832627549541e-02 1.751136440266165550e-01 -3.465366729656688821e-02 -1.133044432632225873e-01 -2.740153491666532173e-02 1.577434438048653798e-01 -1.238808627759611578e-02 1.811051041215919200e-02 2.235651808003230254e-02 1.391708025268842408e-02 -1.153851996695185039e-01 1.642543244541063707e-01 6.632429676363467419e-02 1.159272506846287798e-01 -1.034078239242797138e-03 5.546666511832950425e-02 -8.639754813120581467e-02 -2.035407436320338034e-02 1.529047549645371493e-03 7.780253674376075811e-03 -1.143689315253113153e-01 -1.505160662580469766e-01 -3.488387513865242456e-02 9.352756693554374612e-02 -7.646519992570313673e-02 1.052557640412455850e-02 -1.736681384401654038e-01 -1.352111753542343808e-01 1.120553330416088900e-01 1.246311653309218337e-01 -8.074150524293202680e-02 1.039769159455932318e-01 6.793329841797032809e-02 -1.145871822574589943e-01 -2.130425348654818585e-01 6.033787733426964478e-02 4.265029520255089746e-02 8.422523937730236332e-02 -1.841646511180936308e-01 1.557880603933679553e-01 1.490424471597620940e-02 1.014265823812228462e-01
6.857142857142856762e+00 -1.576726433965467550e-02 6.733990351128199547e-02 -7.776652778222252482e-02 -1.223865543595993033e-01 -1.382046220272813708e-01 5.808454166784663558e-02 -3.532141422454032186e-03 -1.008971662420376190e-02 -9.498580023045369303e-02 5.871911507375234332e-03 -2.598871180743520318e-02 -1.223422857059243245e-02 1.303468099443816641e-01 -7.089805038764823708e-02 -1.336790014480915001e-01 1.432161080598518162e-02 8.855415074103414885e-02 1.187099641590153368e-02 1.092021188632179424e-01 -3.971700175210939737e-02 -3.619404048048827094e-02 -1.108895204441129601e-01 -3.707763822932039210e-02 -7.103635058379670960e-04 -6.212571544917158683e-02 -1.426563923833604752e-01 9.025415742563663401e-05 4.070848782552423210e-03 -3.117204647306822535e-02 1.721064416538261102e-02 -5.305537815450678957e-02 4.723407546962044706e-02 1.930013086175558917e-02 -3.969252849940722166e-02 3.263421456525419928e-02 -1.755308218844238433e-02 1.050154705341626877e-03 -7.257143964848282447e-02 3.919144520899357081e-02 -4.928269701515777118e-02 -6.119537106244946761e-02 1.349157758111435221e-02 -5.610542401406424205e-03 -2.054963788986140672e-03 -3.846437100166685136e-02 -1.136575169365956622e-01 -7.511233901207519173e-03 8.851449640332509361e-02 -7.450572070508147682e-02 5.442153753910199121e-02 5.706996184462030663e-02 -8.133766449288490352e-02 1.551472135116985784e-01 -4.352515648777019464e-02 9.418236013679660845e-02 -1.431752783861251627e-02 1.633394362622455076e-01 -3.163790748733624758e-02 -1.163397925655057161e-02 -1.342269475186836092e-01 3.866025134195361784e-02 -3.080576096056276969e-02 3.296044893478403820e-02 -3.445492928668621169e-02 1.144058849513179821e-01 5.910680188308229874e-03 6.961955720235232792e-02 -2.753021745022463107e-02 -5.720438762055898158e-02 -1.761934660373676576e-01 -4.645541821647734826e-02 4.454663281372561734e-02 4.414688875335966156e-02 -4.895823942866951023e-02 2.100620177848538245e-02 6.093369756783972857e-02 -1.191034785905853086e-02 4.924078618218168113e-02 1.703305823201859137e-01 5.293747709879055401e-03 -1.756040792495633732e-02 3.828803348379752891e-02 5.577227639492798178e-02 -5.421171992147807983e-02 2.142297601127809634e-02 -1.669775542391798151e-01 1.108874367331907917e-01 -1.178207090916933569e-01 7.927794319730582795e-02 7.071409542369867796e-02 -4.212475946398543808e-02 -1.697514935826331672e-01 -7.597767842512980450e-03 -4.825811101104569845e-02 1.165272237645627873e-01 1.815192290359313870e-02 -2.012076777641758629e-01 1.318475867919493838e-01 -1.736916671812333349e-02 3.250026231148563094e-02 -8.300516566004269292e-02 -3.240826701554458400e-02 1.127967931951723429e-01 9.061641122590741865e-03 3.030345553969958361e-02 -1.874110838815509772e-01 -1.700432008519787291e-02 -7.932612543219747306e-03 2.868714348885315069e-02 -1.529492239382589623e-02 -1.307432874664651856e-01 9.522614895642395050e-02 8.559167641649868818e-02 -6.352100411955888086e-03 2.495443837644564788e-03 3.826803771004242544e-02 1.114869432183896170e-01 5.456463852069608211e-02 3.464893457995734533e-02 4.767344202539101558e-03 -1.054699300669392076e-01 -1.424975004515501020e-01 8.349526868816441183e-02 -2.913806888848636395e-02 -1.861310175204979322e-01 3.574957579890698095e-02 -1.627142240367086302e-03 -1.192690007323549649e-02 -2.114706186131070365e-01 -9.367242015777585418e-02 8.043943042784972020e-02 7.601423494423531491e-02 -5.570555374549204797e-02 6.549205117508799523e-02 -2.850318480869391824e-02 -3.899948796146499724e-02 -6.423390467058620601e-02 4.224789049678014108e-02 -1.323356288246980983e-01 2.146120707146325357e-01 1.277707137616956867e-01 1.475734789959513571e-01 -1.371783171474462437e-01 -7.018119528780166969e-03 -1.050871757490692230e-03 -1.381268515757320681e-01 -6.150473657664853877e-02 -6.432927038215024984e-02
7.000000000000000000e+00 -2.166772946688208523e-02 8.749291273657734680e-02 -1.001818278489210318e-01 -1.278114272025362430e-01 -1.182175944203086720e-01 -1.082216693800645537e-04 1.362285088759525135e-02 -7.494741756009348777e-02 -9.022046259931612577e-02 -8.878869637243994722e-03 -4.140258474164477259e-02 -1.762778707630587374e-02 1.116418753316856805e-01 1.563906506186277679e-03 -5.292575179870558089e-02 -2.008941100455327936e-02 1.205269110354215273e-01 4.357868836273655344e-02 6.120112034649721061e-02 1.090194562403692391e-01 -1.233435599743527566e-01 -3.562536265370180172e-02 -1.645675322295926668e-02 -2.108882168375608712e-02 -5.728584388811249796e-03 -1.516110978933437325e-01 -4.354310597493406439e-03 -8.926072822397507905e-04 -8.539230720499292604e-02 2.833199823938053336e-02 -5.881155990973889469e-02 -4.433166164109578894e-02 3.713423016742561922e-02 3.891595983333908521e-02 -9.505907953679400280e-03 1.141234713884407316e-02 -2.426573795526602503e-02 4.618459319877723374e-03 1.680107126411096302e-02 7.530921505420637083e-03 -2.717950625944234866e-02 -3.370010751986492192e-02 -5.080865829714275445e-02 3.415985636623486530e-04 -5.457714480231985049e-02 -8.203790949674584498e-02 -5.215635833194239013e-02 -3.479668381434128377e-02 -4.756504761719428792e-02 1.375116714773296500e-01 6.362420161395022922e-02 5.786270362627830843e-02 -2.427600685029837266e-02 4.252444303183695179e-02 8.132963263442476165e-02 6.102147905376602288e-03 -8.379719405632241047e-02 -7.552256490216202600e-02 -2.148744809568758560e-03 -2.210661100792185932e-02 5.996567399242182239e-02 1.868984260253436780e-02 -4.750912852979737033e-02 -1.671569186956171557e-02 6.643459999564543805e-02 1.157541677390215018e-01 -2.718160986702537057e-02 -6.319132508824622241e-02 4.751394083451327549e-02 2.548022298366029587e-02 -1.415301292316571528e-02 -2.808374446394309998e-02 6.286436834415397301e-03 9.330386078622897317e-02 1.943234707775335079e-01 -9.615047493199824213e-02 2.842483671528828193e-02 8.016164136059551748e-02 4.014321132912648110e-02 4.819957264736402652e-02 -6.494428821414027775e-02 -6.361937662896711282e-03 -1.429189206474010439e-02 -1.757186886031193371e-02 1.087104627253688977e-01 -1.887959345869440198e-02 -5.142856190028044505e-02 4.434913906880788743e-03 -8.394634152912834602e-02 3.349835658677485783e-02 1.175564984092474924e-01 -1.062351265871582309e-02 -4.153265391869147283e-02 -7.103064028719176422e-03 -1.849955767336282086e-01 1.153314433319353738e-01 -6.585747469879640881e-02 -2.351786789351182835e-02 -7.653476464638163390e-02 1.675095926134942959e-01 8.821026632326031680e-02 -9.081485051205642756e-02 -1.051405034910049205e-02 4.371283610754025245e-02 -3.035848812344694725e-01 -8.667830182173438813e-02 2.989792638680439062e-03 -1.167508404686353959e-02 1.083747971745544977e-02 1.355092987143492744e-02 3.579823889083640076e-02 -3.125766385170446193e-02 9.765286721130049530e-02 -7.097465065175928567e-02 -2.925004446103739858e-02 2.723804386987399920e-02 8.253673727476475153e-02 -1.688868697177672296e-01 -3.631458395764036295e-03 -1.640556626226723769e-01 -4.853114686516053072e-02 4.809853374856007391e-02 -1.513769551190217721e-01 9.114610180275612566e-03 3.186661615865519770e-01 -1.425214538895774596e-01 1.005616985994590845e-01 1.922300091276103046e-02 -3.641178066714417100e-02 -2.699584715596995907e-02 -1.082447129990468798e-01 -4.145661212930577127e-02 1.353842073522662504e-01 -9.720172066678428591e-02 -6.061707462432226051e-02 -4.264105358495343806e-02 -9.165225807068767827e-02 -2.205601662298962706e-01 3.082659693705119136e-02 -2.702893407652947819e-02 2.581156469756700975e-02 -9.151182247699295169e-02 9.637922261006290348e-02 1.519046019511859427e-02 3.918247017797718557e-02 1.332354914640339338e-01 -6.097388902327544741e-02 -1.637938545813741043e-01
7.142857142857142350e+00 -2.789539034749513938e-02 1.034910943102035491e-01 -1.148025186428866806e-01 -1.154835962819678041e-01 -7.983289206905357094e-02 -3.862631647957798925e-02 3.448350133608391911e-03 -9.733008916932413268e-02 -7.488053702423265456e-02 -2.351436935725685282e-02 -1.579941303496316604e-02 -4.530064635104926428e-03 6.068308569521289886e-02 9.818251476627840035e-02 1.387296463407712262e-03 -5.392220392994254846e-02 2.803978222071935172e-02 4.588423115199418562e-02 4.739073527039500133e-02 6.886876914053760568e-02 -5.391870431779621775e-02 -1.264537700373787321e-01 -6.956552696488595491e-04 -7.338391770464242070e-02 1.437891667838111370e-02 -6.467441462052833656e-02 1.479668801330191394e-03 4.058064926126757864e-03 -1.138280365002162370e-01 -1.473355463201701104e-02 -1.508363659429641686e-02 -8.137238821577184866e-02 -1.828390385827318929e-02 8.178410316220265097e-02 -6.832693340204867849e-02 5.136774256213345186e-02 -2.823602253902806822e-02 -7.418527539067813759e-02 -5.662328517959216989e-02 2.518272870336556515e-03 -1.627234615235760920e-02 -1.374446029242108180e-01 -2.530753371214449973e-02 7.050265918940472332e-02 -1.350071434378041224e-01 7.970052321922560523e-02 3.952803379471987039e-02 3.985972320339838115e-02 -3.904116691938214895e-02 3.377875788891942371e-02 7.172957933022050536e-02 5.105865784209603214e-02 1.019632715122557459e-01 -1.151313447615689572e-01 4.776418628591851123e-02 7.788475822540290305e-02 6.541090957126280414e-02 -2.541874603486741352e-02 -6.409008707295547891e-02 2.644361672677093128e-02 -6.464800788575317259e-02 2.396260168861590739e-02 -1.351226764861653828e-01 -1.379583557307724473e-01 -6.445217644218341480e-02 1.442251645246767598e-02 1.103359767948162290e-01 3.142950074953303197e-02 4.982940995980383869e-02 1.350164357889152011e-01 -6.129282540467172538e-04 4.174225226242921777e-02 -1.153528247142182050e-01 -4.520346607192390898e-02 2.771676695302943347e-02 -1.397088326160856979e-02 -6.479482071839495760e-02 1.790544439202329183e-02 3.683344934822763150e-02 -4.969801353451685361e-02 -1.281138669303785727e-01 7.748093036559712890e-03 -7.964129537214577337e-02 4.178106327317997193e-02 -1.415954401815474641e-02 1.620670545173910071e-01 -3.199806871438249517e-02 5.607697666996976082e-02 -6.950118623230734649e-02 -5.780405946608796475e-02 2.890974010358811699e-02 3.431692894096680796e-02 8.013995360151107694e-02 -6.908863636399943664e-02 1.087066802330982490e-01 6.406845504511679557e-02 6.030498924740267108e-02 -1.400518315624450227e-01 -1.047267981722754676e-01 8.533982377095557237e-02 -2.258373516344669776e-02 1.214332904975865407e-01 -1.682370786218479256e-02 1.816540070624639569e-01 1.704971047945865736e-01 7.367763357232544330e-02 7.529100881947028978e-02 1.334268851536580397e-02 1.208489828462714537e-03 1.582494282708025307e-02 -8.791754050568091616e-02 7.649983902838521088e-02 6.555847377370069284e-02 -9.306910862403469653e-02 6.433619484179813053e-02 -2.326721365040652564e-03 -1.677052746664595140e-01 -5.105050055249862884e-02 3.357567821605599717e-02 1.093530796065741023e-01 2.149268033225121832e-01 3.802499373286558765e-02 -1.208580834032890738e-02 -1.368246771795518790e-01 -3.623067461619874224e-02 8.607057847005938900e-03 1.911571950086216887e-01 2.618947392804682126e-02 1.987756833485417873e-01 -8.075165337147464928e-02 4.422265057213930345e-02 4.053145052068116150e-02 5.750221082909578313e-02 1.155008810684842319e-01 1.107316987466766406e-01 -1.264778493639269197e-01 2.147868819367109230e-02 2.130027047146877961e-01 -1.672718948720220977e-01 4.638011130124457260e-02 -2.622497433393026697e-02 3.559108234100210461e-02 1.170543403849966246e-01 -9.668337316205605214e-02 8.669713262910157259e-02 -4.136281043435678650e-02 -6.168891767809762255e-02 1.047468947520478061e-01
7.285714285714285587e+00 -3.091172504622631198e-02 1.084248739344100126e-01 -1.167063494387663158e-01 -1.022060077516273036e-01 -5.647212487185157559e-02 -4.120323952594363848e-02 -1.050987831012036369e-02 -9.047985772691588546e-02 -6.739768534712124726e-02 -3.382580247689358222e-02 6.548717272745867464e-03 9.581427107083968428e-03 1.852708510011249338e-02 1.247675486105404852e-01 -2.170810091632465258e-02 -1.277299909407191708e-02 5.504986804267190947e-02 4.225471904485760682e-02 7.310219490697967247e-03 8.199944764919073203e-02 -8.972389426082014174e-02 -2.584838854690712368e-02 -4.425462510556671392e-02 -3.933108628728687432e-03 3.602872276811912300e-02 2.446990992384250052e-02 4.012918638657311798e-02 2.548630958462285573e-02 -1.104220045758243507e-01 -4.991251289511466904e-02 -2.173014042051863229e-02 -1.180162531941957582e-01 -8.514678635168695942e-02 9.310714228110546220e-02 -1.194073629469589309e-01 6.541215394611278600e-02 2.412207143072538779e-02 -2.927229091157869389e-02 -1.950571521164530184e-02 4.825382736649169030e-02 -6.958599882371626494e-03 -1.026323605064760336e-01 -8.510595535315577595e-03 1.263198439322698041e-01 1.604472473453498124e-02 -1.273216094258828313e-01 -1.130484131316826790e-01 4.283582490280498506e-02 7.683999669961852352e-02 -2.136611645203965321e-02 3.598334363327062441e-02 5.569410363571036804e-02 -1.560843758833278527e-01 -3.379326105672309649e-02 3.043187099882010277e-02 5.516691535506183103e-02 -8.306780773695135456e-02 2.830365778842094601e-02 -3.176967488409482288e-02 -9.918310341066027824e-02 8.634420879024612416e-02 -1.879472750656706673e-02 -3.390696725911775122e-02 1.276937061941101591e-02 -3.971620192290043622e-02 -4.065285526996618992e-02 4.198501052094266717e-02 4.873149344961939106e-02 1.109756202537981185e-01 -6.665426761643591935e-02 4.045550403333588937e-03 1.230815719875759384e-01 8.217476456629828341e-02 6.719314328175220175e-02 -2.831886426920976474e-02 -6.447449917681641329e-02 4.461163354126221336e-02 -2.140470752333289636e-02 1.638087005425058196e-02 -3.871966222071943076e-02 -1.472463425752669301e-02 -9.703130060007035540e-02 -1.230587192433699878e-02 -9.447247629869252872e-02 -6.233002775549717489e-02 -3.835545731289530941e-02 -1.682932926820367714e-01 -1.778197577293341158e-01 -4.420068105081749466e-02 6.792606498107059410e-02 -1.370956830529320436e-01 -1.701293504777862120e-02 1.179379795396217345e-01 -3.346327660151943856e-02 -5.236034337123712107e-02 6.580195536848858218e-02 1.349641915309055529e-01 -1.760808507405107071e-03 6.742348427395937482e-02 -1.691805189776563745e-01 -8.685098461890561339e-02 -5.286136396026142048e-02 1.542624539524189431e-01 -1.541957867275124683e-01 -4.077862161905592558e-02 9.823230970298128806e-02 2.888851817548034745e-02 -4.969728054266393802e-02 -2.331122086056563927e-03 6.274430888561462194e-02 -3.529262284342753186e-02 -1.330876626644970917e-01 -1.705784433142124024e-01 5.333315483632380255e-02 5.249397823905192079e-02 2.219264719028553670e-02 -9.522545236001296598e-02 9.542097219209174502e-03 -7.878366314998938580e-02 3.395180919220964350e-02 -1.136829093779508637e-01 8.204946058346880566e-02 1.143927424973127140e-02 1.560934065209650667e-01 -1.333498914938686768e-02 1.953965818287679290e-01 -1.092880746897416794e-01 -2.089156034223957070e-01 2.006838738314215345e-02 2.497034369174308543e-02 -9.984050276906551724e-02 1.331830599601605547e-01 1.206064842121424979e-01 5.001148072703784364e-02 -9.911379208992791845e-02 3.685865120063226003e-02 -6.048193916213303462e-02 1.589721010015333891e-01 -1.316965162188436268e-02 -1.841000597026700714e-01 1.156696854135881025e-01 2.352722746596315820e-02 -4.859912663942737854e-02 7.378782498483200947e-02 -6.324118646596918469e-02 -1.523902182581737819e-01 -1.009095373775895354e-04 -8.984929671205160728e-02
7.428571428571427937e+00 -3.210279497450040792e-02 1.081246264822373626e-01 -1.130537834873556330e-01 -9.150415537465866889e-02 -4.260515559819735842e-02 -3.080183706221343090e-02 -2.262648647560505655e-02 -7.757117528094244208e-02 -6.205370446340177648e-02 -3.043430362801368555e-02 1.999451995119448308e-02 2.778730611032625974e-02 -1.501419272990795091e-02 1.445286712432078402e-01 -2.659711052086808844e-02 1.349167873420950570e-02 -1.519843352358667826e-02 2.574345386730429036e-02 3.038624533187643181e-02 -3.873455147425149125e-02 4.366837436588391630e-02 -1.627418202095595734e-01 -1.237810806239752863e-02 -4.607470262948894224e-02 6.180533789129593475e-03 5.941130795935116449e-02 4.053150175326587779e-02 3.814678250327908221e-02 -7.084507121757610548e-02 -6.813533775123573055e-02 1.178954186619857528e-02 -3.829807552316188274e-02 -8.005776758626011180e-02 6.160482546027566675e-02 -7.882253891160806436e-02 3.486500272848418180e-02 -2.435238239972898830e-02 -7.578581078938337323e-02 -5.258056881273155680e-03 -3.019849623088722429e-02 6.717780132537950685e-03 -1.707210357528003153e-01 -1.093787467466839913e-01 3.939837626696279099e-02 -8.683117349573198085e-02 1.585353124375610268e-01 -5.153742948195125934e-02 2.478487619241287812e-02 7.471181109152993938e-02 3.828894501126606231e-02 -1.405994406589546331e-01 -6.599544611172943054e-02 -6.935754210045312618e-02 -1.040110377769780242e-01 -1.005445392520079445e-01 2.860767778840013920e-03 -5.843926245215155107e-02 1.546969321740881802e-02 3.625551821642328948e-02 6.320254747300914355e-02 3.724681707622890664e-02 6.489742519675648080e-02 5.106451463773711841e-02 -1.444500348091453945e-01 2.758248801268572623e-02 -2.862076126978099766e-02 -8.638162708836930048e-02 -1.358872226656981062e-02 2.967024826625174264e-02 -8.763631846761082284e-03 -7.116846204596907755e-02 -7.052586300659255403e-02 -1.334720858983349384e-02 1.807909425309017076e-03 1.769473752285080914e-01 2.007278471970283806e-01 -1.145114244655726643e-01 2.560597282493380991e-02 8.576829750551993609e-04 -1.073203037692442990e-01 9.632866465076006524e-02 -5.086707226733765824e-02 3.421163716379778397e-02 9.264417061603877346e-02 5.178064349246643688e-02 6.279756775663807543e-03 -1.298599221804724868e-01 1.959105699894427843e-01 7.690877253236991229e-02 1.073051493195458818e-02 -8.291879285264511235e-02 3.570200215073720401e-02 8.237542945423795282e-02 -1.262137926726235142e-02 -7.785379695423379209e-02 -3.695796762836684596e-02 3.913685263059294567e-02 8.987228395388381641e-02 1.589116141856301290e-01 1.514941159854110986e-01 1.153050760738104103e-03 4.944838796992777341e-03 -6.302281883079725866e-02 3.976234177322240937e-02 -7.347482436721823607e-02 -2.108572929485613007e-02 1.801347324517350509e-02 -6.861166271222567115e-02 5.369890015790861060e-02 3.679572462002300703e-02 1.183223175377748765e-01 4.772627477550180769e-02 8.051641579499339840e-02 -4.615625061714750954e-02 8.926470395603512686e-02 -1.472115172286556362e-01 -3.636878449002355768e-02 1.012992542647771083e-01 4.715758760497529983e-03 -2.484404623048530603e-02 7.575970638841275639e-02 -9.986167593996402025e-02 2.086758145314603630e-01 8.381290389949553124e-03 -9.363974226508207932e-02 -5.431339668408582261e-02 -4.739438332298370748e-02 9.060543322078273842e-02 -2.160951165355197157e-01 4.035759575568316493e-02 6.407019705329319859e-02 -1.715048123947487402e-01 -9.111469695504037514e-02 -5.793346238553648969e-02 -4.255508273508108036e-02 2.235798911170666647e-02 5.699050610244141973e-02 -6.602418845700452898e-02 1.684313528715177255e-01 -3.341705262642648971e-02 -1.122098098355096135e-01 -3.397420106486494229e-02 -1.609990785622233689e-01 1.893992892847989884e-01 -4.129242278237696406e-02 -8.747720736912947825e-02 2.447434773018563811e-02 -4.292875765565429963e-02
7.571428571428571175e+00 -3.164051406017487356e-02 1.033395134883298427e-01 -1.046878641225612722e-01 -8.226808440847327430e-02 -3.526968515720385611e-02 -1.462647050998819656e-02 -3.145563575559029434e-02 -5.789489755450502595e-02 -4.785138236019082641e-02 -4.185944994143434711e-02 1.016008184333977785e-02 1.912728669469434054e-02 -3.763273114960651033e-02 9.224459006789632876e-02 -3.204862391639152347e-02 7.724142442230969019e-02 1.083201886425741167e-01 2.959609482745394898e-02 -9.689943124683217390e-02 4.718920695641086460e-02 -5.930355481375272110e-03 -2.407067990366888038e-02 1.083557113256700989e-02 -1.875723189679053340e-02 6.646948338070698958e-02 5.428205548757253363e-02 4.326653422218462719e-02 4.081232702776409205e-02 -6.841899084553496047e-02 -3.062583200848189788e-02 -1.335972076697725976e-02 -5.990306518855546825e-02 -6.074143615776225053e-02 7.785407375766589810e-02 -7.420948061738541490e-02 6.722360772665171569e-02 5.291037799291453680e-02 -1.750662583861931076e-03 1.780394170100351586e-02 -4.941639103528177625e-03 8.531758334784753095e-02 -1.025568872007278642e-01 -4.423071569454654212e-02 7.455275490459241372e-02 -3.932987151185086266e-02 -1.168084784975866597e-01 -7.786123064829289508e-02 -1.746689628741468492e-01 8.102518632756904038e-02 -9.060638760625579213e-02 -1.647097904313369818e-02 -1.147128550281596854e-01 -8.395254219257937411e-02 7.107992468244729578e-02 -2.936075018624979827e-02 -3.835816366339579037e-02 1.358836534255072025e-02 9.464920749633989883e-02 -6.546991009976410592e-02 2.936735792478290322e-02 7.495298201832061545e-03 3.698859658656083321e-02 1.042519435229891968e-02 5.095015539863266552e-03 -3.394200021128889605e-02 7.608484694369481438e-02 -8.263046345089478106e-02 4.179826847109847227e-02 4.723903753518307602e-02 -1.554644908083330224e-01 -4.008839952334472545e-02 -1.746211690366134828e-01 -2.054144402043103779e-02 -9.239077307585127560e-03 -1.480843952839240307e-01 -5.167604376754408174e-02 -9.337913837314849603e-04 1.101756397195379766e-01 -1.838969919250419034e-03 5.853199858743993872e-02 6.647891167676363289e-02 -3.448071195559242880e-02 1.743244795898140909e-01 4.474641620951454006e-03 4.892714610083561538e-02 2.029165249770059284e-02 1.548477267028817717e-01 2.923721451713019379e-02 2.206467817313062171e-02 6.412391068770751171e-03 1.216271569959532783e-01 1.412891010569602111e-02 -2.739082089714762330e-02 7.476392969103320962e-02 1.002449095161768999e-01 -4.402289570992889978e-02 -1.893278731404208874e-03 -5.732853193024581122e-03 1.353368748656369469e-01 -6.900720219649156273e-02 4.245929752785727873e-02 5.942956500587955743e-02 3.427543289371346585e-02 8.843498702313361964e-03 2.256034201983669885e-01 -4.048898761701074517e-02 -9.038336234078987730e-02 4.906901753313357151e-02 1.097064527656151089e-02 -1.339303370924875003e-01 8.202394268066892646e-02 1.515548463527483514e-01 -3.324052355480905385e-02 -5.368395608628522692e-02 -5.723121947274774357e-02 6.775986071731134042e-02 -3.162870553619755165e-02 1.801439976239246621e-01 1.235789832796883730e-01 -2.915960477001465143e-02 -7.054608423879307755e-02 8.613325027313568916e-02 -8.388544190598999639e-02 -1.784270725956396131e-01 4.308059589098582609e-02 -5.293582409704378731e-03 -8.035026172899582819e-02 4.114350698751035457e-02 1.454766642687978229e-01 -5.125071921155922167e-02 -3.481746420237661482e-02 2.754337681759124190e-01 -6.885637686707617167e-02 -2.803746903440701085e-02 3.665834731140896890e-02 -1.503412041707313795e-02 5.631232454425125905e-02 -2.958373313895922285e-01 -2.014670266492666825e-02 6.905054478750999314e-02 2.400799984585556823e-02 -1.256149830715914406e-01 6.622480783071182930e-02 4.847645843060611331e-02 1.456106810176609756e-01 -4.319606618183954166e-02 3.854811248601969220e-02 -6.074915418499094583e-02
7.714285714285713524e+00 -3.032402717395903113e-02 9.769171026180259454e-02 -9.702666165022801048e-02 -7.679375144792349728e-02 -3.235446010247263610e-02 -4.330717722232034148e-03 -3.509424983048146929e-02 -4.620870485409396544e-02 -3.597751670073626867e-02 -4.445248234815490918e-02 -2.270070470749886889e-03 1.781685465912862323e-02 -4.095174087194741047e-02 7.050733200760546382e-02 6.354647423097270487e-02 3.401987126985357018e-02 -1.965282143832819753e-02 8.561085175657910705e-04 -5.320111936835657945e-02 4.038771330713700203e-02 -1.213129860168999166e-02 2.002853489364419051e-02 1.596914023296000171e-02 -1.951907376294546165e-02 6.111591108619910534e-02 5.679452326598996570e-02 2.867961187862295633e-03 3.266408964822803407e-02 -1.639336622303824362e-02 -1.446018983587642019e-02 8.842852431460865303e-03 -4.124878094072721019e-02 -5.965176688948385653e-02 4.516156853746049887e-02 -3.976484413403342383e-02 2.156507781861071241e-02 3.673473131474558340e-02 4.463368834593514634e-03 7.782481562078115769e-03 -8.859531469851666605e-03 3.346837292182684720e-02 -2.295538938491366657e-02 -4.366240191922857172e-02 1.000887126582774012e-01 4.717513414152742918e-02 9.348909515350459221e-02 3.500854193344094673e-02 5.671422235269769907e-02 -6.480324768530740243e-02 -1.096590646771251343e-01 4.821265313610415687e-02 6.948698879435555309e-02 -8.797020505079175545e-02 -1.383520257870346215e-01 2.248999048488051211e-02 6.568061773620163801e-02 4.712732342222715302e-03 -1.136756055540529553e-01 5.468168709900529667e-02 1.170234258676277200e-01 5.885339297848859313e-02 -7.153524994637204537e-02 -1.233761599881523924e-01 5.809497050721901257e-02 2.067274234281573850e-02 -6.605833339539519955e-03 -6.171007861841656256e-02 -3.077614751371963997e-03 3.279070761453670158e-02 -9.671799668605216005e-02 9.234801117683401339e-02 3.431412637482263855e-02 6.633431524057843698e-02 1.311771987438120901e-01 -2.969885075789622034e-02 -1.239934674103949364e-01 -1.313200931959294382e-01 -7.067939277010136696e-03 3.190056473926961705e-02 -7.411042981609315683e-02 2.063421331731910002e-02 1.545197765806496371e-01 7.730885727380472361e-02 -2.967195525513372650e-02 -8.678735287282006439e-02 6.007757981038643058e-02 9.699669201685265363e-02 2.292749325080823547e-02 3.928565144265476483e-02 -1.003877672321124848e-01 -1.982667098115355186e-02 -8.699189734458426249e-02 -7.193973513301307743e-02 -1.387641124614578773e-02 -5.061056760398818799e-02 6.699920099799804019e-02 -1.542158518614199780e-01 -3.643324752493259933e-02 -4.340135628997562889e-02 -9.636179959272217488e-02 5.179711649898351838e-02 7.643097941282911423e-02 6.207027973521297981e-02 -4.567951966571814904e-02 3.468876693386223949e-03 -2.413566257315485214e-02 -2.082674891928173316e-02 -5.438943384323041003e-02 4.345203590208872313e-02 1.395231221146616685e-01 -5.853037002078135403e-02 -1.690680890174448558e-01 -5.511616856390454643e-03 6.502056569760890359e-02 -1.507333028699770205e-01 1.094395687716077648e-01 2.417809434335211893e-01 -3.166282382690071423e-02 1.706727313587005079e-01 1.303517660119631570e-02 1.837763174440981417e-01 -2.901922540322348851e-02 -2.556602554053842222e-02 -1.868608957106064269e-02 -1.148287143771815483e-01 -6.676308683052385728e-02 -9.698762575829375510e-02 1.589427413006353762e-01 5.251181969442122316e-02 -9.944599380340829464e-02 -5.928172261914706198e-02 8.645709455273981395e-03 -4.834653304522096295e-02 4.439791308150539684e-02 1.831304692250168564e-01 5.326349792829184610e-02 -7.769809465074702104e-02 8.958768765216310048e-02 1.535904214779877097e-01 6.321783154333004973e-02 -7.156118743275352231e-03 -2.933005272681747655e-02 -1.687830367971953627e-01 2.886580543423438242e-02 -2.533664955080086600e-01 2.753265764140439553e-01 -1.366138359501015663e-02 1.634802712717291565e-02
7.857142857142856762e+00 -2.859601719175903708e-02 9.130360819501807945e-02 -8.922277885316373669e-02 -7.123013472090310161e-02 -2.887199184278545563e-02 1.051746281438645930e-03 -3.595022196110832235e-02 -3.938740472867757053e-02 -2.467069286525002195e-02 -4.183944112172408025e-02 -1.771449853709295211e-02 1.759855392155021056e-02 -3.866847423839855219e-02 4.901288787416104714e-02 1.111664115338199671e-01 1.568421930869163053e-02 -8.235501292838177945e-02 -1.306439630462980991e-02 -3.994011613139133304e-02 1.540974450744187103e-02 1.849731388603056276e-02 -3.636916553705257880e-03 3.971777068095893454e-02 -3.920475885233453556e-02 5.062912713580118573e-02 3.992786777008660443e-02 -2.673101461181066896e-02 2.248755168753975922e-02 1.131318460752681098e-03 -1.565915125633128915e-02 1.250083741147750387e-02 -3.333827508152314642e-03 -2.501206245093340330e-02 1.920221233031463998e-02 -3.064649700414572714e-02 3.075600042663246408e-02 5.327387120494082862e-02 -2.891888684625987423e-03 3.165335220333036215e-02 -4.214398473204989531e-02 4.894759122065462514e-02 1.072334327273421345e-01 8.814587064855427048e-03 1.222852343459507468e-01 -8.377989668300023576e-03 -1.108524293020984319e-01 -5.845210714593615520e-02 -1.177043153355637473e-01 -1.797148603964611735e-01 -1.505608922576311126e-02 6.209756345519094542e-03 -1.628996614948475530e-01 -1.963997523787450877e-02 8.851856771493632481e-02 -1.674896239436273913e-03 9.058019517847136493e-02 7.331558087497223181e-03 -4.653523032955745459e-02 -1.058861911413413320e-01 -8.603876045943829876e-02 4.832802756666045030e-02 -7.785256451147873347e-02 7.133966512754283396e-02 -1.158010236778546365e-01 -5.855773804728425097e-02 -4.675055313944064678e-02 -5.065771579475047970e-02 8.805819471563436363e-02 -6.475832871841122676e-03 8.041827112988333970e-02 -3.933495480416312334e-02 1.531944675593102934e-01 -4.015499817988230080e-02 -2.985236800864426651e-02 7.739065102853495692e-02 -1.052264093230643321e-01 -6.508352976519167499e-02 -5.565800609796827531e-02 3.920075391897672595e-03 -1.009855405913227810e-01 1.614538657905348036e-03 -2.101880901389101275e-02 7.072472044277602898e-02 7.481902497249029449e-02 -1.587946019187379265e-02 -2.154181938392836851e-02 -5.869716741770988899e-02 3.771388173297531704e-02 3.776443806311601675e-02 -9.066585904260876516e-02 9.802854415050993309e-03 1.605626346656929271e-01 4.470200546144550285e-02 -1.412544629597438720e-02 -9.777901307811366627e-02 -2.559201895600966142e-02 5.829208554893813843e-03 -4.303033983324552891e-02 -1.402510465184146904e-01 7.498400639050202543e-02 -6.367069747133291546e-02 -1.234462544733653244e-01 -8.973648693701496981e-02 4.258502953188283979e-02 5.991506264713880592e-02 -1.608975235057328035e-01 -8.101934199971438932e-02 -7.451291470065886033e-03 8.554534223186052722e-02 -4.369609898023023992e-02 -5.745952170568272011e-02 -1.385209848499150548e-02 -2.616786287419167745e-01 4.988698797201687740e-02 2.047287477083473972e-01 1.587444097795331216e-03 6.714396953139635527e-02 5.805616155423925367e-02 -1.121209098510083518e-01 3.439537547242654120e-02 -1.402795708139532305e-01 -1.026526184174250261e-01 -1.865363817162669358e-01 -8.235408674915156713e-02 -7.868243645159458954e-02 5.427536578575137619e-03 -7.768257790916487104e-02 -1.803271694140547689e-05 2.846914510389194838e-02 1.967223514936589090e-01 2.803795529258610100e-02 -2.254564051709063155e-01 2.972615091328291090e-02 -1.980294161794892913e-02 7.968878309739499399e-02 1.388399115086593749e-01 2.283100496071984939e-02 -1.662301454175980076e-01 -1.202076933689827098e-01 7.401303696790616227e-02 3.887220729505112826e-02 9.547598535310028445e-02 -1.026489493017334054e-01 -2.555367536373874260e-01 3.540622130449042840e-03 7.554225429855379592e-02 -1.770275703300845313e-02 7.205766010303654712e-02
8.000000000000000000e+00 -2.665184762484512290e-02 8.431173370254968491e-02 -8.114804520691135115e-02 -6.433785802090494221e-02 -2.291870814193211481e-02 3.485811410615975367e-03 -3.849097766583450125e-02 -3.708281817717300893e-02 -1.584979869449808579e-02 -1.328177091013135053e-02 -2.351544208783349840e-02 3.260957889833557277e-02 -4.425571779217665064e-02 5.848014801772156296e-02 -1.968669067128787573e-02 9.164075204454090462e-02 2.209820544392761591e-04 -1.644711131847205812e-02 -2.001041796236834036e-02 -3.720459774672596476e-02 1.205392010687564817e-02 1.711527982619878707e-02 -7.383274429949138358e-03 5.602999668294091767e-02 -1.164048014530012949e-02 5.623991511874805449e-02 4.165398218308207640e-02 4.097870373273099914e-02 1.723697089976385446e-02 -4.845218491487592039e-02 5.558988488010085417e-03 3.736074181955574558e-02 4.260059786787336739e-02 -2.685248215292384763e-02 4.543553188769716006e-02 -2.360898650070932317e-02 6.525860640919660394e-02 6.417380455926226766e-03 6.359976295969430038e-02 -5.226502359088335686e-02 -5.874669501686402562e-02 -1.206661503909687780e-02 1.322253952217690431e-02 -4.583393625547525080e-02 2.675836917510424420e-02 2.171885790389110546e-02 1.231274535314041269e-02 8.465627023833992293e-02 -2.762933622104406586e-02 -3.941024200163058440e-03 -5.002876793161486341e-02 -2.638119033278926023e-02 -4.834554515730793423e-02 -5.288414672732494326e-02 -6.715993883990523106e-02 -2.052321925226625529e-03 5.812796670705452223e-02 8.433289838226736002e-02 5.955958793214172209e-02 -8.250201458315176151e-02 1.580366173504569316e-01 -3.361512739866512334e-02 5.579914395431339463e-02 7.576463519936994795e-02 2.253222471774578017e-01 5.183966502496337864e-02 9.659464632312157739e-02 -4.761966937927722410e-02 3.383648079250887314e-02 -8.252120413816782518e-02 -2.892648017980091121e-02 -1.828643064257619300e-02 -3.344318964378428793e-02 1.449237900102912369e-01 1.334703999005864075e-02 -6.804900319023704514e-02 1.229863652843254385e-01 -2.853597913779439832e-01 -9.955996864303708060e-02 -1.264559095852552661e-01 -8.347749239856417508e-03 1.920544531071132974e-02 -5.515031198884599861e-02 1.517876156982045921e-01 -8.630615082799941717e-02 7.907471163092573418e-02 1.501929576525409815e-01 7.235446076760720935e-02 -9.958237008640019594e-02 -3.560788129004602981e-02 1.499297106923252187e-01 1.127610423079046520e-01 4.386428225178540252e-02 -1.570269315636616814e-01 -2.671073111268897245e-03 -3.822454272644340567e-02 -5.587779766656417180e-02 6.426632649533220443e-02 4.148995625265276778e-04 -1.261310481703276365e-01 -2.136726092256853726e-01 -3.840160551548342169e-03 1.867959770561400668e-01 1.272955666254798890e-01 8.362074670943100280e-03 2.167551761662808996e-01 -2.207459005315987322e-01 -1.846299966971709852e-02 3.367391767276167042e-02 1.352205852265170039e-01 3.452354792380313980e-02 5.374839962939417792e-02 5.164409607010510966e-02 -5.276094738627373770e-02 3.473617735259148728e-03 2.353555711257700883e-02 4.318296650261760025e-04 2.304804397860598774e-03 -1.293385725272180042e-01 8.714485061376169017e-02 -2.501869764162242479e-03 5.730865245450991741e-02 -6.256345660017825772e-02 -1.553668473703609040e-02 5.485461719146862009e-02 -1.115461936007471205e-01 8.078412220659579590e-02 6.310750253706923218e-02 -1.000906269040302832e-01 5.833053343573132987e-02 5.750491496254540175e-02 3.024173784841381607e-02 6.795309382536604548e-02 -1.465039252435625106e-01 -1.129517033569013285e-01 1.588174285423070708e-01 1.620871699377594288e-01 9.419118763124026406e-02 -2.422163815432975403e-02 1.153505374860732680e-01 1.033298722083726973e-01 -1.594716656851581649e-02 1.067061586482514340e-01 6.979108007024070748e-02 9.881080777962630846e-02 6.984681795314222341e-02 4.554489495925409352e-03 3.029601424248043115e-02
8.142857142857142350e+00 -2.397005811857692847e-02 7.476631022006383076e-02 -7.033231758598172678e-02 -5.458199058779468482e-02 -1.642693086877969333e-02 6.890023809581843732e-03 -4.005681411105793677e-02 -2.069487671457335976e-02 6.304608004498847215e-03 -3.908424927679693406e-02 -4.093885187217611438e-02 -2.644769267132768970e-03 -4.555327846069880116e-02 5.574096170891842950e-03 1.379725532189289838e-01 8.837925614447192726e-03 -3.784971714251444963e-02 -1.732307523759283978e-03 -8.144104912577304622e-02 5.230960262196717586e-02 8.089353389721299151e-03 3.262902219307226015e-02 5.433214138330368786e-02 -4.229222577993324572e-02 6.932185203394683470e-02 -1.854848529267254242e-02 -5.098279267789139479e-02 -1.138330240974275327e-02 1.168148404762312485e-02 1.617054866961091172e-02 1.410272803523156607e-02 5.035711309097031831e-04 3.782556485136263219e-02 -4.381968077510889174e-03 2.706852927210344137e-02 -3.095924783832443294e-03 2.422478300862298400e-02 -1.180383861587552125e-02 -3.213988986908021539e-02 8.671761311037039927e-03 -5.014930788334587275e-02 7.964450030293478144e-02 1.059439411990993271e-02 -4.393106037740208275e-02 8.448502338703707537e-02 1.003991938775748716e-01 -1.168250109485009791e-02 5.116945878896229233e-02 -6.742108561833544400e-02 1.263182744737195995e-01 1.053450362178782887e-03 5.466106324085033552e-02 3.607205233056094001e-02 4.743440187951366432e-02 -8.392095284541535583e-02 -3.143697312700384494e-02 8.352942324749546010e-02 -1.942241280652746982e-02 4.634406858948772467e-02 -4.224777074242858088e-02 7.822716768952875377e-02 1.307514392929670990e-02 5.423189258122209505e-02 -2.446508605895742275e-02 9.970305101359325239e-02 -9.313712295384491205e-03 -4.484146134098481590e-02 -2.200325625971430443e-01 6.481593424387464830e-02 1.607919465840343121e-01 -1.269968399558595307e-01 -3.096172200110944642e-02 -5.155488351135394109e-02 6.859502121751098747e-02 4.905741211717844219e-02 -6.714344808172575951e-02 1.326904519055047693e-01 2.282388495481957671e-02 -2.648727008358308169e-02 -8.907359183681101689e-02 -1.519429582530257283e-01 5.563098856894542477e-02 -7.078136954773374401e-02 -2.100125613664119151e-01 4.709950753349900071e-02 4.880609000282480625e-02 2.750914734045291007e-02 1.062935601266788710e-01 -5.230982922913296473e-02 7.090812480819494446e-02 1.227994013328597006e-01 1.068923655555556046e-01 -7.738479627716544906e-02 1.931251677376286668e-01 1.364412706635413086e-01 1.496445609459187698e-01 -4.794750807906585782e-03 1.870332471290830562e-05 1.097034894197616434e-01 -9.932256614269606518e-04 1.044416836495630219e-01 1.494213000462889518e-01 -4.706935802632004895e-02 -7.425806493656404890e-03 1.196429590549942801e-01 -3.290429615632845667e-02 9.117002928279624441e-02 -2.020109140243441306e-02 9.993320849340904879e-03 1.637941541715766669e-01 2.536190914742002603e-02 -1.139579652182056285e-01 -3.091839746060223368e-02 5.441049132777400071e-03 -3.263958647076808939e-02 -1.621164394818832843e-01 3.530867475416499951e-02 1.676872193290607493e-01 1.080719274678972747e-02 3.230833488897873196e-02 -8.748091910538331739e-02 -7.507397996048305322e-02 -3.867842261794683656e-02 5.947944305165631107e-02 -2.543049045104980865e-01 1.577312208533497295e-01 1.184792114604528712e-01 3.861210778765993695e-02 -5.633304480117809661e-03 5.739860974123157239e-02 -3.137135772313960624e-02 5.551228801192685525e-02 -1.603592935016280238e-02 4.976861837337492878e-02 -2.026000212581107185e-01 1.597569215429631845e-02 -9.545228730165979114e-02 -7.354020957330432984e-02 -8.929472617628747555e-02 -1.593472986256178059e-02 -3.413867436890190288e-02 -8.674950730801453402e-02 1.372137514792462765e-01 -5.413169914771289587e-02 -1.515841353746454623e-01 -5.835179068301447891e-02 1.778379349714051885e-02 -2.071979074281586342e-01
8.285714285714284699e+00 -2.166260715258722103e-02 6.685487071388473979e-02 -6.177526570850843529e-02 -4.832481173314435996e-02 -1.387191639322806619e-02 1.492988996271232827e-02 -4.610638992370309774e-02 -1.013268933500148690e-02 9.134354456622256410e-03 -1.223040388434776596e-02 -2.570075207875062093e-02 8.920746874235014473e-03 -5.945655729842524301e-02 3.624305717890280443e-02 1.832458522984743710e-02 5.423000461752722906e-02 -2.360279699942185658e-02 -1.182702090583191874e-02 -6.592717828828280856e-03 -2.611830309747721970e-02 1.182051601511789271e-02 2.672377360737866747e-02 2.293546527837892791e-03 4.445760535351676868e-02 3.082683571424023675e-03 4.234111967533757404e-02 2.048032240609682850e-02 1.034381201224682072e-02 2.837779057524655174e-02 -3.391787423644776478e-02 1.551601845920045665e-02 2.271214753676439185e-02 6.626442923171538268e-02 -1.386513886458620032e-02 3.837871163599706342e-02 -2.046340472870514585e-02 9.012243184975217078e-03 -3.365550521418840535e-02 3.535135808447952693e-02 7.394719182236678991e-03 6.047563077391397701e-03 -5.264410321636354972e-02 -7.968178959135097106e-03 -4.334605257664923134e-02 5.311140619855368034e-02 8.854149731054319905e-02 2.681256562283166472e-02 -5.282942415050067425e-02 -2.757583621237971391e-02 3.601020626346064513e-02 -9.069257527702180577e-02 -4.534523954201902241e-02 1.744812338702893956e-02 5.561995991459336985e-02 -3.602108063188567966e-02 -1.547250831712824494e-02 5.478387161487031226e-02 -7.942942968415536709e-02 6.021455765398779289e-03 -1.877907817386318123e-01 6.388985061049957948e-02 -6.462617523214474191e-02 1.313373244298747244e-01 -4.399276224318630912e-02 5.209861653783250807e-02 -7.288100995753456213e-02 6.768699780640360063e-03 -1.177598671903392347e-01 3.816555793454176615e-02 3.896620217069002301e-02 9.988135624260867373e-03 3.870800260892161976e-02 -5.943430437100186148e-02 -6.744383341168887214e-02 -4.808945601990862774e-04 -1.128713251421512576e-01 7.952029283757411360e-02 5.095746783199170404e-02 2.537283650077437960e-02 -2.342785698098642094e-02 2.061554373211238467e-01 9.604887779324791652e-02 8.189291445818439041e-02 1.336744201679022359e-01 -8.623011532339268023e-03 1.800323665982405952e-01 -9.972798180603552332e-02 -1.094229636858938537e-01 -1.643356679550675783e-02 -3.709516767865904396e-02 -8.642285936779416089e-02 9.641121433124318074e-02 -2.949370969355177147e-02 -6.832437402453311881e-02 2.295744212917477309e-02 -5.136390976546142961e-02 -5.240935258042263983e-02 -1.939682038311546161e-02 9.649773574685881206e-02 2.588202544330672206e-01 -1.728911587821136547e-02 -1.661905471524445510e-02 -6.895749896776240395e-02 -4.635806455531282788e-02 -6.231248577762992652e-02 -2.086517333123274684e-02 -9.053452217623122675e-03 7.149523231238272909e-05 -7.034172715516977259e-02 9.045312778844435964e-02 -1.768512656126074722e-01 -1.129211219782929598e-01 2.649244076845503337e-01 1.455947999045880681e-01 -1.083667525907469342e-01 1.238129291138133081e-01 5.906351956926715607e-02 1.302251870723248467e-02 7.415896507742765487e-02 3.520463402075544451e-02 -1.510686284038126673e-02 1.817559288269410267e-01 -2.502271874333426502e-02 1.611174188256299100e-01 2.855048003455870273e-02 -1.003626154386803720e-01 -1.748597348475949553e-01 -5.304341040092244025e-02 4.741937726293581588e-03 6.586172003499272953e-02 -2.223156647033694422e-01 1.370975138197046694e-01 -7.479318301528084523e-02 1.530413635982120490e-01 3.724877928408658334e-02 -8.053970256067853606e-02 7.090701711327820900e-02 8.254511635457489546e-03 -2.294838877143194275e-02 -1.708205459371957627e-02 -1.841465595423039669e-01 2.464672969280132589e-02 4.478258113302791693e-02 -1.524987294114661662e-01 1.020317261614902549e-01 -2.176701249661938398e-01 -7.918788780024274554e-02 7.476075355533484679e-02
8.428571428571427049e+00 -1.932195003470451797e-02 5.938432302916236277e-02 -5.408538738664160628e-02 -4.442780927407546238e-02 -1.555519443177855871e-02 2.326494328236881209e-02 -4.733473330135170437e-02 1.681835389245568951e-03 9.843246251723399010e-03 -1.302366573972041711e-02 -1.623185691797889713e-02 4.184294919926257426e-03 -6.145039304099901567e-02 3.584228719054137480e-02 6.116911845130461323e-02 1.419259166510480202e-02 -1.145575536430064323e-01 -2.727346201431362152e-02 4.597704135262227487e-02 -4.810271625847210158e-02 1.966662000284031056e-02 1.481965000610923136e-02 1.102180360030815404e-03 3.097078069897931524e-02 -5.446318956352073394e-03 6.469683984185989334e-02 9.823099349374968259e-03 -2.997560156235308786e-03 5.387376915201984307e-02 -3.882882785829958050e-02 3.705157840055794960e-02 1.133866347624160748e-02 5.004860316559677641e-02 1.099831845427553211e-02 2.254020754163368889e-02 -2.985652605330834861e-02 -2.468579000816625152e-02 -1.770760788887140377e-02 3.205020881569712460e-02 2.264873050187087705e-02 -3.831554539505566820e-02 -6.743300303239262161e-02 -1.924685604183687393e-02 -7.451167508954625873e-02 8.894891181163740515e-03 1.123641554014380983e-01 -4.142480610365701157e-03 1.020803512735803456e-02 6.578435146681950452e-02 2.319352825281656427e-02 -1.067651626338540910e-01 -2.169284123271347092e-02 3.415329843469346732e-02 -6.564616482653559681e-02 -6.654425051789085443e-02 -7.737433994490942879e-03 2.159536377831047793e-02 1.708374439372665754e-01 1.315313336571209170e-02 -1.623925312160536261e-01 -1.330200812087801443e-01 1.400393032057117015e-01 6.976935586450419557e-02 -1.748225876939734358e-01 4.731583997603124037e-02 -3.239353912554571169e-02 4.373299277198756246e-02 4.553947608718450502e-02 -3.222036338772784475e-02 5.093913283677783954e-02 8.041092707073073387e-02 6.115643256257183302e-02 1.025985139685503117e-01 -2.827409472622681788e-02 -5.530212267711773211e-02 3.145138577346031500e-02 5.860500680505800059e-02 -3.262231493571370392e-03 7.589289240469553055e-02 1.385577593732934681e-02 -1.526926957313474997e-01 -2.623118632105254228e-02 -8.985740560304946627e-04 5.803162631099111762e-02 5.483084872586500846e-02 2.136787189580188762e-02 1.376669567148304796e-01 -3.780763412799729994e-02 -1.137794624294115146e-02 7.195393446248227187e-02 -7.844059755290776551e-03 4.514571016740667742e-02 -3.240987396324183228e-02 -5.604928652702181879e-02 7.701669940609752463e-02 2.481912156811367023e-02 1.993975950733098135e-01 2.323280247027261769e-01 1.125217523571539063e-01 -9.298116757973760860e-02 1.267435191188613641e-02 -1.021580287535131665e-01 5.705398920409369967e-02 -3.506307254620701780e-02 7.760686612272166274e-02 -1.280677473353515616e-01 -5.680737247993637024e-02 -1.003845304135304595e-01 1.785235731798871447e-02 -8.391183704375354546e-02 -2.789184384047186382e-01 1.021002505428541818e-01 -4.186751135764470166e-02 1.762729053231571613e-02 -5.488283085276523740e-03 6.366425528632535524e-02 1.471167060957797590e-01 -9.043011592215510763e-02 1.351624127850856172e-01 -8.293046437900579437e-02 2.746609202265896943e-02 7.624896403243615339e-02 3.278637634982788790e-02 6.715290247741725199e-03 4.514147043807537063e-02 -2.438324337613197775e-03 8.041463446761640266e-02 6.809415711108952884e-02 -5.364269516237987756e-02 4.520784051632939504e-02 -2.697633352732411310e-02 -1.012750502161745142e-01 2.177362171705553573e-01 -5.290031758028293507e-02 2.459887589512518569e-01 4.678716225822174626e-03 -1.993400006227635801e-01 -3.905380877091826214e-02 -1.090431509317457276e-01 -2.173539851855361416e-01 1.664730297138539497e-02 -2.061369078930393173e-01 9.501088383541832216e-02 7.933613495375173297e-02 -7.868499145024432373e-02 7.092664309182858395e-02 -5.063458982242406009e-02 7.906484639430314335e-03
8.571428571428571175e+00 -1.707372962899994517e-02 5.272887757297383543e-02 -4.769090728159366965e-02 -4.231852213012813474e-02 -1.941717136038562802e-02 2.846931782060719771e-02 -4.337096157395478602e-02 9.135572397470188497e-03 7.474125595168574880e-03 -2.299400081908694118e-02 -1.469086575695616008e-02 -8.870531340568301934e-03 -5.529762150771275891e-02 2.021030725512402374e-03 3.979100316338752413e-02 4.816532058296690150e-02 9.096326128497348243e-03 -1.316935733322722665e-02 -6.200469422781246243e-02 4.943383280525704207e-03 3.076804902230053859e-02 2.764565913797343427e-03 3.801300616471531280e-02 -3.253799684932630071e-03 3.522457936663252881e-02 1.551200957942087434e-02 3.234155375771524091e-04 -2.979176302151050754e-02 4.058006544638112501e-02 -2.083537051313124125e-02 4.379476818855228964e-02 4.293217167073426488e-03 7.674573534465746472e-02 1.556025653360649727e-02 -1.468705826538119034e-02 -1.531105932256016794e-02 -1.242482634929125383e-03 1.900230763730774777e-02 2.812988579202944581e-02 5.378055223325087231e-02 2.490257306957675918e-03 6.716411193355698028e-02 -1.304383160185735788e-02 -3.516654819524513836e-02 1.974927159976557628e-02 -5.789141968476797101e-02 4.769749860594123259e-02 -6.134279875681322713e-02 -3.981046925054811635e-03 -3.117739045070700571e-02 4.495316682729681712e-02 6.963398436041573492e-02 1.638178245968616165e-02 -5.260735283485154946e-04 1.006817666002803209e-02 -1.288697610479336460e-03 -4.724982393178422946e-02 8.426587348192401961e-02 3.820747580802367777e-03 -1.077980669165703315e-02 8.469052301811492989e-02 -2.631411464285625043e-02 2.706188175871108298e-02 -2.807567550226023820e-02 2.867887485950267826e-03 -1.258199072547606934e-02 8.671163121752907543e-02 9.482465566868708562e-02 9.609249270484893080e-02 3.901003499393618148e-03 5.519017827996554326e-02 -1.178066748253986211e-02 -4.444917151611179479e-02 -1.050209091375057385e-02 4.389704785851742536e-02 -1.571370764521038133e-01 -2.059450211011378679e-02 -5.155064825257248823e-02 -2.698372069781715746e-02 5.897108495740567558e-02 -1.259536478019777916e-01 -6.632141564276135617e-04 1.751793875413073728e-02 1.212422147988222870e-02 6.140920483298453747e-02 -6.121412301759303343e-02 4.454077825234499521e-02 1.318817233151279265e-02 3.299306079922539187e-02 1.063513093761775559e-02 -2.191016859030009700e-01 -7.543962342970479684e-02 2.127480058761289580e-02 3.001054837701761305e-02 -3.615812311721360896e-03 3.453113763902136008e-02 1.774461632294381530e-01 -1.664055815794939983e-02 -9.430906059936063068e-02 -4.328547977400465374e-02 1.648131030014190201e-01 1.145593101208060155e-01 7.076750732786597775e-02 2.292726041994204433e-01 1.003909114515268985e-01 -1.033391715691075151e-02 -1.003079856060451885e-01 -1.560629800105394205e-01 -6.223179687916640529e-02 -1.349115440065788152e-01 -8.511222904190411664e-02 -8.486592266772466364e-02 1.509812359745603960e-01 7.618444157196224698e-02 1.116909639146813210e-02 2.101298108203453474e-01 -1.698615945618695278e-01 1.646916062786677459e-01 2.266562815637132230e-02 5.660857534288571413e-02 -1.269294148980278092e-01 -2.575088593856812991e-01 -8.024775805781628191e-02 2.089494062006677089e-01 2.537349758673997924e-01 -7.558118866294649685e-02 -2.077340468845918428e-02 1.144409495521431369e-01 -7.104034858273915870e-03 -8.255519077348867640e-02 1.982875388414607476e-01 -5.862248312788190946e-02 -4.218426789281830291e-02 7.998531693898662531e-02 -2.522606098520456808e-01 -1.398167611950273392e-01 1.353353623558366074e-02 2.144691158516386434e-03 1.959453550388056547e-02 1.663776477913645260e-02 -1.601398803315864927e-01 -2.871813065463399428e-02 -1.278686416293140782e-01 8.119299112091256376e-02 -1.350080790291713351e-01 -4.024217530305276153e-02 -7.768498026641926929e-03 5.803361426147462393e-02
8.714285714285713524e+00 -1.451950263436695837e-02 4.553989532956072284e-02 -4.134198680116538821e-02 -4.021931558907802101e-02 -2.277911477860744896e-02 2.830146004563251910e-02 -3.431888120072865839e-02 7.882453172394511196e-03 1.575513246269672363e-03 -2.487853158889614946e-02 -1.729607911096398346e-02 -1.100068462112786805e-02 -4.004854830144241595e-02 -2.289415717291588478e-02 4.120780784710545777e-03 8.725408026025720243e-02 1.119930811617905753e-01 -2.582696889935249401e-03 -1.417172272763778107e-01 2.346475172245527860e-02 5.339801354778672682e-02 -3.191034028956565155e-02 6.978020781412631879e-02 -3.078690397134882864e-02 4.950981517791921277e-02 -2.511649334363536684e-02 -6.699924224172541971e-03 -4.918446171411378770e-02 4.451048613772112111e-02 -6.307652897737884429e-03 5.101713956156992552e-02 -1.590301196694943534e-02 7.237318871806137921e-02 2.025387708141537790e-02 -4.904106790782528785e-02 1.356890426987704575e-02 1.462799817430706154e-02 6.956364896720440560e-02 2.267949501531098602e-02 6.798307384012046428e-02 5.366805308041892875e-02 5.713475637474209334e-02 -9.416915224464146583e-03 1.314259030801259547e-02 3.138526929506628340e-03 -1.726086226598823603e-01 -3.977564547328207856e-02 -2.902009683714836669e-02 3.267632582400372548e-02 -4.967129129735991383e-02 5.417170402867159396e-02 -4.812981654242046159e-02 -2.632263101641272793e-03 -5.007492930000408127e-02 -1.429267482657741069e-02 -3.008697615665885047e-02 -9.430653324932583570e-02 1.182646131685288760e-01 -3.108803516889064450e-02 -3.510842625501182923e-02 -1.454325431952820935e-01 1.112062404903903373e-01 4.428977214076377372e-02 -1.341911847675982157e-02 -3.851172207649750101e-02 9.727704188618083170e-02 1.224811700639494468e-02 7.712936500222523917e-02 -9.122606846921545165e-03 5.141249142911332587e-03 7.554861153808248297e-02 -6.703120861406804132e-02 -1.572360783058135425e-02 8.818046555464886804e-02 7.472748930811776158e-02 1.133878884889862743e-01 8.642197111404312238e-02 -1.811806179084319429e-02 6.881553599657909415e-02 8.974680038766900958e-02 -6.010264222937485717e-02 6.895148031703117464e-02 4.348716249020498359e-02 -7.401981622738623701e-02 7.130957461177628298e-02 -1.530852550207086049e-02 1.318102282116088986e-02 -4.801901601835108224e-02 -9.662570239773778102e-02 -3.917222329904170713e-02 8.271007247778212890e-02 -1.693163856335712369e-01 -6.852937669192010750e-02 -1.502343159320120893e-02 1.284109193603680081e-02 1.364697749238174412e-02 -8.401811807413896160e-02 9.521203557520573069e-02 1.552026548832155690e-02 1.022463877862652415e-01 8.337632357580737619e-02 -1.620025973494957083e-01 -6.899041424439979198e-02 -3.649094977002217705e-03 2.943631049401349009e-02 1.218887971783585988e-01 -5.526244181762901553e-02 -8.253552531992602859e-02 -4.741470115493215398e-02 1.564079889533879775e-01 -1.170330000033014267e-01 7.436481429158986467e-02 -1.722245570531630854e-01 -4.838788452884326685e-02 8.509805885581490925e-02 -1.121941306702739782e-01 7.115828218867980420e-03 4.966628981709243079e-02 2.316448095863916645e-01 2.454764428027420009e-02 6.323691618843463313e-02 -3.948180657440436558e-02 -9.497974197192338153e-02 1.640677222774111765e-01 -1.215426003231855415e-02 1.483813101275783253e-01 7.329288517864272767e-02 -3.205413362218379608e-02 -9.381752092839770740e-03 -3.446426341379557612e-02 -2.454833939475313254e-01 -2.195512449625013351e-01 -1.956174612835376303e-01 -4.452540886631518868e-02 -3.418752114337965473e-03 6.107045956151430782e-02 2.884218623458200126e-01 1.765762721159812032e-01 1.023560839316443871e-01 6.879464636138572786e-02 -9.345986569256320431e-02 4.183290063739272119e-02 7.229272279858932337e-02 1.281844388445128706e-02 3.484458474236682562e-02 -2.457435171643834737e-02 -1.729181972841757897e-01 5.073590897372574210e-02
8.857142857142857650e+00 -1.270155125347571454e-02 4.039816055694378516e-02 -3.703951195731726431e-02 -3.764476582936186755e-02 -2.219627582946166050e-02 2.403025517026322402e-02 -2.776288401145949811e-02 3.867920033836417344e-04 -3.706403987532410054e-03 -4.821310846441065334e-03 -1.704275626719633369e-02 7.007825245192567283e-03 -2.813825501344118657e-02 -1.396665659868513839e-03 -4.781806186964289440e-02 1.000756422162244613e-01 6.915292775779406653e-02 -1.257028788166771396e-02 -7.679691601445119697e-02 -7.935982692431063634e-02 1.298835033025697305e-01 -1.467296862436008043e-01 6.502950994578264587e-02 -3.341693364077163997e-02 -2.350492759531419215e-02 -1.011322770654582426e-02 4.473500111373430489e-03 -1.993503604109668134e-02 5.064106931912544518e-02 -4.455133876326317771e-02 3.483187042983869330e-02 2.338751770730111354e-02 5.217427527729101566e-02 -1.216185662139503826e-02 -7.745807636928545015e-02 3.895426229463095236e-03 -6.073108587572919811e-03 3.128649482830090853e-03 2.610521304069208376e-02 2.269131939478896340e-02 1.640908903106355057e-03 7.944307651746738974e-02 -8.272972424974900721e-03 5.087730006387970391e-03 6.737285384694773060e-02 -6.064772562790163302e-02 -2.685798481347000111e-02 4.532282708227420437e-02 -5.186392568429572941e-02 -2.212137806216989133e-02 -3.263895666890085506e-02 -4.326786444730793858e-03 -5.028839209582726399e-02 4.011658351798593272e-03 -2.985900912342413435e-02 3.188931980505219782e-02 -3.964183978978792072e-02 -9.209243036408081007e-02 2.262337380905332651e-02 1.737649408393737716e-02 3.033032616782212199e-02 -9.719485942035467618e-02 1.575046608084729183e-01 2.644882686423706900e-02 -2.063679124238332885e-01 -2.455616186443915216e-02 1.675231315783074215e-01 -1.315457763232768529e-01 -8.264428231124322510e-02 -1.556742883785642434e-02 -6.789503335670277195e-02 7.779215488442735305e-02 9.003413687114313058e-02 3.752567674445565077e-02 -1.140626677722581805e-01 -1.057283567991289114e-01 2.549962723308415655e-02 1.762834208831338956e-02 9.381273246665276788e-02 6.667806777728749190e-02 1.063903244217837864e-02 -7.418230289970312308e-02 -2.157759026316990320e-02 4.368192194775739196e-02 -4.015013391589614122e-02 2.845258770387611158e-02 -7.477514673074321661e-02 -1.092792270905994234e-01 2.188706471837494755e-02 -4.137498709961742911e-03 3.692945421663523103e-02 -1.514428901921006376e-01 7.041487799553942939e-02 1.955436166557306121e-02 4.161017449352575476e-02 7.042666556353770202e-02 1.558296312607805045e-01 5.910585538592731669e-02 -7.360109527830201170e-02 -4.605125212525873479e-02 -1.355579937054217712e-02 -2.899508023408075359e-04 -1.051545699184040783e-01 -7.550220881307857269e-03 -7.307301558176211576e-02 -4.510992514777907060e-03 8.111408742032490127e-02 1.927946478161066124e-02 2.925894911076736341e-02 -5.454505741918608958e-02 8.748351696428748048e-02 -1.961830067759602614e-01 6.696952708880266926e-03 4.143356391413789697e-02 -8.861269528358741918e-03 -8.008849688095209807e-02 6.033060317521294486e-02 -2.019556839886351915e-02 7.172356608714963375e-03 -2.621357199001760410e-02 2.445268473602930648e-01 -8.003136105505280484e-02 7.327984454844346796e-02 -1.902546877652286639e-01 1.260617729301278800e-01 -3.296621624070123716e-03 1.890907782039135954e-01 -3.346048784505570306e-02 -6.167034227678719338e-02 1.356887598121722660e-01 -5.112968076816264140e-02 1.336995386096437866e-01 7.123876253158863137e-02 -4.016668241834291109e-02 4.928644247714354665e-02 2.044149051866884226e-01 2.899489241463984457e-02 -1.331909882047571381e-01 -1.744949942058453551e-01 2.295680635515343071e-01 -1.914917116857674795e-01 2.470667708515034578e-03 4.646007179292999112e-02 2.296972212278953762e-01 -1.398585525665752560e-01 -1.202582820004413355e-01 9.178690371141648430e-02 1.542885580778443899e-01
9.000000000000000000e+00 -1.105480878012823388e-02 3.558407274132120018e-02 -3.294964624645519563e-02 -3.390945981982118607e-02 -2.004427341988715416e-02 1.823652907719142124e-02 -2.235001638923815939e-02 -2.713842270622159828e-03 8.386993984012907320e-04 -3.808980001344118398e-03 -2.719499905858914490e-02 4.505224221107935294e-03 -1.518810530485750765e-02 -1.610466085795730223e-02 -2.833949869728331558e-02 7.757201943168327840e-02 6.658540483287908596e-02 -1.132003601651397802e-02 -6.500582934818990855e-02 -2.018240419593161916e-02 3.178249967032453077e-02 -1.885034142336096744e-02 2.003125495733660416e-02 1.692098228987274147e-02 -1.570010323235102728e-02 -1.054430640288750096e-02 4.284067336644389358e-03 -8.406571684957968651e-03 3.639943918410646490e-02 -4.766480501920309504e-02 6.269035568607206517e-03 -2.912143494501221938e-04 1.465830470806998159e-02 7.917563972926641019e-03 -5.762205440858788469e-02 -6.743502080200973643e-03 -2.638739877004929110e-02 -9.573380261829680590e-03 -2.837138073854745743e-02 -1.829943948511849119e-02 9.600663424892186271e-03 2.819971727857988053e-02 3.703840466773756276e-03 4.163808521733313589e-02 5.916635195432021210e-02 4.003530329187724758e-03 -4.144947601395998493e-02 5.693983142173945911e-02 1.125395371425300974e-02 2.954148721175166650e-03 -3.799227746736694254e-03 -8.197375805627149514e-02 2.718309737282546346e-04 1.102977776229477902e-01 2.828298206884703736e-02 -5.382034838007203337e-02 4.319139087352395767e-02 -1.509685029753762495e-02 2.329781028849295041e-02 8.579833588300916913e-02 -3.680926416137469265e-02 5.225385636085509017e-02 -1.406930854614583427e-02 -2.193587711788259897e-02 6.205862383138539828e-02 -3.198954007520334042e-02 4.435002103141019031e-02 1.261133578145046640e-02 -3.438232320984307283e-02 8.715866530095955911e-03 -7.351112651764186989e-02 1.428571667080009433e-01 6.292780894264567160e-02 2.006237202716518175e-02 -4.651996322383016719e-02 8.270573945869122423e-02 -3.200785883208794730e-02 -5.545424457080454228e-02 2.863714064049357674e-02 1.248521378275922224e-02 -8.826480155913415948e-02 -4.020882754385454033e-02 3.893534665732083233e-02 -6.248083749585574276e-02 -4.105070909765819176e-02 -8.348326780426587601e-02 -1.883828402812174480e-02 -7.315289209098797818e-02 4.363670456809223830e-02 -3.516440564790857676e-02 1.817410164232330094e-01 7.396544799287631256e-02 -1.869653488133425911e-01 -7.334963050810038021e-02 -5.243939398841275523e-02 -2.984046033923779678e-02 1.597225205320190189e-01 3.929568590565210053e-03 -1.643637592009662696e-01 5.832342634980424920e-03 1.443014972553569031e-02 1.179806196887023123e-01 -4.357231342360593646e-02 -4.487744962223403494e-02 -2.490030796183992090e-01 1.808306134191650649e-01 -1.664292478759629712e-01 -1.286729289899207207e-01 4.543205727059611981e-02 7.865015534816101328e-02 2.060904328119568876e-02 -6.005444148410857275e-02 8.942406924744504895e-03 -1.281126680709215523e-02 1.932518395208318585e-03 -7.193604770805174520e-02 -7.259368097875157182e-03 2.910242686529238565e-01 -2.393393146331401211e-01 1.069524864241554879e-01 -3.105358946163504219e-02 -7.151145899311120435e-02 2.172636144604331576e-01 1.093743062686997336e-01 5.333934625859094449e-05 2.695866214741135525e-02 -1.956350511862696082e-02 5.121435369549924566e-02 3.066772442156021072e-02 -1.251894440703301969e-01 -9.196788651500015233e-02 4.181379630582265222e-02 -1.070335579338084070e-01 1.828104590333304996e-02 2.750531631699543178e-01 -3.124374737107840638e-01 -6.260551171249395530e-02 -9.895932886750179180e-02 -1.383615767990429846e-01 -2.917348571300220489e-02 4.040222643410283816e-03 -8.263728864722394429e-02 -4.927339314940181597e-02 -5.133941650930713696e-02 1.202105862860535918e-01 1.302095833071544029e-01 -1.715742702934585501e-02 3.152763887094094108e-02
9.142857142857142350e+00 -9.564346539374447495e-03 3.107013575308068681e-02 -2.908413318270813494e-02 -3.010487043928484693e-02 -1.791070342067546325e-02 1.596440326345324734e-02 -2.336609266550383410e-02 6.518525593398880654e-04 9.082785075110606440e-03 1.027545114203826625e-02 -3.029595504577557372e-02 6.677097395755182858e-03 -1.290035996553865957e-02 -5.219805156118005780e-03 -2.811391570205261023e-02 3.986811525536959611e-02 -2.572822074372849242e-03 -1.631287392078284437e-02 2.376159747061867833e-02 -3.533242643431278029e-02 -2.609035365750519281e-02 4.912034925424428600e-02 -3.212392721530368117e-02 6.832957944355889934e-02 -4.273190437032393929e-02 1.801494594069809677e-02 7.696537517132805151e-03 1.408754621887039517e-02 3.358635511499164644e-02 -7.380729905640476263e-02 -1.716804954778222009e-02 -2.530547397993338551e-03 -4.557712626171522841e-03 2.081992418221964916e-02 -2.434887958016531545e-02 -2.196722263950088086e-02 -4.050250007879948461e-03 4.991616986585368371e-02 -2.250078955068057166e-03 5.037091912931169514e-03 2.158369160794638975e-02 -1.111037482434865664e-01 -2.655154671934546046e-02 -8.246538639320341590e-02 -6.466652521535362630e-02 3.772529758252924498e-02 4.566713542255873559e-02 9.511680715792458773e-02 6.550903915877166750e-02 -3.574182201207056625e-02 -1.929326994513860458e-02 7.266315901770781238e-02 -1.120420122951541406e-02 -3.448949783680949760e-02 -1.747063651529986994e-02 3.461177798599793937e-02 -7.217155491187339511e-02 2.917355921118746330e-03 2.905126106445311482e-02 -1.365972046331373480e-02 -5.407308455525510101e-03 1.811970329180200359e-02 -1.275303399629683365e-01 3.717863807078259503e-02 9.038625759829085893e-02 4.633341576671907991e-02 4.726734785816780887e-02 3.557515851318585054e-02 -2.880919960771351554e-02 -1.078498862805769148e-01 -1.486252857581789322e-01 7.223566442750603556e-02 8.171311773350223295e-02 3.862514922361876685e-02 1.638574769560378203e-02 -3.024721876262245063e-02 -1.086531227666564514e-01 6.523426466931571410e-02 2.216552754042356438e-02 5.091982089413349399e-02 -8.802249238656451036e-02 9.388554063622038537e-02 -9.769579635413712382e-02 3.279904475220116883e-02 1.591277916964912165e-01 -7.112445218743206066e-02 6.850350379000684498e-02 -7.965246998570547909e-02 -3.259114344163420440e-02 4.589498998251424766e-02 -1.568016527979473884e-02 -1.100591827300619920e-02 -1.394491158557996206e-02 -1.639087391776222480e-01 1.547328456286590492e-01 -3.719452978723513520e-02 2.047704223921785749e-01 1.753066164843913866e-01 -1.206660009185877985e-01 3.992563819912398060e-02 4.153046128173842888e-02 -2.687576529918067614e-01 -1.174852280165281648e-01 9.349907555417427685e-02 -1.842138565587272611e-02 -1.058187525346482444e-01 2.338796052488695612e-02 1.055255354457263206e-01 -2.421258328949840166e-01 1.322738773054636663e-01 3.853828873658909221e-02 -1.398504019656237052e-01 1.902229652728102544e-02 -7.523150098758024651e-02 -1.333707869323579598e-01 -8.402732984382477177e-02 -1.445415200732993455e-01 -6.739103991020140016e-02 -8.347643498249779359e-02 1.932923412421191922e-01 -7.159690913869896922e-02 5.170335516565426753e-02 -2.750215977921290772e-02 -6.081535811134244907e-02 -2.020536674173980252e-01 -2.357005899848301292e-02 -2.079811898532927528e-01 -1.272854309459551803e-01 2.113169753950139840e-01 -8.126688177389199130e-02 8.713045293764644372e-02 -8.346723085052923374e-02 -4.676736109561224763e-02 2.625407059501710244e-02 -4.674690014928491871e-02 1.337465717839129709e-01 6.518326643310304314e-02 -1.850486781360658473e-01 3.775224629871939269e-02 8.496492592059373683e-02 -9.869589553413382621e-02 -5.019956626906013630e-02 4.202031721254415042e-02 -5.082332156207669538e-02 -3.509638023233795090e-02 6.720170160743760279e-02 3.183537227949786302e-02 -3.189177354990808261e-02
9.285714285714284699e+00 -7.966417507412145230e-03 2.637497992671027774e-02 -2.519526288417069451e-02 -2.776467707210896960e-02 -2.046517041424283576e-02 2.157015782790681901e-02 -3.120413432542072305e-02 2.094816083440467769e-02 2.327561222966711973e-02 9.675667435881583206e-03 -2.677050448377644998e-02 -1.548367693192204304e-02 -2.301240017353589282e-02 -7.029871831898835445e-03 3.488137351222977967e-02 -3.763220200713036923e-02 -7.874339770116599302e-02 -3.066767991097827696e-03 7.245962062652086533e-02 -5.277130182246866918e-02 -1.530078062224356997e-03 -2.086228268381404207e-03 -1.734893832734665450e-02 1.797319494151068675e-02 -3.228834367604678512e-02 2.916645355308345941e-04 -3.533638221624510467e-02 -8.693258741401084988e-04 9.131091637792259144e-03 -5.454850930099437029e-02 -1.347841000685239161e-02 5.455077193285792769e-03 -1.758140386915618691e-02 3.990215859342752247e-02 -2.382565620663610120e-02 -1.183225137646090434e-02 -3.110686888048403570e-02 -2.672197960418554868e-02 -3.901219250139757039e-02 -1.465661681118971514e-02 -6.770422558899725878e-03 -3.471928556482342665e-02 3.239841504729205728e-03 2.203662963214800957e-02 -5.438996619421247562e-03 4.103881766170301704e-02 2.146222825591045588e-02 8.134436330932479087e-02 -1.109466299622231117e-02 -5.310859364357437690e-02 5.996389985247135151e-02 3.887342218189639154e-02 1.343180020407790110e-01 3.188108016007883128e-02 -2.006626349043559576e-02 3.174161680585010914e-02 -5.341593722652202003e-02 7.715680617740633407e-02 -1.565183544558875622e-02 -7.257441939310982360e-02 -1.479127959966751726e-01 1.449140800239362981e-01 4.038658434464707792e-02 -3.156427288697988970e-02 4.049777388075902901e-02 -3.297407409487729257e-02 1.616552517411842457e-02 1.388546862264281034e-01 -1.348625310686039393e-02 8.215905617143905160e-02 -2.912046021836514273e-02 5.586193258751066121e-02 -4.081232100194199380e-02 1.944775894095831376e-02 -1.349268665273485879e-01 -1.499105128690364497e-02 -1.202477684211071367e-02 -5.792429327135734801e-02 7.294034860400964472e-03 -1.181457046922162052e-01 -4.913095777606723939e-03 3.838924617586871729e-02 -1.210631168630641324e-01 1.054307786414983295e-01 -1.109893670216128003e-01 -1.219874361551232661e-01 -1.909492246896739645e-02 -7.468987689205003333e-02 1.308593173656974126e-02 -1.570144860646364438e-01 5.323340039769875603e-02 1.370235432277625530e-02 4.109087894290997574e-04 -1.200545693888531024e-01 2.879778692557838360e-02 -1.321669691341848807e-01 1.365141475385863237e-02 -1.981620641705282571e-02 1.619737263292491125e-01 7.559504147679664554e-02 -5.745942701909972916e-02 4.756279259199971271e-02 6.501735533317155868e-02 -1.802111752048979679e-02 -1.112978686195562894e-01 -2.534846953050508972e-02 2.883840965517114885e-01 -3.202205638373989416e-02 -2.884107392874125930e-02 -6.566632772525059225e-02 -3.582521415128089165e-02 -6.514214342775992428e-02 1.322356632700640022e-01 1.558811684999687475e-01 1.315510275251182415e-01 -2.366934592573827559e-02 1.167257133054179843e-02 3.513769233582713508e-02 -1.220942068840305261e-01 -1.607446906537226827e-01 1.105866080560439363e-01 -5.715733032135246472e-02 -2.240122288411074691e-01 -7.507522378502665128e-02 1.569530113920997449e-01 2.089160151130740328e-01 -7.467725760745147490e-02 1.090934470709382792e-01 6.089956684033009243e-02 -8.159248751224466856e-02 -4.699301786895850735e-02 7.042307876497132246e-02 -3.545478422544621755e-01 4.536835529763100228e-02 -1.653868707436393082e-01 1.286784025553913413e-01 -5.150515706461787115e-03 -9.045487439497632010e-02 -5.153914528476049542e-05 3.651871799841188010e-02 1.423249832313764340e-01 -8.994256575987252811e-02 -5.437261155268480889e-03 5.510452594816703242e-02 -2.937505121255629820e-02 1.040999366806980297e-01 -7.866904972891340664e-02 -8.441007886777493474e-02
9.428571428571428825e+00 -6.993748817242481305e-03 2.396815201384639576e-02 -2.360141470279174605e-02 -2.941831570064056336e-02 -2.841518455360956402e-02 3.222668065393625297e-02 -3.914596925292894436e-02 4.283623392579819639e-02 2.794797462798388407e-02 -1.733823191254326834e-03 -1.359612373356617124e-02 -4.289764291797022733e-02 -3.553380647474677079e-02 -2.053681008192931659e-02 6.079092148258574690e-02 -6.424876415622809978e-02 -4.445323432507702205e-02 1.113408894648798379e-02 4.281632532848680256e-02 1.466060618563272237e-02 -4.968703612819163479e-02 6.736245778649781191e-02 -1.857198631592031635e-02 9.359071382049740859e-03 1.372945849286807095e-02 -2.739997613727316022e-03 -3.488985443888942967e-02 -2.588165446105122804e-03 -1.369986491371992868e-02 -2.049838950502742493e-02 -4.314614271038765686e-02 -4.085519076889899265e-02 -3.023865313855010270e-02 4.032453373108646488e-02 -3.119501156107527470e-02 6.929820712422568585e-03 -2.565794343789579504e-02 5.876717692070120708e-02 -7.882297348030720130e-02 1.844400954084659053e-02 3.303514384858961123e-02 -4.382463169906163775e-02 1.670797228342982624e-02 7.487645009470568665e-03 6.332254899673253612e-02 -7.381016432861753351e-02 -5.493609952308817906e-02 -5.140371112263852210e-02 3.261415083229809476e-03 -1.072740110418999963e-02 3.032564099165799623e-02 5.009893313920921881e-02 -4.967074104160393300e-02 6.238999554224249761e-02 2.092104428539787869e-02 2.235746806025959085e-02 -1.064577610420505693e-02 4.074627869909905331e-02 4.216097965573942924e-02 4.516165930345557300e-02 5.319027730329750278e-03 -7.049555293276886514e-02 -1.068150297073020283e-01 5.517999769022173540e-02 3.950127471948675778e-02 -4.412423553491411077e-02 -1.468730569892158500e-01 -4.978082199994790513e-02 6.101435109392459172e-02 4.551900767682159898e-02 -1.389871979273050173e-01 1.843440614706853553e-01 2.893703283469472101e-02 -3.802590208978256364e-02 -1.444166791075061733e-02 -7.907796316088940014e-02 -9.194242938612423588e-02 5.033579652343483923e-02 -8.145228013770855133e-03 -9.837750467527420217e-02 4.072838794155453357e-02 9.944899095805180556e-02 -1.720688148661701222e-01 -1.207706425185683663e-01 9.824647894598199926e-03 4.469868962341058682e-02 4.796840838270487878e-03 3.476784964808583150e-02 3.738652100633835240e-02 1.318474161530225619e-01 -9.343341941722628496e-03 6.170072585509955160e-02 -5.751465016950311343e-02 -7.852890019223811302e-02 1.170988890129902316e-01 3.149672672610798196e-02 9.970593036202021753e-02 1.030448504084396366e-01 -3.850701221500937854e-02 -5.016115088437555353e-02 4.722221220527956370e-02 -6.934041063694428020e-02 1.164145973336969397e-01 5.664341470409599288e-02 1.146828900412852070e-01 2.108212020141961643e-02 -4.582115025453711854e-02 1.035014925603234132e-01 -7.607613146292734052e-02 -6.149004899542030722e-03 1.732215431722645277e-02 1.386810280166064502e-01 5.576985770127780573e-02 1.116763552262612647e-01 -5.039913572308239720e-02 4.031650723899681855e-03 5.795584319983999866e-02 -2.251605300525796795e-03 -3.964823228561266399e-02 -2.459993967559363781e-01 4.978858168149808382e-03 1.710708137343476820e-01 1.323128744582677263e-01 -1.302860757080137877e-01 2.106008807615002976e-01 1.213489036034176294e-01 4.379974332617110611e-02 6.620949381214376317e-02 -1.712411925317942063e-01 5.879211233885400789e-02 -1.482567837386626064e-01 -1.536362921937613202e-01 -6.304634681619721015e-02 -1.086161406886550357e-01 3.227185774657490708e-02 -2.167483464600913345e-01 2.033248861922262452e-01 5.732192199592259924e-02 5.646531518321719345e-02 2.279896044529199362e-01 2.837129988195444957e-02 -3.067909645152981646e-02 -1.344827048946021786e-01 -1.373414592075882512e-01 -1.552779057884642322e-01 -1.488793194957214183e-01 1.374673099396037934e-01 5.046788437511960657e-02
9.571428571428571175e+00 -6.344019753268451307e-03 2.296627114266770742e-02 -2.367622615679787837e-02 -3.413565150257843323e-02 -3.950043762774443218e-02 4.477155398966362054e-02 -4.601494868268618532e-02 5.748228692499092463e-02 1.794330210182980972e-02 9.055933745907348426e-03 1.337063784155844044e-02 -4.353399857610674301e-02 -4.783339385735983079e-02 4.041746137743692895e-03 -4.120800325065503145e-02 -1.156633184451478190e-02 2.207609089391437268e-02 1.461808049025598542e-02 4.389169171757673071e-02 -5.051192121882944197e-02 1.077281773943009752e-02 -2.447059197517538129e-02 -1.631921834305467139e-02 1.174071624273940323e-02 -1.264790863433394585e-02 1.273628967222973328e-02 2.207618048791926135e-02 -2.666090348927051181e-03 -2.124450150579792335e-02 -2.228503058063901685e-02 -2.956523208023083618e-02 -6.423486558663402818e-03 -5.235378899160380434e-03 3.534992346821225900e-02 -1.092119056482534524e-02 -1.061740528235417640e-02 -6.610851034856901620e-02 1.359949094411414851e-02 -3.396360382319547899e-02 1.780171030222262030e-02 3.854444877117067098e-02 -3.882171315000727818e-02 -1.148278470349834747e-02 -5.167508285195810541e-02 -1.215823391432773425e-02 -7.430700505467936756e-03 -1.545742870019130820e-02 -3.471472221312690148e-02 3.725646904230783818e-02 -2.221807915069962114e-02 -6.024917497075184258e-02 -1.260931547749585477e-02 4.279605646948553277e-02 9.407797546068474154e-03 5.801171625017711130e-03 1.214801088747662419e-02 2.621154118465874802e-02 -1.886792904112008160e-02 -7.064159997030294846e-02 4.188792811204948563e-02 8.456338937107769731e-04 -7.212862028433447703e-02 -6.374656675867092226e-02 -1.769687662819376464e-02 -1.230453608588212566e-01 -5.176959132970820887e-02 5.616179289075871883e-02 5.868095459663791313e-02 1.209314484319037961e-03 2.792780182694713439e-02 6.095765948126714677e-03 1.056453061440379565e-01 6.016130868200297160e-02 -8.721775111899610078e-02 2.968235968027217730e-02 2.424343870268577672e-02 5.740087249972553041e-02 2.624371971806730569e-02 -1.671149875596278714e-02 -5.541711911593459605e-02 1.086611205462510721e-01 1.326410659628403377e-01 -3.199322273451318810e-02 -2.177620564666013156e-02 9.649625829022707990e-02 -8.791732691920992743e-03 -1.056770215614337861e-03 3.538120217839103160e-02 1.230129743953248082e-02 -1.375617057349389771e-01 -8.370994527988476208e-02 5.513272223862118564e-03 -8.284807291576809507e-02 6.532706489315601162e-02 9.775296338807672181e-02 -1.081989932509176411e-01 5.893793902073622692e-02 4.676869699279338766e-02 3.148084060050846539e-02 1.358781037447757134e-01 1.234101714862524402e-01 7.475744507509882175e-02 1.689310182498225121e-01 -1.077941648118640149e-02 -1.052830593809048060e-01 1.826730837536559918e-02 -1.536562838502910644e-01 7.824846285969912218e-02 6.522021970673998192e-02 5.983345075771618476e-02 1.731025844874212460e-01 1.269053461419124285e-01 8.368260546753653051e-02 -1.076510369372365994e-01 -1.868129624658645682e-01 1.081447952238628885e-01 1.552244578505869721e-01 1.545983003271901857e-01 6.744428908266518474e-02 6.326378263010942749e-02 -2.523707154834073721e-02 -2.008820369467121947e-01 1.653108117600140259e-01 -4.101755420489899134e-02 9.764471483297976206e-02 4.178664423999630534e-02 1.766304503611009769e-01 -1.707504850695478194e-01 2.011054049275548539e-01 1.321257726993412540e-01 -1.496084510682123558e-01 -1.285443931197604861e-01 5.778764132516951701e-02 1.588972095059113798e-01 -1.652610599960668558e-01 2.925945789796396967e-01 -4.028307852545584544e-02 7.598379430837148840e-02 -5.155715900114249406e-02 -1.001313105726693853e-01 2.365874846104907836e-01 -7.522729910033251755e-02 -3.128394518873847587e-03 -7.944252113333527543e-02 4.898857581790843491e-02 8.311340773348598054e-02 -2.500411169976758923e-03 6.127458387832428882e-02
9.714285714285713524e+00 -5.975471477667582132e-03 2.344818633861368851e-02 -2.555221178644627791e-02 -4.176689385346875338e-02 -5.440551372805025460e-02 5.460213204267056614e-02 -4.420660999204050617e-02 6.877986812548392281e-02 6.874642946356686844e-03 -2.475908873417908759e-02 2.289622501035385588e-02 -6.889325015535831265e-02 -4.157410134771528931e-02 -3.078802623161853991e-02 7.759760389944789227e-02 -4.878929024175163859e-02 2.348695733081465620e-02 1.795252618626428862e-02 -4.371764335537999674e-02 4.320745493749664212e-02 1.489564664213298808e-03 -9.191188637762765651e-03 4.487988216577202399e-02 -7.977876918945851770e-02 7.969087165456766042e-02 -4.192456853573586079e-02 -2.796185873310302883e-02 -5.852936165405565189e-02 -1.701596710643939539e-02 4.918802014683710394e-02 7.238320349160458703e-03 -3.682792754155016224e-02 -8.595319365110813681e-03 4.397670987432797385e-02 -1.075488717537702657e-02 -5.953736800950053948e-03 -5.634643408700034523e-02 5.620096861571621111e-02 -7.829913597094378952e-02 5.864628177595219982e-02 4.216867475627983364e-02 -1.581318247002114555e-02 -4.281650965403737547e-03 1.347263626459819542e-02 -1.318342034611857776e-02 -2.792611661731390221e-02 -3.747811389753720468e-02 -1.080083311604999735e-01 5.938164924264358047e-02 8.370652397354837182e-02 -8.740942260799929031e-02 -5.761701308031901003e-02 -6.642785230561490048e-03 2.486333127591713876e-02 -4.192676162446367510e-02 -7.567521057376792870e-02 2.176014361695122884e-02 1.463447455868054359e-01 -2.122523599482286846e-02 -8.365698246485633871e-02 -1.167495646017383260e-01 2.998835465855264129e-02 9.232226078526444002e-02 -1.613162448380011937e-01 1.653607324138332141e-03 -1.052603108709780494e-01 1.612434389634924414e-02 -4.237830577562758799e-02 3.005617661363151408e-02 9.468987061529110516e-02 3.631933651329993101e-02 1.349141846224052310e-01 -2.234522034656251724e-02 1.580748303230563451e-02 1.359396193846846568e-01 -3.413967994193167765e-02 9.836118712914337925e-02 2.729502222977727918e-02 -1.237509013334261304e-01 -4.555591300403918908e-02 -4.390255398036724266e-02 -8.848848294058615435e-04 1.359776656612329548e-01 -2.573199251107271060e-02 -7.163116284641772580e-02 -1.025240521044177844e-01 1.221196141873473195e-01 -2.485996921692123097e-03 -6.451054220891189184e-02 4.428906583859804069e-02 -9.584293069079588556e-02 2.476372350407302428e-02 -2.035382999302202123e-01 6.136828435876150872e-02 -1.267282315950246097e-01 -1.107058424026953342e-01 2.242028396313198654e-02 -5.727555242736118851e-02 4.655486934327267984e-02 -6.932536224638141675e-02 5.154655643330051384e-02 8.484867148838808049e-02 2.093087791546648646e-01 -1.742976209121808312e-02 -6.320807007680645517e-02 1.046506406051904703e-01 6.294445626883647671e-02 1.108056363727987353e-01 7.300639243718634597e-02 8.799308422084236095e-03 2.426659111230630023e-02 -1.365654162396388871e-01 6.673989770794487575e-02 2.716020440222659607e-02 -1.831329482951627730e-01 -7.299988614370937767e-02 -9.769444145078398645e-02 -2.391493701432643448e-01 -2.212523999808533107e-02 -1.202885749649045821e-01 3.381821528646995062e-02 -4.165468666977134582e-02 7.416728850019056740e-02 -1.055386243373286348e-01 -8.421084780821964932e-02 3.005207442325429773e-02 -7.479600723135501616e-02 -1.232078983426413143e-01 -5.044334817127578419e-02 -1.834159826309127994e-01 2.280156610885979152e-01 7.858812869513003008e-02 1.070299213262376897e-01 -5.529979778386548764e-03 1.003378876288719551e-01 1.302580482771125703e-01 2.395328383071376466e-01 -8.406991444771960698e-02 -2.286113349668217332e-02 1.008172142689481715e-01 -1.074014454000349200e-01 1.266751932841334860e-01 -8.533596498159599919e-02 -6.044777361471866811e-02 5.328096121656350492e-02 6.849579469377922725e-02 -1.577644344479034733e-01 3.269140688517288128e-03
9.857142857142855874e+00 -5.935272591296306306e-03 2.450317990544847654e-02 -2.766215305966368207e-02 -4.715498967120324014e-02 -6.241697056886190420e-02 5.746646788807790313e-02 -4.140603492301829502e-02 6.397546483107835469e-02 -7.617423992657935787e-03 -1.506502120363504595e-02 3.313757760878455888e-02 -5.405528984803144310e-02 -3.805087969247949314e-02 -1.339044371299725165e-02 7.722261144254837471e-03 6.142240557791183234e-03 5.988749021616641965e-02 4.264400023856331629e-03 -2.870090587903105159e-02 3.596297080224176296e-02 -3.639623373768595405e-02 5.333822604898034309e-02 6.514313964614779420e-03 -7.075010600478486879e-03 5.236319385587042546e-02 -5.172281734119201987e-03 2.774778259305290401e-02 -5.084564621596494166e-02 6.535043699210132430e-03 3.810375757860680335e-02 1.202234394305929169e-02 -2.706043506132722182e-02 1.663283075010015336e-02 1.796893617705809867e-02 -9.760973009017062316e-03 -3.825680307395686042e-02 -5.821300353165335256e-02 3.343347421955829984e-02 -7.585620274406050523e-02 4.281833301028997035e-02 5.223047193777415748e-02 -1.863016141945728413e-02 2.693437497529277067e-02 1.765301554153101901e-02 -6.510282892323031312e-02 1.128372593243215233e-01 5.666294590837157169e-02 -1.078844148309104738e-02 -6.778922905784746933e-02 4.457685814805045083e-02 3.114074185905942385e-02 2.675270995952708231e-02 1.229066660025847912e-01 7.187901226358578595e-03 4.006424655482475339e-02 -1.913857192424489248e-02 7.598298781904061494e-02 3.940066411894755510e-02 -7.263491091078545792e-02 1.360609837678585510e-01 -1.430969943888216467e-01 -7.068991208039074325e-02 -6.706243186740451501e-02 4.592539901208489428e-02 -1.700986009832774204e-01 8.099622933107661349e-02 1.850913585616768137e-02 4.614327727854164451e-02 3.493419969929461438e-02 4.987942738373529056e-02 2.239707502500526415e-02 6.237310894871694877e-02 -4.331324057927060656e-02 1.211665234478461195e-01 1.551684336753605606e-02 -1.665702352323904789e-01 9.760890500613798870e-02 -3.266003970164204490e-02 2.179297763236041560e-02 1.471181019592179146e-02 1.268393826704181659e-01 3.876627108016878626e-02 1.173146974565077161e-01 5.750946027712678342e-03 1.183225365919121780e-01 5.803347401817177120e-02 2.943277420780229456e-02 1.498066910079638436e-01 -4.916296202409305843e-02 -1.544770451866649130e-01 -1.123245637825613097e-01 -3.151428369508174621e-02 -2.598351741172143237e-02 1.562638628246023828e-02 -3.225538433371687858e-02 2.058991607005869473e-01 1.203632572209488022e-01 2.614403947795817529e-01 4.777850946902807011e-02 -3.213536597565573583e-02 -3.079560442042851287e-01 -8.139783890390789312e-02 -3.584552597564039794e-02 -3.945969441377197157e-02 -7.738422697449000298e-02 5.921927858197011812e-02 7.336042952690445540e-02 3.234634487327237712e-02 -2.093575688058744999e-02 -1.341270460656339980e-01 9.640752433601390559e-02 1.856005438828283449e-01 -4.849012919171134112e-02 -7.775025071104278707e-02 8.804855251445985187e-02 1.933573462150538214e-02 7.438814587361422537e-02 -9.518041772160250324e-02 -1.113691416218433039e-01 8.427570246086202310e-02 -6.793297328995186180e-02 -1.590442329544652575e-02 4.323999969297711438e-02 1.435876279332013450e-01 -8.729193994593974215e-02 2.750284062463916393e-02 -2.730777176553358249e-02 7.973004686760641613e-02 -1.528247337032665465e-01 -4.126112931835277699e-03 4.695809510361329160e-03 1.815591873577399040e-01 -2.210926795521505131e-02 1.621481170527919458e-01 -6.206259181817071896e-02 -1.077949597153538969e-01 5.435154930716067090e-02 -1.553030151578273510e-01 9.837811712591665314e-02 -1.695327994397032023e-02 2.235514396972567569e-02 3.683205026504558083e-02 1.404222768727309001e-01 -1.792409750372011418e-02 -1.463123028140558834e-01 3.489972071594987790e-02 -3.097420446447261833e-02 1.444064429327260313e-01
1.000000000000000000e+01 -5.988643804049747013e-03 2.550831854784475078e-02 -2.944833682340796885e-02 -5.043668020639971439e-02 -6.606859099975577465e-02 5.535702955377042045e-02 -3.666765867014661062e-02 5.467019710212320943e-02 -1.753004433444954949e-02 -5.760088203251425253e-03 3.403689802108730150e-02 -3.808389668280953017e-02 -3.130445459838034072e-02 1.215497283754005380e-03 -3.475017785656759478e-02 4.422486539256775123e-02 6.779975271068242049e-02 -6.358536133631616759e-03 -1.919066650651625808e-02 -8.846077045609031242e-03 -1.511302331330872852e-03 6.573645708956580430e-03 1.154975392050487659e-02 3.109778575669798831e-03 2.363533558426874140e-02 3.646360730843231819e-03 4.676939011372920757e-02 -4.428988044842496752e-02 2.118361004833409916e-02 2.260677338532043196e-02 1.620327643797702527e-02 6.300911342486028438e-03 2.992386556229790356e-02 4.411231657780426314e-03 2.591006189218702203e-03 -2.557110208526730544e-02 -4.710248119857132071e-02 3.336045883723209871e-02 -1.475479031291286602e-02 4.575247328243427225e-02 3.986706599311564542e-02 5.286791720441798986e-03 -1.380255246762759035e-02 -8.594048154443365006e-02 -3.853983170781261590e-03 -3.441518618259829798e-02 -7.267576889395126194e-02 -1.998357105685718074e-02 6.253067075358027804e-02 6.332788356647704731e-02 -4.102956216292472785e-02 2.176441784330335541e-02 -4.848577893928511517e-02 7.680577124039267289e-02 -1.112114411997369538e-02 -5.259669850984759892e-02 -1.904432570360512292e-02 2.780175490185523429e-02 4.965924585173800074e-04 -2.307805369372972759e-02 -2.014995624144111288e-03 7.654351872958939373e-02 -4.276822452580233969e-02 1.077927857427526427e-02 -1.624163086428904307e-02 -1.069430824303904543e-01 -7.058388056205683325e-02 8.466507348546339906e-02 3.632499419308738570e-02 -4.276495476844835442e-02 1.508575143672885588e-01 -2.212288650801253354e-03 6.989603783390242742e-02 1.893664301223089855e-03 -1.401838094240269970e-02 -1.115137593325969817e-01 -9.807426074037316199e-02 7.037116525176820292e-02 -9.787196485395137369e-02 -1.544793060024302889e-01 -7.315450416576083081e-02 1.201718965409603879e-01 -2.449915418300060987e-02 -5.129594760760728539e-02 -6.974113407159850640e-03 -2.523174811668802420e-01 -5.422956222549119715e-02 -1.109102892768579207e-01 -6.554079976959698017e-02 -9.543302490695673712e-02 -2.729551871609873781e-01 1.570279007290134310e-01 -5.802679525235575342e-02 3.066942125682999704e-02 4.663136650659549520e-02 3.863510472818677561e-03 -2.392294876367557777e-01 -5.607126047262580432e-02 -1.013504613870211540e-01 9.555447284355352011e-02 -4.569909023757696975e-02 -1.576741274666422499e-02 -2.698109595179763731e-02 -7.955497311136890126e-02 8.232113025101370218e-02 -4.840577923420241735e-02 1.260398307922163397e-01 6.921970363826354666e-02 1.449071180906316425e-01 -1.377238348729796806e-03 -5.677459830525290879e-02 -8.309044625903770631e-02 -4.409692365547696752e-02 -2.118190469326766967e-01 -1.775018323702770573e-02 1.775886392453935453e-02 -5.918819748213755699e-02 -3.493382937411775024e-02 -9.140168505571309721e-02 1.276131453695167617e-01 1.871562970629181075e-02 3.679550169983748092e-02 4.253407876342938515e-02 4.229253907216709574e-02 -4.261423846771023038e-02 -2.094851190594723134e-01 1.128558827117632224e-01 5.871665938762864884e-02 -2.714520748099442417e-03 1.628017600227469885e-01 1.586943482237568618e-03 -1.217609488344095249e-02 -2.086496487396350408e-01 -1.997000969115184099e-01 9.657443230565367076e-02 -6.851875627878474539e-02 1.056890241878050696e-01 2.737224712871320909e-02 -1.584999890606627326e-01 -5.959691559406010697e-02 7.388122199206940965e-02 -1.336379510131637249e-01 1.758930828710590366e-01 1.894780965585013965e-01 -9.985887913193602916e-02 -4.608990082514129172e-02 1.375929689457746907e-01 8.990978927112085184e-03
1.014285714285714235e+01 -6.021568584540086186e-03 2.600421304768892744e-02 -3.037800793514991785e-02 -5.111023809841881010e-02 -6.547824363916029955e-02 4.992732481344332174e-02 -3.148572316697065970e-02 4.325407222430645987e-02 -2.124586119078629431e-02 -7.812369529646149202e-04 2.893803976783612328e-02 -2.412262774655653252e-02 -2.293200519430956333e-02 9.985017574651538705e-03 -1.932516367012554470e-02 3.809415184112085323e-02 1.210106594544708460e-02 -3.115342371946526467e-02 4.577495434080719461e-02 5.535552763607601290e-02 -1.662550549940649824e-01 2.439750263205738290e-01 -7.999167073939446315e-02 1.365813738528419696e-01 1.330994908306134920e-02 5.772593793528815048e-02 8.087987621680242656e-02 -2.682902137528412820e-02 4.750559341995078816e-02 9.515509215649578176e-03 6.072817574051898350e-03 -1.524258973472991489e-02 2.040318044231645075e-02 2.458258273220688753e-03 2.807202300785976989e-02 -4.915076424862824256e-02 -3.951533420899145527e-02 5.158434745249448894e-02 -2.428247704832035489e-02 8.277778423275695919e-04 9.361646074782986604e-03 -7.511283095904876250e-02 2.604371504839766982e-02 1.980454903237097164e-02 2.537273184026862805e-03 6.933963004137709552e-02 6.244210879840410983e-02 -1.569415836706945441e-02 -4.951370299596324215e-02 2.679542236561784779e-02 1.401725377259850983e-02 5.371322886464901906e-03 -2.629901681595173124e-03 1.423831051734275599e-01 1.231887854273347044e-01 -5.065330119785661257e-03 2.879972863305306323e-03 -1.938327640910394306e-02 -2.151183686452056570e-02 -2.310111264914895685e-02 5.333407176805959188e-02 1.542740968996894613e-02 -1.084463589940332928e-01 4.124531419099879831e-02 1.153786838606247478e-01 -1.397467173281360109e-01 -2.668515776316784244e-02 1.035327820208831601e-01 -7.099513583879296652e-02 1.457575849573904646e-02 -3.762288326867598010e-02 -3.929270516190251639e-02 -5.519099437165284061e-02 1.499854962312348631e-03 1.015268143662206024e-01 1.399414591559691202e-02 -2.005917046796603376e-01 -4.132494256238370550e-02 -9.030506998036813560e-02 2.040916464205066311e-02 5.922836318015280155e-02 2.918236511245176842e-02 6.849746012362711856e-02 -5.133157994224084308e-02 1.436541808033302975e-02 -5.269607013490502229e-02 -1.721952114380595200e-01 -9.907652883161187363e-02 -9.153884368560738505e-02 1.030774685314011646e-01 8.581362508985533599e-02 1.246186398152387444e-02 -4.521783658050884669e-02 1.376827122385932550e-02 -3.679833757141556111e-02 9.363612082221534072e-02 -9.032159455105995272e-02 -2.633884893273208405e-02 5.992546357367512649e-02 -1.412296363459260851e-01 -5.140615763301380203e-02 -1.066319541391528430e-01 1.133845098204995794e-01 -7.547388961493203124e-03 1.856272198770138604e-01 1.370542160007634513e-02 1.013394214048890379e-01 -9.577805503615127725e-02 -1.837844480717773232e-01 -9.816432399144262022e-02 2.174270493822403616e-01 -9.760512025804158123e-03 1.069867292409323878e-01 1.301848076039285040e-01 1.845862104558534250e-02 -9.212906756874493508e-02 4.641667685127611603e-02 9.313455745757656667e-02 1.183253557866312533e-01 1.726449227053024893e-01 7.404575553197928484e-02 -3.105286918035396818e-02 -3.845527919578732579e-02 -6.110236023815866606e-03 2.628930335672569757e-02 6.733398365157504395e-02 2.221529898814480486e-01 -5.407129883362461059e-02 -1.383683837166549968e-01 4.158071705802362378e-02 -1.914816563578313749e-03 -3.822528356743991329e-02 -1.338595259061119321e-02 6.116996944392414509e-02 8.542419341890326867e-02 1.031749324595294809e-01 -6.475767675816698765e-02 -6.939933613423357461e-02 -1.180109696714639195e-01 -5.345041183762680448e-02 -1.817317056083052607e-01 -5.579269231620625873e-03 -9.289098744659210483e-02 6.916163816704272438e-02 1.825030451144215304e-01 7.533182901631980954e-02 -1.202514723458247559e-01 1.364523060457891457e-01
1.028571428571428470e+01 -5.917850501959105031e-03 2.555674937009350459e-02 -2.999905936292109054e-02 -4.870412327225102228e-02 -6.021730812597923810e-02 4.096631737338887747e-02 -2.605256673817283111e-02 3.239411912908671254e-02 -2.059924721185235966e-02 6.452424371233429420e-03 1.663190710621763671e-02 -1.502485269075735583e-02 -1.581524040984916626e-02 1.093161594630895871e-02 -6.131775616504000354e-02 7.869666761323887427e-02 6.801014881655086108e-02 -1.496020900403863436e-02 -2.315493591419503713e-02 -6.492543968851839653e-02 6.366998792356247383e-02 -7.701807292741273681e-02 3.629644155936198602e-02 -1.366713806043351985e-02 -1.244845398883997166e-02 -3.791955218660258801e-03 3.991910734914889958e-02 -3.613239586600202474e-02 3.561971772435720135e-02 -6.973167367321018821e-04 1.801672583148540563e-02 3.319768236315758653e-02 4.048395907112722208e-02 -1.973318677845147667e-02 -3.940376472637133198e-03 -3.848605518642879419e-02 -3.298099714331338000e-02 5.566086764048644268e-03 1.778216720333525985e-02 -2.885463519922564207e-03 -1.621272928992336521e-02 -1.239521000564972270e-03 -1.774039359516471973e-02 -7.677551900300924603e-02 2.187367019713557653e-02 2.567799602711329579e-02 -2.106606205432390647e-02 3.776009356596769090e-02 5.587431479320967807e-03 -3.479369540461867832e-02 -2.880909338466003736e-02 1.136373225828144207e-01 1.319349355237857402e-03 -1.561578260510368757e-02 -8.173809909631878090e-02 1.443691698847822912e-02 -1.103938912345177603e-01 6.666225470592039570e-02 5.043275145648361268e-02 -6.401594864937873094e-03 -2.190787346021665430e-02 4.226192926652826143e-02 -2.485709425394524996e-02 5.017079451967180331e-02 -2.667401869749471202e-02 4.206843024756560384e-02 4.794947827127186979e-02 -1.210614229548162904e-02 -6.301655586020607491e-02 7.711862758535081852e-02 -6.233135973028967880e-02 -3.664342399146277435e-02 1.811955519078699631e-02 -5.858616258557369089e-02 5.263457505440161110e-02 -1.441705368503783807e-02 -3.811322010550450418e-02 -3.144711520791684117e-02 -8.510720080139724808e-02 -3.539121623356509400e-02 -1.429533472914157159e-02 -1.287343713732731487e-01 6.386728108805909965e-02 9.350647925459902587e-02 -3.842961403568053314e-03 -1.961564367032199441e-02 -1.199499247605229635e-01 -8.176535833912751405e-02 1.516298901866342808e-01 5.010071274619232878e-02 -6.131540222677223789e-02 -8.189522460345106947e-02 1.363785621561527765e-02 3.962610759813828959e-02 1.034059931111483699e-01 6.071837216019762562e-02 -3.588408484478301623e-03 -3.706606633568252512e-02 1.786904558520122435e-02 8.317575471031157797e-02 7.586088485166678219e-02 1.184184493417471257e-01 1.043274647399145827e-01 4.118182043725365088e-02 5.536852041153181997e-02 1.726882768437072377e-02 9.259767596885810914e-02 -3.106187183120066517e-02 5.233606034493920589e-02 6.108231379102548042e-02 1.738656804933001454e-01 2.003980993517400291e-02 -6.315439635524791595e-02 6.967421740310077681e-03 1.435711976129136480e-01 1.353279567939552064e-01 1.006880499006747864e-01 -2.245259583018281990e-01 1.012588319489471644e-01 1.277576904531437518e-01 -4.422096775440263056e-02 -6.218539058782768941e-02 1.594490772748981267e-02 -7.756723381422690744e-02 -9.278487157477037506e-02 1.349613358112763117e-01 -2.600968401153914145e-01 -1.028085955702685156e-02 -1.332994087912484082e-01 -8.071392761903527224e-02 -1.315712759053680458e-01 7.079477862286365220e-02 9.544140783592387767e-02 -3.181467257157141182e-01 -1.538355011058330502e-01 -1.225239791136142342e-01 -7.072305508732371071e-02 3.646269128774894119e-02 -8.055457573297512830e-02 2.769046394584298923e-02 -4.288887067634501206e-03 -2.053568467690295440e-01 -1.794739777876987164e-04 -2.872989776569834230e-01 1.502421307053378174e-01 1.689972634271088847e-01 7.559924988118735256e-02 1.833562512182305704e-01
1.042857142857142883e+01 -5.684678820607962958e-03 2.437859396969094261e-02 -2.859754810971451566e-02 -4.504209778493097754e-02 -5.434038892667298476e-02 3.477785794731498570e-02 -2.383190581493196611e-02 2.685724442113095189e-02 -1.499748644317847393e-02 8.823084376246778660e-03 7.261379999587855294e-03 -1.176423138815379903e-02 -1.222665478178899812e-02 6.824014824291387525e-03 -5.511431079111698411e-02 7.159223131475346558e-02 6.407431029587443150e-02 -1.616142268637053847e-02 -1.327219869662201249e-02 -3.031736204830604367e-02 -1.591920837044404199e-03 1.483136409969926239e-02 3.565627810251315727e-03 3.338978091982851976e-02 -9.408132688287395434e-03 5.771932291308168143e-03 4.608052422375383955e-02 -2.369088385127399513e-02 2.248904381127147384e-02 -1.167032016946291904e-02 -6.452297204089110262e-03 2.614221255082144549e-02 3.714821623065051037e-02 -1.790819019471741672e-02 1.294792304776245725e-02 -2.049770174972159742e-02 -2.203100102531481072e-02 5.961511450518711119e-02 3.072097186322799919e-02 -4.937682547457603217e-03 7.282668886365448874e-03 1.025090480278482812e-02 4.743906692841947000e-03 -5.779758549826418540e-02 3.035015990120789459e-02 -5.702000164796622306e-02 -6.128208580694611760e-03 -1.544942300629140522e-02 -8.669549942638871826e-03 -3.376641607927268612e-02 -7.586921752558563152e-03 6.867843257102629329e-03 6.165131326549336092e-03 6.900735246120909272e-02 5.223041218912879979e-02 -1.025135213757053139e-02 -9.842790388504890631e-02 1.070667872421879330e-01 2.633029328338396240e-03 3.157369921797108930e-02 -1.815739385081958576e-02 5.143458173847477444e-02 1.789229033295244506e-02 5.423744971475598364e-02 5.330349711318809608e-02 -4.020679237143147400e-02 -2.060320805180888490e-02 8.832506005870012500e-02 -1.103892924071714771e-01 -4.124694395833242155e-02 1.004386046446183317e-01 -4.506392554787881644e-02 -6.457050897883905884e-04 3.518537020025775709e-03 6.661979734607953452e-02 1.275649187534168838e-01 1.408251093837730450e-01 -1.327965373741084865e-01 -2.305246684451578432e-02 -1.154843980454467733e-01 2.448550193341679504e-02 -2.403097278914043816e-02 -4.473986015426768131e-02 -1.517949662978855252e-01 -8.954209145858629511e-04 -6.348206599679759310e-02 -1.612907848130701871e-01 4.369388832980482251e-02 1.763681990524819301e-03 -1.707184706628019633e-01 1.702606307105909433e-01 6.295435135946188254e-02 1.177555836701989489e-01 -3.227753471018619813e-02 3.673084968524081145e-02 1.004818781535308236e-01 -6.020796007675723906e-03 -5.744431129928086188e-02 2.391658107626790930e-01 3.600915138625056938e-02 5.189240363237386522e-02 2.140208399996958166e-02 4.868543790456521941e-02 1.045359039287208081e-03 5.001094087389190007e-02 -1.897169069568443002e-03 4.826861919617741331e-04 6.525608740645386097e-02 1.640571663684458822e-02 3.912256977406720210e-02 -2.063641457544764662e-02 6.606825091046614196e-02 8.772815015734088118e-02 -1.401877244418035014e-03 -6.900434958496630411e-02 1.273434125119194960e-01 -1.619452897954565540e-01 -4.649863799062947667e-02 -6.351277691948499504e-02 4.741145413062725078e-02 1.989238072615731601e-01 -1.265577085577803407e-01 -6.609960620924906771e-02 1.577123735723049702e-01 7.476371170272970088e-03 2.108219361787459778e-02 -6.393714263283370447e-02 -1.718951631461637930e-01 1.218710895588697579e-01 9.108506187984148628e-02 9.134363172821266530e-02 -9.090113538423474568e-03 1.314217297861109413e-01 -5.026889267156955943e-02 2.346429263663967202e-01 -6.161705015690797926e-02 -2.261669997775119234e-01 -1.430905763707959188e-01 1.658458128225913375e-01 2.907639460030334577e-01 4.275287426894663206e-02 1.526302694889874155e-02 -4.065054653800684314e-02 -1.114008811425975243e-01 -2.068472959333153838e-01 -1.803265585109641855e-01 -8.026461587775016518e-03 -2.265104718325529690e-03
1.057142857142857117e+01 -5.341879260506731536e-03 2.274649169110952787e-02 -2.661278101265087542e-02 -4.110760949770309036e-02 -4.938370025622784709e-02 3.130939655154895557e-02 -2.388463200144115908e-02 2.955552740514932539e-02 -3.758968954651178973e-03 -1.520022918129604892e-03 -4.581239783118466746e-03 -2.440651052750262076e-02 -1.205082404140361309e-02 -1.469290525179112183e-02 1.691804594040388979e-02 2.723599049426797883e-02 4.355579181980578224e-02 -4.703023715019626592e-03 -3.849099077612744280e-02 7.526924988720782271e-03 -7.754909726132281841e-03 2.258271355990197279e-02 2.792673203784236738e-02 -1.196934002500337109e-02 2.479459819528290546e-02 -2.358646731060703647e-02 -5.762141465394516465e-03 -4.356195834256608446e-02 2.442802949393631934e-02 1.476965011596922082e-02 9.976548065270028978e-03 -1.037288768830265349e-02 2.001148481246360286e-02 1.283040864351628341e-02 -1.266715760761933166e-02 -1.597851438703064286e-02 -7.769731166544676694e-03 3.872308188281154643e-03 -5.699386975279163714e-02 1.821882353876284541e-02 -5.977138244118886459e-03 5.228806271835579472e-02 7.187404669640183597e-02 1.087354228272945228e-01 9.724139512588871048e-02 5.395376753100682155e-02 -4.161388979900614016e-02 1.382449555643937844e-01 -9.870630648523340267e-02 -3.307178237117167400e-04 4.969528117115632609e-02 2.244705115742127305e-02 9.978639378285728001e-02 -1.145959827432183747e-02 -2.740576361923870857e-02 8.652621116662791156e-02 6.244293634940294938e-04 1.588706561933338202e-01 -8.735405736812664607e-03 3.006254499137949246e-02 -1.497387818980096541e-01 8.284147034756872419e-02 9.615245421753720184e-03 2.562773568188796841e-02 -5.220019566080853074e-02 -2.650272736926589587e-02 3.215097778339877886e-03 -9.029732106620769888e-03 -9.145637710577020352e-02 2.576406466686221100e-02 -8.728405130362910935e-02 -1.801813464002061799e-02 8.488209285718416319e-02 9.933539417174740149e-02 1.399072139585961182e-03 2.793367625479819399e-02 -2.149221235449088815e-02 5.700470885026651113e-02 -7.044505517835382424e-02 -1.273652447785338648e-01 -1.870436945199919210e-01 -5.405942976128873950e-02 2.623869582594009955e-03 6.816243850809709792e-02 9.217287347512019557e-02 -5.102852886013857503e-02 -3.866320525223770899e-02 -6.394443771351686172e-03 -1.216920414277781887e-01 -8.162600809854456130e-02 -1.171930676992901932e-01 -1.164677324752952381e-01 5.026355129516578424e-02 4.743326563092385012e-02 5.469807950328289814e-02 -5.141365500140004235e-02 -1.110438135533944742e-01 -2.144643275935557286e-02 4.340151021788504065e-02 7.735653093902360167e-03 -1.302348740983569342e-01 1.284526529282375706e-01 -1.377813649726825351e-01 4.870000621558914777e-02 -2.762381066957802968e-04 5.489861057782163822e-02 7.684112600875475652e-02 -8.952240296019866803e-03 -1.502114949790717136e-01 -5.489303193866863773e-02 -1.484297694174862570e-01 5.465364232796266972e-03 -2.271370691246113460e-02 8.873610748860517872e-02 -2.035734254832021611e-02 1.972506529508720463e-02 8.522947127767296904e-02 1.820705307661611982e-01 -2.908423052291943603e-02 2.990803698663413099e-02 -6.598875658500778785e-02 9.566898553742508859e-02 2.264922964674968148e-02 -1.053748884296712256e-02 5.688364911834827703e-02 -2.284518154808851398e-01 1.542603074346720893e-01 -1.116889896191445991e-01 -3.848349152056031869e-02 -7.111574425674935251e-02 -5.754638680296665643e-02 7.460290244785548752e-02 2.021311070578209745e-01 1.859345694722527517e-02 6.407310399411962620e-02 1.371280087427675376e-01 8.553722336531767445e-02 -1.101992706062073640e-02 2.307705290947822396e-01 6.017316284752556588e-03 -3.182795140318022548e-02 -4.630169976984803426e-02 -2.406041550573376764e-01 -1.577583559973024241e-01 1.951959429381602829e-01 2.817408946391318698e-04 3.254788315356947903e-01 -1.104137712323418757e-01
1.071428571428571352e+01 -4.953496730061356795e-03 2.105236772764553996e-02 -2.462212307849591386e-02 -3.819088225425994881e-02 -4.681352315103901041e-02 3.234485636152699406e-02 -2.758681502306947753e-02 3.780637422401822434e-02 6.545522850490646458e-03 -6.975906631044698734e-03 -6.761342048337775669e-03 -3.621436515876692852e-02 -2.114659176359853093e-02 -1.892605011693094391e-02 8.685825323607597459e-02 -2.862423207694956770e-02 -2.553943916291066818e-02 3.412191789552032769e-04 -1.319619685743359146e-02 1.262337884090478611e-02 4.827202522400458125e-04 1.346015424304746605e-02 4.324643633489180100e-02 -4.607554117346113892e-02 3.766491374001787462e-02 -2.388220760766698522e-02 -3.557578151367064845e-02 -4.672888098937324347e-02 2.717995298286642047e-02 2.015533480073418426e-02 3.192891476782829148e-03 -2.033198964227574818e-02 2.063752724829224366e-02 1.706870467301464453e-02 -3.279003388062137064e-02 -1.790019861826886924e-02 -5.984665812438430543e-02 1.366216162610037546e-02 -8.898079553311603884e-02 4.331645633388707395e-02 4.812186677012028624e-02 -6.290600039282986944e-02 6.834688123246716873e-03 7.257868739538186897e-02 -9.836153105712289874e-03 1.410977912073298479e-01 -2.790823228659643218e-02 -5.700226987497636344e-02 -4.853712898273809112e-02 1.294625824360017552e-01 -6.518054614960590298e-02 -1.381142292951862971e-01 -3.692278157402902050e-02 5.889942944354761845e-02 2.070132511100168660e-02 -3.106573897058250659e-03 -5.308405170264402818e-03 -1.086878948601927887e-02 6.322449282816423877e-02 1.424448824142170167e-01 -3.012874980413725919e-03 6.804031984794069524e-03 -2.428283177508104573e-02 -8.996021236210348035e-03 3.880893196077522811e-02 2.858267951845838706e-02 -6.138893545545230646e-02 -1.719785737576680004e-02 -1.307301591573626909e-01 -1.033880675881276578e-01 -7.748620013478904611e-02 -1.262962072276123393e-01 -6.287159649890892987e-02 -1.002325378093111563e-01 -6.517816421527546089e-02 5.952707904166461977e-02 -2.018521657009147707e-01 -5.228207271168319736e-02 -2.252201161899815979e-02 5.738444778581593131e-02 2.567680413730256028e-04 -1.107734491644987856e-01 5.856095690481211147e-02 -2.171548347487353009e-02 -7.521015267077091337e-02 5.721960379832971566e-02 -8.632162091281787852e-02 4.749008652610369613e-02 -4.360698991073189146e-02 7.460932621740602733e-02 -5.232051289985306664e-02 -6.773832342735848500e-02 6.282376685782476052e-03 8.435504747878375120e-02 5.066234317500493099e-03 -1.475301448350576916e-01 1.646962202632828781e-03 6.741302626256835684e-02 -1.731612439892612765e-01 -6.544517733671381676e-02 8.274991539553659334e-03 -1.691132076921977867e-02 -1.844035419358532393e-02 4.475917376213295329e-02 -2.970144971868010630e-02 1.852514052035989789e-01 -4.974759035151209152e-02 -1.031797415212158398e-01 -4.619809656590896652e-02 -7.830987249990370436e-02 -7.227618788928162619e-02 7.520455186030945705e-02 3.338813996970988601e-02 1.236374385882623578e-02 -9.220265426352024229e-02 -5.990294981989098544e-02 -6.742026606692930191e-02 -1.280297424735441225e-01 -4.290162574715686988e-02 -1.370193273108729903e-01 -1.761312416015144502e-02 -2.348385936418018877e-02 -1.380087684178318008e-01 1.841987238856617470e-01 -8.431117695780593335e-02 -1.871183462515970397e-01 1.511791765666129807e-02 3.431144006952380893e-02 6.567393927379989137e-03 -1.808557307551041105e-01 -1.617421030558696127e-01 6.193116956362787820e-03 -5.095727932279800476e-02 -1.133710494221877724e-01 -3.886061748696415658e-02 2.740033962457668060e-01 -1.540857190425211631e-01 4.467773198580487354e-02 -1.848826447459112066e-01 6.753638102243156305e-02 1.828409272373808514e-01 -1.222718452430498343e-01 2.075811393602025948e-02 -1.327382106871151379e-01 -2.079646293407430291e-01 -2.373718163085403177e-01 -8.902543917461484824e-02 4.096768480675920532e-02
1.085714285714285587e+01 -4.489474807535777205e-03 1.920566259572539444e-02 -2.258643501727653283e-02 -3.601658232234707102e-02 -4.523874640135570196e-02 3.496992526440712706e-02 -3.047732634211586245e-02 3.902592391637831754e-02 -1.492142457242376895e-03 1.259912118949472679e-02 1.699480932871162003e-02 -2.383942418780393355e-02 -3.792753107711700766e-02 2.213132355159805678e-02 -7.143892203018822884e-02 6.230434601663789596e-02 8.361179113772479465e-02 5.073907683364856785e-03 -2.052428480040351458e-02 -8.211468365497343047e-02 1.049371307163573658e-01 -1.320936904138158563e-01 5.010451153089874599e-02 -2.874981385587231653e-02 -1.535344529001909236e-02 -3.117725494802316318e-03 2.347874099776847689e-02 -3.728638522136337730e-02 1.926854764686289009e-02 -1.624873549456342867e-02 5.149491508290909327e-03 1.656891480777272080e-02 3.567628126458672472e-02 1.055059388821344250e-02 -4.620501263670569181e-02 -1.730733278836144202e-03 -3.156202100617844925e-02 6.510959687570451460e-02 -2.328244630579235155e-02 1.829926469715268539e-02 3.111016123930597510e-02 4.569791895655817698e-02 -2.656131788850925671e-02 2.716130538628910851e-02 1.224580206859181009e-01 -4.521323776586247400e-02 -6.342170308637005982e-02 -8.928983749696181148e-04 -6.783414683333170714e-02 -6.382117776910507800e-02 -4.054833655990730534e-02 4.003634055746992104e-02 -7.059908406166169603e-02 -7.090206829424989567e-03 4.489358724188980201e-03 9.722924414492865874e-02 -1.710951768588218347e-01 -9.349070423989569445e-02 4.414458928049092880e-03 1.219752836713321326e-01 1.555986022947506708e-01 4.343164983615362129e-02 -8.464343121861103714e-02 5.072137925236124695e-02 -3.703433338231545101e-03 -6.935625873053638535e-02 -4.835188597811779926e-02 4.548502636042149605e-02 2.301526326733222688e-02 4.755252906405159352e-02 6.016535924463465440e-02 -6.007870678275469001e-02 -6.332227879124140146e-02 6.482802149541444514e-02 4.383536563159712816e-03 9.161687866898391569e-03 4.986796990171225158e-02 -3.681266018164178200e-02 6.707691275343184711e-02 -9.334453538308833120e-02 9.704378967098649389e-02 6.352690496963733779e-02 -1.566685245211781041e-01 -1.317796699342007882e-01 -9.469401913370294188e-02 -1.093327575920188810e-01 -7.782367906094257715e-02 1.292365261970770951e-02 -5.198066290254300253e-02 2.812947740486498177e-02 4.639611344682518373e-02 1.606542196554860275e-02 3.739513914452952809e-02 -1.530423596075435599e-01 1.574282084092449852e-01 -1.350691364378911463e-01 -4.850552698729288653e-02 8.188886905960325591e-02 -1.182116855081857265e-01 6.180301700971939372e-03 -9.052091041968847451e-02 5.316454216962809148e-02 -1.105421471698039004e-01 9.288970743785450457e-02 7.954990699710128010e-02 1.531970725841447613e-03 -9.401262345805533327e-02 7.733454360059656418e-02 7.288621380849839848e-02 -1.026856804519528654e-01 -2.313780036752850766e-01 1.552477706305541993e-01 1.663664301483073343e-02 5.465585657777158324e-02 -2.161506112394737111e-01 -1.803657735999124878e-01 -2.447894983133224941e-02 -1.098851489027738854e-01 8.833698870437031725e-02 -1.257542150561060390e-01 4.366243021601214080e-02 8.321442720056209177e-03 3.368563730767391851e-02 5.866455048622184337e-02 -3.031507067342146394e-02 7.661456013878423232e-02 1.481969316341463262e-02 2.946176095358343620e-03 -6.806380656969548970e-02 5.114076507385368481e-02 8.366522614461217866e-02 1.727416511618251327e-01 4.679597608497784028e-03 -1.008293764149666497e-02 -1.468053135054402381e-01 -2.080842331184641625e-02 -5.620369039355107427e-02 -1.308096607245654852e-01 -8.015542971781324313e-03 -2.989561315164565025e-01 -1.436862049232504879e-01 1.361901445343453865e-01 -5.001969146728532656e-02 -1.155062520104937207e-01 9.757390346661122538e-02 1.692399156217540557e-01 -8.066026072601555075e-02 1.203224052656198112e-02
1.100000000000000000e+01 -4.134078357479030984e-03 1.786710053530296549e-02 -2.110621658791818692e-02 -3.498211236489194575e-02 -4.597581449027672573e-02 4.139485880226881354e-02 -4.253941879893680805e-02 6.183186752466961200e-02 3.691274323576453770e-02 3.140464938744875339e-02 -4.927266620468648273e-02 -3.190002272299591324e-02 3.928698148672922497e-02 -9.262370779729388326e-02 -9.298510558147493610e-02 -1.395190397658301919e-02 5.949426341859288814e-02 -5.986711781767581342e-02 -1.447817006415063820e-02 -2.357629089304068976e-02 -5.297946178192940170e-02 9.394188930059761689e-02 -1.215825879288050596e-02 1.315441402315374875e-01 -2.257300678352319387e-02 -2.607308287870386404e-02 4.411844345662949834e-02 -8.720115948672900463e-02 1.521027029227146610e-01 1.910238765834388827e-02 3.119026055285348958e-02 -2.223468324621164990e-02 4.000626664200022664e-01 6.148803716998003238e-02 8.488477996789914326e-02 -1.031232503021439588e-02 -1.111570753280814450e-01 6.327419095247141523e-02 -5.783573332622948121e-02 2.153169325985299920e-01 4.265352426170070793e-02 5.859785755267064161e-02 -3.297835885074092838e-02 -5.124815783470481473e-02 1.405509975281881707e-01 7.755540373450667269e-02 1.458967325521341035e-03 -1.646634834410037607e-01 -1.635174765359405369e-02 -2.215995146288730899e-02 -1.566039861072924047e-02 4.377787836414557404e-02 -5.570542959248808018e-02 -1.354939849922985884e-01 -5.007920361566266688e-05 5.586105361504600103e-02 2.916703706612961203e-02 1.061512461945973984e-01 -1.097534148567929219e-01 4.449905023082868782e-02 1.315271493911480405e-01 -2.849675016993916121e-02 -5.727805339638009779e-02 -1.474880294908429146e-01 6.941748263720737278e-02 -1.233435076038409683e-01 -1.597420728938422629e-01 5.609369964255898552e-03 1.314196674148621763e-02 -8.596391020826352203e-02 -1.687649678167930378e-01 1.249820989063266281e-02 -7.429016160130919033e-02 1.908381642663076888e-02 1.852964415983596527e-02 7.220397240387736726e-02 2.738276851846096344e-02 -2.993727432474007147e-02 9.231995895995111223e-02 1.154611584822088158e-02 1.088302563376311732e-01 -8.687049644349952027e-02 -4.386005097913409784e-02 -6.516132134877319904e-02 -7.051869830745484402e-02 1.363319064433197482e-02 1.222934981359069528e-01 1.462174653847871375e-01 2.767767246231192871e-02 4.583366013298634939e-02 -2.809953339290966606e-02 -1.260673311748007619e-01 2.625676513292519651e-02 2.234644749045146608e-02 2.135083893037758793e-02 1.474651600900236253e-02 6.730131302247303882e-02 -1.680497492953436089e-01 -3.653421677706084753e-02 8.822975180906598991e-02 -1.480435092564037769e-01 -1.152709953629214024e-01 -3.863821244832738727e-02 1.127669364625307098e-02 9.325363600450718368e-03 -8.120275009747081113e-04 7.042924455587112886e-02 6.388762985619692285e-04 2.290323881950977747e-01 1.027353839547850561e-01 -1.773189335634120511e-02 -3.216752871452746576e-02 -2.258172144582826571e-02 -4.096164538944515460e-02 1.623617326994402088e-01 6.938503440923154963e-02 -3.048496588258297691e-04 2.622045081460868537e-02 -5.964965710029101337e-02 5.183589034904832055e-02 4.506696487147505634e-03 2.380249374245500468e-02 3.871570248934183122e-03 -1.543978422890903146e-01 2.609941461802944840e-02 4.090484479243199772e-02 -6.206296315398946578e-02 3.219384839099245776e-02 1.372667633285676314e-01 -8.017457248232932876e-02 -8.795893777155132376e-02 2.178763695743466539e-02 8.349457936362435218e-02 5.338449059652142226e-02 1.378877583440489205e-02 9.877494819284177510e-03 6.933679442702463114e-03 1.902606755291376059e-02 2.159693406621913600e-02 -5.094392104075359806e-02 4.136457035770694092e-04 -2.579190108083664890e-02 -8.108101593407414376e-02 1.237910105586671056e-01 -1.818479021319790653e-02 -4.480603612607492875e-02 -2.249241742061689267e-02 -7.524215310643078691e-02
1.114285714285714235e+01 -4.304447070942140491e-03 2.022305196040796726e-02 -2.475378639154167740e-02 -5.100142833817501720e-02 -8.290802914073855390e-02 1.052178001785419731e-01 -1.173652975053435382e-01 1.838634340917087162e-01 9.843864450382427966e-02 3.720882401578374382e-02 8.598852211743673868e-02 -1.493979236412704692e-01 -3.983086129169437495e-01 1.496711776482459177e-01 1.208574100607367752e-01 -6.940956451705497521e-02 1.259132599793926222e-01 4.027409311332942887e-01 2.092917949790444598e-01 -1.099684561121320875e-01 -6.297210446582217347e-02 5.397192663727962830e-02 -5.420205853543713127e-03 -1.160448295212467840e-01 3.985008887936206112e-02 1.159452569202312766e-01 1.457000591636854192e-01 -1.704783114559269355e-02 2.984990998960047187e-02 9.101712692373306601e-02 1.080026829962786872e-01 -8.168308761038993102e-03 -1.907434910520655613e-02 -1.023566083006819255e-01 -5.981049352634250360e-02 2.951951556708585708e-02 2.482957138350630477e-02 -2.243729139361886823e-02 1.365292177761577019e-01 -1.530498113909788301e-02 -9.104900370458747505e-02 -6.602187245656629400e-02 -1.713392430122450197e-02 -5.639594426554365991e-02 -2.123487484243977153e-01 -3.700117178061225476e-02 -5.890301804745340158e-04 8.255460868175591715e-02 6.925203586096730091e-02 3.229242284501220028e-02 1.517707208749403125e-01 8.835667399741135852e-02 -7.480364356807012519e-04 -6.261843576578661474e-02 7.095185006345647305e-02 -4.491411563257463949e-03 1.633742301202994671e-02 -5.915178480250930793e-02 -7.217318317384002757e-02 9.523838646671856090e-02 -1.107802395015461058e-02 -7.359081437975786844e-02 1.093090439248652068e-01 8.404507385723808399e-02 1.043882131364735726e-02 -3.436620105911755707e-02 2.309429876076252511e-02 -8.202065224127122467e-02 -8.576607143401158984e-02 -8.898579135541258289e-02 -3.646694557187063479e-02 -2.288041669584620422e-02 -1.129736211275469415e-01 -5.183451072471594728e-02 1.158491865862457636e-02 3.094812087826725663e-02 5.281615989909159425e-02 -2.025037012900884285e-03 6.763558866399754267e-03 1.025636867537987329e-01 -1.423004268650643030e-03 -6.618130613939962603e-02 -1.423031548706444605e-01 -2.078972855414623969e-02 -2.038543480810850808e-02 -3.767561884776263192e-02 3.189345302004282373e-02 2.865747599220528838e-02 5.066933487390584689e-02 -1.024940809293123367e-02 8.882053635880057807e-03 2.805109703448399432e-03 -8.089672074565931736e-02 8.500529675346944758e-02 -9.650659223273648502e-03 1.189470472521129800e-02 5.578941302541088991e-03 -6.594148012309608564e-02 1.602250116337296942e-02 3.911015110265600447e-02 1.253435604656097119e-03 -8.047916161757293074e-02 -4.444800961642673270e-02 1.759643996425235002e-02 -4.400058118845381894e-02 5.097097912126468539e-02 -1.338318347017461440e-02 4.655184408816476910e-02 7.649555161656172719e-02 6.209060150976905210e-03 -1.243222307665838716e-01 -4.932794061157663029e-02 -4.228772429964275381e-02 1.089688503971313893e-01 -1.711028024922311031e-03 7.885073994878633724e-03 -1.556791931569949947e-03 4.611780576736500964e-02 -6.346354483150869370e-03 3.526134630654467750e-02 -4.579186664782128324e-02 5.032985259243829418e-02 -3.771704398268967140e-02 -4.017655047475587882e-02 -2.639237668433516010e-02 -1.074993077987319726e-03 5.334902235195348313e-03 3.377196704935848948e-02 2.598781707922638573e-04 4.591511619269364464e-03 1.430369988316600692e-02 -2.727919762284791716e-02 1.695994710142357739e-02 -3.194404223533556936e-02 1.575297221357638972e-02 -2.222874342729810188e-02 -2.599667782595884921e-02 -7.643066284322982268e-03 1.421269153287289637e-02 1.187304916245075261e-02 1.750013195314191125e-02 -1.476514020559781780e-02 -3.489001895405369896e-02 2.920347044440230536e-02 5.916732530946340607e-02 8.604703959669009194e-03 -2.118155250239362689e-03 1.025328106493636482e-02
1.128571428571428470e+01 -5.413935398525560570e-03 2.713095518418077653e-02 -3.399478112775074917e-02 -7.177208153330465190e-02 -1.099934518964048452e-01 1.031845105727140222e-01 -4.453947357762676196e-02 9.306622250632544391e-02 -1.276805908126671385e-01 -8.940532453622344888e-02 2.323400068176484645e-01 -1.021198623841226144e-01 6.393379694723887174e-02 9.736158498585192889e-02 -4.584356710191440920e-02 4.889470428436701842e-03 -1.814869865651068115e-01 -5.395726923605542735e-01 -3.556192251264216064e-02 2.384064768696377568e-01 1.727154621719974859e-01 -1.944603158573370710e-02 7.704128900070913999e-02 2.190218830643664294e-01 2.511671598123280807e-02 6.079228894721913634e-02 -7.552850517677446585e-02 -1.265518689070794789e-01 -8.387837773317172174e-02 -9.001474551599922833e-04 1.236065561807710850e-02 -4.649861796657651231e-03 -5.979227420692088263e-02 -4.096572091774423191e-02 -9.727056547136468667e-02 -9.701718459381340753e-02 -4.621731916195931204e-03 2.791258095574825765e-02 8.483472469244249248e-02 -5.058040322938091304e-02 -1.510333330610456101e-03 -1.311887704697045909e-01 -4.786817709024658585e-02 -1.063045702399285572e-02 -1.692685471116583962e-01 2.606690445651806479e-02 2.511987916646040223e-02 -3.519746966578781583e-02 9.301513428659527113e-03 2.484521610487616314e-02 8.240041647835445737e-02 5.959601883128634592e-02 2.638014821127409714e-03 5.574822760801691895e-02 8.343704296856366276e-02 -4.579645346191958677e-02 -5.144616928354218272e-02 5.835338492614444011e-02 2.553719765654614143e-02 1.031521837121758406e-01 -3.283225542599810254e-02 -1.226199818910959638e-01 2.394018747222991308e-02 1.152952410148488649e-01 -1.535539331393839801e-02 -6.668310658018872239e-02 1.509181556972084282e-01 -1.050425862397712934e-01 -2.912024384812370720e-02 9.997713526491243050e-03 -8.869776126015149059e-03 -4.441972970958611711e-02 -3.971590063439420226e-02 -5.487621238705060744e-02 5.456958029290166767e-02 5.047194803107133559e-02 7.655846007534354569e-02 2.691975993300156286e-02 1.194300271339679767e-02 1.168268339239062759e-01 9.444477530259762915e-03 -6.719331731963855414e-02 -1.653841297388616016e-01 -2.107434163949859288e-02 -2.038946464784196014e-02 3.890615264371070654e-03 4.111491342620010592e-02 -1.849266499292823857e-02 6.478428050825119078e-02 -5.337065150912246453e-02 -1.479651716495981179e-02 -7.584405066734260705e-04 -7.781813051698237282e-02 5.861574866094490521e-02 6.820179251681576186e-04 -3.089258862995702959e-02 -5.231767085786864085e-02 -4.690231154545099201e-02 2.832158545452342913e-02 2.705490180344434156e-02 -1.724541711560128449e-02 -6.042921070320921018e-02 3.121737346070671548e-03 4.756167304511928207e-02 -2.332631396655940326e-02 2.944040815374986131e-02 -6.322411466225587653e-03 3.167184722810680725e-02 8.449846014009911033e-02 1.917004484581690330e-02 -1.141859175514888108e-01 -4.534789116481408727e-02 -5.379309647193303984e-02 6.390945939894195071e-02 -2.549574235556074583e-02 -1.560024719988642623e-02 -3.679848742540061009e-03 3.753487579252887119e-02 -1.785414773846849198e-02 -2.668742387375955521e-03 -6.368290468693289796e-02 7.975318998232290568e-02 1.453148608133906106e-03 -3.319876326868255456e-02 -1.296530394015555157e-02 2.467841473443547692e-02 -7.695783219908809356e-03 6.812529564720432029e-02 1.763203191478464674e-02 2.222704546636181458e-02 9.534700801780813736e-03 -2.958833958745778203e-02 1.109783720968182978e-03 6.470231203951082484e-03 -1.044847652654230623e-02 -3.965466512242461403e-04 -2.262958340866810109e-02 -7.320001881963750755e-03 2.732320974594643070e-02 5.005066648693986403e-03 3.376568213301310573e-02 -7.621570036298747249e-03 -3.408005620460258928e-02 3.624786528735544910e-02 4.728368943531904151e-02 -2.463670581751829271e-03 1.856226542802973112e-02 1.371829444238651004e-02
1.142857142857142883e+01 -6.809950093027351825e-03 3.210657434531562909e-02 -3.928522951725360590e-02 -6.627535426882807945e-02 -7.736071438367048136e-02 1.969425069357285188e-02 3.842827490019127407e-02 -5.608801096601497005e-02 -9.267267501375629768e-02 -1.364092709395606055e-02 -1.066640748809735695e-01 1.569604711804772901e-01 1.988138756575829336e-01 -1.748391733965526940e-01 1.301927206499608747e-01 1.831174107340028112e-01 -1.870568039010050421e-01 7.592368730956849943e-02 -1.674246611337116275e-01 -3.322269991519906096e-01 -2.118472409971074166e-01 4.019641875619744259e-03 -8.581362843049342159e-02 -2.322709867061355515e-01 3.331985715948767440e-02 -1.549531586235811283e-02 1.617369362357805596e-01 -4.776923244953929512e-04 1.975094876627204177e-01 2.364364629628361043e-03 1.596119153410253122e-01 -1.023742408848885878e-02 -1.607552723435705100e-01 2.162028677025472356e-01 1.768037600917223839e-01 -5.706831507175622736e-02 -1.466022717135080922e-01 5.004713113178642370e-02 -7.578694564183012516e-02 3.604779334989289402e-02 1.907095984918289952e-02 -1.118424265090986469e-01 -3.425323746712943818e-02 -5.828555154546744693e-02 -5.441075126850153376e-02 -1.334483484666004922e-02 -1.696006932384028568e-02 -6.441596010378926318e-02 -6.099878238186829532e-02 2.518134053676404985e-02 3.650534205975124180e-02 1.930060623649778673e-03 -9.992138901803414297e-04 9.495571611463327066e-02 5.289529635774704169e-02 -6.077079615610626873e-02 -7.079989085721273556e-02 8.349450560168082680e-02 9.939537522218575005e-02 1.110932706625512301e-01 -3.830017773870231929e-02 -1.386150839548452585e-01 -5.513149825530996168e-02 1.710947047352392447e-01 8.725532885603589847e-03 -8.259940891015945391e-03 2.077599229013107618e-01 -4.061402076031278563e-02 1.361635787465714613e-02 1.103763975630240868e-01 3.104696561980268416e-02 -1.623479949798645530e-02 4.359482603294256159e-03 -2.000914167697814827e-02 8.203861945343286777e-02 3.992527612818869837e-02 4.695386388052734394e-02 3.647297002635657009e-02 3.598789672663370298e-02 7.314737828853667967e-02 4.874191350254032662e-02 -5.827201132144616685e-02 -9.717927026043135519e-02 1.264751167941053842e-02 -9.799825001487932896e-03 4.737438790147402434e-02 7.493818357905618517e-03 -6.075976089124116714e-02 2.874576614020090196e-02 -2.061777762453746027e-02 -3.603046726862272481e-02 -8.901043625663050641e-04 -3.216243034694352826e-02 3.572979540155408335e-02 -2.279801029701856649e-02 -6.680565489338882723e-02 -6.272946067800280745e-02 -2.405700008636857748e-02 5.032483666779359599e-02 -1.032622181522197674e-02 -3.306722828855353929e-02 -2.368143699974003050e-02 2.880442124214734056e-02 4.369215551078484139e-02 1.135267382980763122e-02 -1.698245782962316472e-02 -2.568350492883356151e-02 -4.730986913559021359e-03 7.133286589830645230e-02 1.027631577009337042e-02 -6.512049992396634623e-02 -3.991329530876289861e-02 -4.878321941067956941e-02 -1.303026048276001610e-02 1.294239862200932678e-02 -2.677410206401930823e-02 -3.817285200158507946e-02 4.471623052985413543e-02 1.680373524052864581e-02 -2.049660878278072168e-02 -2.566515566269330501e-02 7.869885344968602370e-02 2.128449989015382057e-02 -2.168675341902806183e-02 -1.896641883209631424e-02 1.946893557585187978e-02 -3.579527975489499303e-02 7.197383645689600651e-02 4.199058792493421538e-02 3.994204971725101583e-02 -1.082124771748553798e-03 -1.786783608952207877e-02 1.110885177463450356e-02 2.793945351657705495e-02 -3.868350672053192611e-03 -2.195362579085507592e-03 -1.762487469529734618e-02 -1.538495523925793168e-02 1.403304468787846052e-02 7.787403662246491186e-03 3.236149490975148701e-02 6.751980948012401527e-03 -3.175737452228146601e-02 5.411427406429736298e-02 3.523819763247271891e-02 -1.247612984745801118e-03 1.420053664679302510e-02 -1.451437040098501989e-02
1.157142857142857117e+01 -7.250160454462397687e-03 3.143961675848060827e-02 -3.731610366902850945e-02 -5.108652945283809199e-02 -4.803792107432705571e-02 -4.439743443208060865e-03 3.413119514809597778e-03 -3.236282050179713210e-02 2.611223030043269971e-02 5.950031584596978534e-02 -1.263426031413731332e-01 1.869018512735995050e-02 -7.705938909157293570e-02 -9.681341616632824221e-03 7.566671604430139086e-02 -2.208920279701664588e-02 1.083134177740147502e-01 2.462742642393384862e-01 2.267588509659962115e-01 4.251815541492755257e-02 1.504862337929362415e-01 6.760806761259260944e-02 1.957372250764474741e-01 2.450422699405420401e-01 -3.666041632364634706e-02 -1.921225589432463922e-03 -2.062706146920749717e-01 -2.798848631624617500e-01 3.539302801506977181e-02 -1.571881692739876546e-01 -5.110253111701330148e-02 1.625000123641470728e-01 -5.090940206394478640e-02 -1.981682053629535770e-02 8.628899932073252899e-02 9.287509217264097727e-02 -3.528078033797574925e-02 -7.895574523405550493e-02 3.036171866840042810e-02 1.172734544363405150e-02 -1.372031734343731775e-02 4.677967819470744970e-02 -6.554628622295427531e-02 2.011650642375043541e-01 7.049114427643107111e-03 9.057921388511273875e-02 1.634563028127303946e-02 -1.551768206727945631e-01 -1.860597683194246607e-02 1.013923110150375811e-01 -1.119758702271552303e-01 1.321716118790276784e-01 -6.906110246955175780e-02 1.364123005713740455e-01 6.567545966777262045e-02 -4.187809876080282601e-02 -4.706130726273022313e-02 1.744924103556844130e-01 1.325408434697395998e-01 -3.012141921486606588e-02 4.686806811399078093e-02 -2.014432180046904150e-02 -1.225949558911917925e-01 1.245155200633824705e-01 -1.947014513667731303e-02 1.061531829869612753e-01 2.009791804063654208e-01 -8.945024472755884470e-02 3.167079107731007870e-02 1.512803378000213139e-01 9.419091082288066907e-02 -3.339767510092211955e-02 1.379238007606175542e-01 -6.477851895041089603e-02 4.084018372355695953e-02 6.747008005598520430e-02 -4.105177233787468682e-02 8.591983748645137808e-02 6.064673188924833008e-02 2.686107767403703508e-02 2.513878351414370140e-04 1.280895109523579600e-01 -2.249471061562932639e-02 -7.419792685513472083e-03 -8.338475735528950994e-02 2.561861634041578614e-02 2.105589798117851741e-02 1.682309607686948219e-02 -3.948867998083214342e-02 -2.191957056516136496e-02 -2.637226158184654765e-02 -7.778687586476507043e-02 1.163816295829730177e-04 -4.439501629871377836e-02 -6.410873922863716268e-02 -2.677575672874969379e-02 -5.880536994708598919e-03 8.214586744691103337e-03 -1.597356589492094150e-02 -3.770576243770647207e-02 -7.788391018858489834e-02 9.488529555176424685e-03 1.686349111793889258e-02 -8.838117160220577972e-02 4.759433004380944632e-02 -3.495302384782264515e-02 -3.963876503853008826e-02 -7.373688296643554629e-02 7.470951732167599446e-02 -1.294983539130877340e-02 5.620453674473450956e-02 3.917374059262513503e-02 7.274874223597753778e-03 -7.353254955069224441e-02 9.869850742820833467e-02 -3.163290104708783770e-03 -5.707456604916341658e-02 6.580836101933869309e-02 3.581099915714458515e-02 -1.371809641212016519e-02 4.601900630116766144e-02 2.027227359965391371e-02 -1.466482956730856373e-02 -1.599693582297241970e-02 -2.524858049738283941e-02 5.899645612533362376e-04 -9.898913423963687230e-02 9.531838294628634800e-03 4.018152897242339983e-02 3.211088021122558006e-02 2.720181970834630470e-03 -1.253263189187979985e-02 -1.244838721382509564e-03 1.540932580714278466e-02 6.222680297054241846e-03 2.521286275057785242e-02 7.000389319458098086e-03 -2.246277610237092104e-02 -1.532848439925944654e-02 2.731810486675962865e-02 -1.600428635971459096e-02 6.150845989897424371e-02 -1.350402165170255624e-02 -8.323946090299945075e-03 2.629917849694480766e-02 -3.920298919543685132e-03 3.991152259777264177e-02 -5.753805428225127611e-02
1.171428571428571352e+01 -7.179050978935296728e-03 2.913655192903568530e-02 -3.367953468896744962e-02 -4.123215826350812296e-02 -3.860041876175134001e-02 9.225120978776323727e-03 -3.984182228834042688e-02 3.149441409476932269e-02 6.271498181286767892e-02 2.761697531318227025e-02 -3.346996741941411779e-02 -1.076082630972360760e-01 -1.083967992820471515e-01 5.747734364705807397e-02 9.304247952174862779e-02 -1.102029464760077015e-01 5.133916555079005156e-02 -3.573470927580386231e-02 9.729465921688532082e-02 1.160941691030985268e-01 8.756990562263043676e-02 -1.334604721118487491e-02 5.677698376989721157e-02 -9.706774988929108006e-02 -6.943546074494334752e-02 -1.137559530447259243e-01 -1.284213080103808191e-01 1.287941263720495111e-01 9.287472782225389412e-02 5.187570710423449610e-02 -1.216933584217500530e-01 -4.918268056313899452e-04 8.952886302671607399e-02 -9.835471625241302973e-02 -1.033681135748276692e-01 -8.243895827602240600e-02 -6.191225985876466081e-02 7.880091255465182520e-02 -1.155663633047411265e-01 1.224935592713415067e-01 8.411887128400133418e-02 6.457613772139229880e-02 3.584817288378693012e-02 -2.491721671821129636e-01 8.295520073236374581e-02 -1.219960547612773949e-01 -3.377277249740965465e-02 3.979884376799033840e-02 -3.321349284598493212e-02 6.333826045339961686e-02 -2.930858554098639962e-02 -9.399367660782032008e-02 -1.790025258674462355e-02 -9.592786085591313572e-02 -9.604499299973902338e-02 -1.112005179540368448e-02 1.121991717562284552e-02 -1.226547218097789466e-01 9.618744230316768340e-02 1.553632235567870279e-01 -1.084593309168505465e-01 -1.152623533954884455e-01 -1.040107366542405432e-01 3.755170261980980695e-02 1.463402935615377709e-01 8.118611366811860630e-02 1.064853588735735074e-01 1.395541687849499168e-01 1.335739360548220643e-02 1.269613921261430467e-01 4.807054318427261136e-02 4.722412806956088199e-02 -4.593387405889752528e-02 3.645338660795154756e-02 -9.205852187017972768e-03 -2.024638174702102222e-02 5.544765239729505107e-02 1.123006021121387282e-02 -3.254539598690032315e-02 -2.801073057529168686e-02 1.100334092410305553e-01 -1.600995888234098552e-01 7.214895431489380673e-02 -1.889345554916062320e-02 1.828232257613688350e-01 8.242307987855394813e-02 -1.849537567479275779e-01 -1.733825617867794100e-01 4.737077473474624045e-02 9.910535610455090821e-04 2.916794059575729056e-02 4.117184603967249945e-02 1.753734200763453974e-02 6.005507033949090273e-03 -9.196207854756202615e-02 -1.491255861908989122e-01 -8.241277886765317751e-02 3.972555399520290992e-02 1.072022984795699060e-02 -5.441523722393717261e-02 -5.709600683965865286e-02 3.052890551924026391e-02 1.409959806154350570e-01 5.059630335683451552e-02 1.440166431433963917e-02 -1.241796306235478098e-01 -2.524094841151479363e-02 -8.334164453591748345e-02 -4.563166583933226522e-02 -5.155083729739671355e-02 -2.423140646730760628e-02 -5.590095346314247031e-03 5.448614744119526648e-02 -9.041054246347753065e-02 1.307675122998846751e-01 -5.471851214063283390e-03 -4.454874580294889558e-02 1.284836160440397668e-01 9.686312820567229143e-02 -7.182904629913669341e-04 5.903628587909495740e-02 1.857398967737174389e-01 7.058613535797909899e-02 1.679698326207245199e-02 -8.772340879047044182e-02 2.776619417158210715e-02 -8.411911947933321809e-02 1.242578336607514100e-01 1.160637764716910825e-01 1.944534563961475976e-02 1.911019308336856654e-02 -1.407105708404944155e-03 8.910458348771224668e-02 -7.897821474118132956e-03 -5.005942830529503014e-03 3.539586726488072599e-02 2.333163247876813770e-02 -1.771503096432653843e-02 -2.749169111531238677e-02 6.498780488408748002e-02 9.249837398794424903e-03 2.651555526108920896e-02 -2.761642227018334950e-02 1.158642452901106207e-01 -9.747608218103942512e-03 4.582675850592982103e-02 2.175068064167754930e-02 -9.179437957422144356e-02
1.185714285714285587e+01 -6.902419771261625661e-03 2.716327486202682953e-02 -3.104436428468518999e-02 -3.954324169069150380e-02 -4.309919887786387710e-02 3.428764479806598736e-02 -5.967656524229651011e-02 6.549491376084805305e-02 3.319674903594471010e-02 1.429499511416268756e-02 4.322104630537289272e-02 -7.372435443745961603e-02 -5.897513769429478525e-02 8.623549622084199229e-02 1.531754458216551436e-02 -5.186002575199705894e-02 -1.469911729509856546e-01 -9.173264713958144412e-02 7.433708984531256503e-02 -9.969080618600126287e-02 -6.615124670286580411e-02 -5.602593610995445367e-02 -4.187750475992601390e-02 -3.542930718726734762e-02 -1.975893493574201396e-02 2.915790558552599360e-02 1.353232013853495896e-01 2.685726456716697880e-02 -1.029772456560669736e-01 1.295599432476124968e-01 -4.335707496204196064e-03 -5.833742130155523953e-02 1.282409572264943121e-01 2.219574336501592970e-01 6.496829769377822361e-02 -5.356764817010725016e-02 -1.109139931890755666e-02 2.683095952106590021e-02 2.369801847363567013e-02 -1.311557602692693496e-02 -1.406718792661239108e-03 -3.733327777102821848e-02 -2.836403280345483734e-03 2.418724648654099404e-02 6.113655439977358497e-02 -4.020340018466463800e-02 -1.013851449237478108e-01 -7.391694990711804303e-02 5.046391693948960172e-02 -7.006873370984774635e-04 -3.689195429719758362e-02 -3.258873404971383836e-02 6.159592538157233205e-02 -1.822077135372425147e-02 5.715666675045032868e-02 6.411758031371369952e-03 -4.848694377976180137e-02 -7.150840348908248101e-03 -1.160629041895549080e-01 -6.572425702637886558e-02 8.777566793408363155e-02 -3.053026256798022087e-02 6.123019457846944763e-02 -8.995068257495478226e-02 -1.921320798461109425e-01 1.305409402327960874e-03 -1.320971836024036616e-01 -2.025548232813617622e-01 7.898999079865633155e-02 1.290142814538087490e-01 1.337870788158076474e-01 -1.851560573359675443e-01 1.003956592247597368e-01 -2.141981693810120560e-02 -5.234316508190039671e-03 7.312114482523221493e-02 -3.954118546615364993e-02 -3.153982959129965347e-02 -1.664635556662003302e-01 5.657312773248193705e-02 -9.418878345944328712e-02 8.351425548050966929e-02 -7.404480939319581234e-02 -1.415506562815790348e-01 9.696742413533786242e-02 8.516822957861122298e-03 4.900347885571612605e-02 -8.618030668473622424e-03 1.319101579531110624e-01 -8.146553610236385856e-02 1.644287372324448604e-01 -1.687473828742270809e-01 4.967855769638793856e-03 -1.284784976398825329e-01 -5.150241925075899757e-02 -8.769459425920272944e-02 2.317205128201989262e-02 8.675620974368507266e-02 -1.733350826595437544e-01 -7.601630790654043124e-02 -1.382813605467512197e-01 5.464095964657835619e-02 -1.278374810983377505e-02 -1.402457605992605549e-01 -4.115189672411550398e-02 3.261521295317771404e-03 7.632498317371655405e-02 -9.527194615618107820e-02 -8.970106848458285487e-02 -5.729057121878403103e-02 8.261322933047660078e-02 -1.939394181392669475e-02 1.323734534427050413e-01 -5.271015752888360412e-02 5.831093767927766208e-02 1.494699853642144083e-01 -2.992289982108795043e-02 1.081639009301490484e-01 4.878093992477015861e-02 3.764205575776446121e-03 5.107500517798272549e-02 1.343881806485978381e-01 -1.177740553197669827e-02 1.046606171129407375e-01 -3.165900952029313681e-02 4.368847580402185349e-02 -1.140616487697952985e-01 -2.172248203796717583e-02 -4.672092495426397041e-02 8.891455549213977613e-03 9.653564549758189561e-02 -6.642252118076326373e-02 -3.690358522233205818e-02 -3.866603072588492562e-02 1.440757464134387149e-03 6.564264570315610225e-02 -3.302474679914601391e-02 5.973217664565461799e-02 -1.089506115575381018e-01 8.305816563948505149e-02 -5.461413633228009989e-02 9.032854433214217160e-02 8.924321161814101344e-02 -6.382121767409698609e-02 2.299031957551567196e-02 8.397516958668452269e-02 1.252127643229981047e-01 -6.366569507845214193e-02
1.200000000000000000e+01 -6.621729161401927223e-03 2.632857659287561949e-02 -3.004899870265724526e-02 -4.350638990751211355e-02 -5.444443022084906325e-02 5.068188254330202591e-02 -4.947534115811739325e-02 6.672262657778865735e-02 -8.586606502136304858e-03 -1.857371378426209141e-02 4.462668821283275605e-02 -3.128137159955580310e-02 -1.269822634379795881e-02 4.832503956999242151e-03 -2.939344288381953371e-02 5.048184566965652209e-02 2.863252476789920203e-02 -7.449727561878363886e-03 -1.068460903315943816e-01 -6.677772616613737722e-02 5.532344818915514023e-02 -1.070118175334921762e-01 4.643925260692175622e-02 -3.635140181860667397e-02 7.568436561950110664e-02 2.211532003043356794e-03 3.161171883250016995e-02 -8.594946965210978340e-02 -4.064666916690324455e-02 -3.648275833473726970e-02 4.963655454507618150e-03 -2.846382881918301661e-02 8.928150883015840977e-02 -6.325056157654077027e-02 -3.816128342776209121e-03 4.592041549031103398e-02 -1.245764671869391965e-01 2.072846361719750743e-02 -6.754065537388016793e-02 1.092798556588018832e-01 -7.870944281372508136e-03 -4.391086172957853542e-04 3.711928801864211591e-02 1.018723897000093671e-02 -2.427641371195716699e-02 1.138002948051376403e-02 -1.846450324533495044e-02 -2.089975016234854599e-02 -9.817847220172780387e-02 1.462886953326250281e-02 2.917730334744204901e-02 8.783316176212696558e-03 4.636517276256733877e-02 -5.097979121507452416e-02 -6.999919960453162811e-04 3.180427704609987971e-02 -8.766356698227284472e-03 5.044823390566224863e-02 -1.122628713570616825e-02 7.704571401696355681e-02 -4.289809472130000356e-02 6.614711951841359405e-02 -8.737094294095201774e-02 -1.013244200611834733e-02 -4.667909310562406988e-02 -5.165798105865961921e-04 7.832057695723193547e-02 1.147586940849377318e-01 -5.682674355774500544e-03 -2.115320846027296808e-01 2.516891526185238009e-02 1.286448735304011708e-02 7.413265350996435521e-02 -7.706864257420581454e-02 -1.587379065333394124e-01 -7.370502862038770531e-02 -3.602215545768702731e-02 -9.078722324634951740e-03 1.044260506181145937e-01 -8.339160928173822152e-02 1.152889334677381222e-01 5.180115588008772642e-02 2.424044444630822984e-02 8.703296272088555108e-02 -2.352305268303134522e-01 4.606924244868426666e-02 -2.799334254957036583e-02 4.319682852416605739e-02 -7.779242236355132789e-02 1.940848512738852297e-02 -6.968821993061665061e-03 1.072454197664668013e-01 -2.206788514139660512e-02 6.443093710633392146e-02 -1.496538237538918292e-01 -4.334509428218162597e-02 8.932494575781302348e-02 -9.312711116150652890e-02 -8.230864026083063723e-03 -1.674689165956131376e-01 1.230278483866115435e-01 4.553448001383252064e-02 -1.718309120250319233e-01 -9.036495493838760107e-02 1.599108204037033272e-03 -7.556467638714002566e-02 9.323820542645093468e-02 1.138600489777493729e-01 -1.030068259452672774e-01 2.177191378584497627e-01 9.209208874484463986e-03 4.276149516763838587e-02 6.806704126107089581e-02 -9.826226765067283542e-02 1.900876519510473830e-02 -1.543377141374722462e-02 1.413582416524780117e-01 7.216267024881381498e-02 5.030888605719879142e-02 -6.185003024239562469e-02 -8.754521801072770448e-02 1.945442940937170129e-01 -1.827604367445255854e-02 1.394660227931545093e-01 3.739521592875749700e-02 8.322571723961105783e-02 -1.896440185908569026e-02 -4.720517547212849108e-02 -1.594267380434892523e-01 -2.235257674202009021e-02 2.417113120094950829e-01 -2.032276690545040398e-01 3.878479570141168259e-02 8.403806900449901918e-02 -1.032118829401219157e-01 -3.732455367957236703e-02 -1.409289204166897236e-01 3.958606029169625673e-02 -3.656313266704130233e-02 1.692614890816525886e-01 -1.367589395785072208e-02 -5.714147969178254294e-02 1.442270654277774955e-01 -4.354323245008247419e-03 1.888875586394912764e-01 1.305405652793891619e-02 -1.852530052756189496e-02 -8.161030865849318305e-02


==> anc/pc_planck3band_below16.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 1.093203557957894266e-10 2.839235367151315016e-13 3.464292504048478497e-14 5.356312613134489092e-15 4.512253256568380230e-16 2.441366483003104533e-16 2.013955025955466356e-16 1.325080154577071010e-16 1.006672096831177558e-16 7.826517524690823098e-17 5.886631014443051610e-17 2.322434797925917529e-17 3.650059183778880214e-17 4.033277691632805263e-17
7.000000000000000000e+00 1.074980379557549789e-03 1.885102317484301238e-01 -8.096914684455804728e-03 8.001585828818669199e-02 -3.229038394860458266e-02 2.165776602385713068e-01 -3.985250516783666042e-01 -4.744519396062003569e-01 -2.125076798638967923e-01 -2.850211377248553224e-01 -3.971227619192017055e-01 4.355855928640488955e-02 -4.831186271822149325e-01 8.194645021140466168e-02
8.000000000000000000e+00 2.081132023102521059e-03 3.425574404925461613e-01 -3.767106268232308427e-03 1.952953053402914363e-01 -3.114690743723101396e-01 1.558604296380181331e-01 4.901075552291742077e-01 -2.014344557795776647e-01 -4.659654254949324725e-01 -4.442373454364877128e-02 1.581766413631887080e-01 3.985291272018847697e-01 1.943558021263679658e-01 4.113598334811250506e-02
9.000000000000000000e+00 1.592803518076001210e-03 2.659022077668787287e-01 3.317680706045903535e-03 1.392741386394101000e-01 8.355274053788078192e-02 -2.661849245359049210e-01 -5.413511966310446261e-02 5.154345184021681681e-02 -3.571414474846835996e-02 -5.074906400365229719e-02 4.994243479210229153e-01 -2.158571175644418971e-01 -2.745043477162997791e-01 6.717438455661917107e-01
1.000000000000000000e+01 2.327044201761333236e-03 3.873134663809079115e-01 -7.148215603641460032e-03 1.563990907385168772e-01 2.747906069104674720e-02 -2.947442134627850097e-01 -2.639946353920516117e-02 1.041974419055331641e-01 1.645281620150086388e-01 1.784677106398248336e-01 2.234589997720118348e-01 2.283198950643399727e-01 -4.767367446610060733e-01 -5.813998105562906415e-01
1.050000000000000000e+01 2.527655968884665386e-03 4.167814771211760250e-01 -1.144523217469084475e-02 1.698779673811864621e-01 -9.202162812427461258e-02 8.327151357929253594e-02 -4.077298493867043128e-01 -2.711925381013259861e-01 1.899903349551845810e-01 5.367308898663574190e-01 -1.925634999568201847e-02 -1.159484680803539169e-01 4.496715572778460790e-01 4.370820428361453513e-02
1.100000000000000000e+01 2.240807838292134101e-03 3.469327876483247475e-01 1.939025319864904999e-03 1.236561027718749567e-01 2.155834814607165140e-01 -3.404686328926724848e-01 4.589612376823488105e-01 -3.034339217740087205e-02 3.260684328435073213e-03 -4.907470452789604309e-02 -5.268845687176290093e-01 -4.547334160745850618e-01 5.614701989983372776e-02 -2.038348554347963262e-02
1.150000000000000000e+01 2.054882269346245457e-03 2.708502969489687828e-01 2.351341313139495084e-02 2.244815978053341446e-02 1.845189705233532262e-01 3.260787314712298990e-02 -3.128304241026269028e-01 1.598746492566136823e-01 -2.195709277467310927e-01 -5.981367380599307282e-01 2.550262283305534949e-01 -2.219250635017095685e-01 3.773655869118580641e-01 -3.230680194222044221e-01
1.200000000000000000e+01 2.406590627065518986e-03 2.567318412619968293e-01 4.086062195166286631e-02 1.707917686866753174e-02 -1.682051554342615246e-02 -1.199249861747411772e-01 -9.091987832033431027e-02 2.992408352600632315e-01 4.472197307314415560e-01 -3.175358045147305130e-01 -2.993537171748697490e-01 5.627704670981432677e-01 1.675240262336961938e-01 2.905567530961677969e-01
1.250000000000000000e+01 5.717360668597149323e-03 2.823497324559384736e-01 8.514012588229838419e-02 -9.245223474153271837e-02 -2.509299335891108096e-01 4.895766332751765315e-01 -2.362358230851557481e-02 6.539494431997101564e-01 -1.504653342285152962e-01 1.738789756578833778e-01 -1.631561355147064796e-01 -2.209316637168166619e-01 -2.065721471255448638e-01 5.112859050265154692e-02
1.300000000000000000e+01 2.220028327469174625e-02 2.286375457387381793e-01 1.671763907329649745e-01 -3.413953574701633631e-01 1.046438441834291050e-01 4.613217565441694035e-01 3.198315881740937394e-01 -3.053231458142330879e-01 5.238206725413813158e-01 -1.664207733625801267e-01 2.372593944964712098e-01 -1.315401158178394203e-01 -7.974499067308930822e-02 -3.758540085138696585e-02
1.350000000000000000e+01 4.989904173110578517e-02 1.786637396900328800e-01 2.399496796328410009e-01 -5.508636144090158782e-01 5.675262471158019073e-01 -6.172621812385963719e-02 -5.642561801409403527e-02 5.831035438772874842e-03 -3.561744616839482847e-01 2.610191913956645959e-01 -4.608171265294912222e-02 2.684001896509844998e-01 2.718308520285396199e-02 7.454121817545171502e-02
1.400000000000000000e+01 3.039687577460258305e-01 1.199592093466279041e-01 -1.043247214011690238e-01 -6.049875096794475882e-01 -5.822871635675714863e-01 -3.776099341039699242e-01 -7.669519022194005997e-02 -8.760592914960883826e-02 -2.919804275612905564e-02 -7.897656699027878757e-02 -1.011678498649637957e-02 -1.130085964960953482e-01 2.101570544932589504e-02 -2.664428452062250763e-02
1.450000000000000000e+01 5.959027207431063511e-01 4.444059325898861573e-02 -7.265660287433362008e-01 3.386388757454131954e-02 2.640152892775182170e-01 1.839841939641619073e-01 4.763532468601600761e-02 5.149633186126009038e-02 1.502945503805906864e-02 3.086447484050518913e-02 1.025036436849353916e-02 5.721838974583107196e-02 -1.218545683645902780e-02 2.643428347772067144e-02
1.500000000000000000e+01 7.412507155031938799e-01 -1.130482100986425070e-01 6.049350739379667496e-01 2.663619603135501945e-01 -1.300650410441459362e-02 -4.706655319740551437e-03 -1.187573903654831099e-02 -1.348312267949956008e-03 9.015627749548791106e-03 -5.260046948747883200e-03 -6.556595483741325774e-03 -1.295788146939379909e-02 2.278144984029287050e-03 -1.459908495045213368e-02


==> anc/pc_planck3band_belowion.txt <==
# The first line contains the eigenvalues for the PC in units (10^25 s)^2.
# The remaining lines give the components of the eigenvectors, in the same order as the eigenvalues. They represent basis models that decay into photons.
# E_i 	 PC 1 	 PC 2 	 PC 3 ...
0.000000000000000000e+00 1.225561144339305797e-02 3.125985844499577001e-03 3.112400353972861306e-04 7.607400633950450026e-05 8.523779305117195715e-06 1.976154373950692632e-06 1.580202083463272561e-06 1.824713188782672164e-07 5.943838157615298031e-08 2.098367035367778840e-08 4.761557817873162363e-09 3.348406410616067528e-09 1.656690183180677341e-09 6.933980692332555700e-10 3.450386813174726811e-10 1.546942355137399902e-10 2.438534802951684373e-11 1.041847484171297152e-11 1.084055060597472984e-11 6.934723497374576558e-12 3.393262460245463332e-12 2.954155816678155121e-12 2.655190575420355625e-12 2.270529042617593046e-12 1.982797090783222758e-12 1.876420001380149434e-12 1.479346696311562133e-12 1.173075017933976469e-12 1.018880474696414888e-12 9.548818744996859239e-13 9.033220225714840441e-13 7.290188860670542056e-13 6.126621725825901862e-13 5.632285827061940172e-13 5.086119911764507078e-13 8.578392282517824599e-14 9.770313172799472088e-14 1.066043771187822408e-13 4.649271194086994838e-13 4.239393400776682929e-13 1.479527619966744761e-13 3.863867370565903651e-13 1.936551410851891673e-13 2.054596608672660815e-13 2.493632773613298684e-13 2.747614947335531766e-13 2.959002414423384748e-13 2.922964105049626681e-13
1.600000000000000000e+01 -5.727578340031996464e-07 -1.277889663859003430e-05 -1.216448153945951492e-04 -6.690782347035069346e-05 2.011424457565347962e-03 -4.757145109445569744e-04 5.568781153964795933e-05 6.536351795075256640e-03 2.659859863117423548e-03 5.583460196039292597e-03 -3.722153612047174841e-03 -3.386127480960307665e-03 -7.036736359142785856e-03 4.141849073379669927e-03 -2.206632365629031950e-02 1.631045234417801901e-02 -1.417117207613451287e-02 9.387528336774114690e-02 -2.544946902416522772e-03 1.718131063669936509e-02 -2.668112593934002935e-03 7.777727293846734002e-02 4.261017681992200490e-02 -9.806089366691078668e-02 -8.987697410507791695e-02 3.541987227167647453e-03 -2.460446401023153040e-01 1.370874872092965081e-02 3.531879767731437858e-01 1.111690915027863519e-01 -1.648730776101816342e-01 5.020267246259973483e-03 1.304774297146577833e-01 1.237645971353830143e-01 -2.800332633178456709e-01 3.013542091174351012e-02 1.492926309109719740e-01 4.397970185976214363e-01 1.698736310791316428e-01 -2.192431733306499375e-01 1.414745262820092941e-01 7.787159129982211547e-02 1.727392355135468349e-01 -5.619232885965399354e-02 4.206006521326429715e-01 1.449892874700856871e-01 -1.890943815941291406e-01 -2.051403710087746357e-01
1.650000000000000000e+01 -4.258557669235846001e-06 -2.486034744680175668e-05 -4.240293919087829077e-04 -1.359399115343040525e-04 5.723877135288632338e-03 -8.387632104764241236e-04 3.939828428812886061e-04 1.314129399998650340e-02 7.022551047275711264e-03 8.102233507006189120e-03 -4.990353525393089601e-03 -3.899974425603646572e-03 -6.741350411181422364e-03 3.905951695793676102e-03 -3.332774767489362494e-02 -3.263477183946642511e-03 -3.757343361223265676e-02 1.282240832118507201e-01 -2.260923058453340531e-02 8.968906939463510905e-03 1.522880621402424028e-01 3.914627150815211398e-02 -1.557259250168464004e-01 -1.648310686849173146e-01 -2.773810071412066702e-02 -1.824155119021149060e-02 -1.779850633339066235e-01 -8.098040896219195484e-02 -8.271365759782711713e-02 1.009680319884355831e-01 -9.580504023965119575e-02 2.169486014232686610e-01 -2.426344279727271971e-02 -2.664997946408066420e-01 -1.616502653531100286e-01 -3.577217046043553728e-01 8.009148739324252475e-02 -3.747872006945993095e-01 4.242752535916069490e-01 2.511325509099437414e-01 2.086621753554229464e-01 -2.720618160530142299e-02 2.220064358956929662e-01 5.337269184709870357e-02 1.622169307238354174e-01 -1.332656466701750975e-01 1.811655627738715801e-01 4.764639201440178801e-02
1.700000000000000000e+01 2.944637106453012563e-06 -7.803822457563081431e-06 -2.281050586131506356e-03 -2.873789664867293240e-04 3.346161084756572868e-02 -1.641398796955871597e-03 2.564537213854540393e-03 4.229378185330957829e-02 3.346998775023796169e-02 2.763946211634798339e-02 -9.066658370082950405e-03 -1.447765624757573096e-02 -2.105321045105980338e-02 -3.822562402090588785e-02 -1.134627254675637936e-01 5.182746436234503609e-03 3.607657113988733955e-02 6.925509918960624789e-02 -9.565741193071644610e-02 6.660643001928427676e-02 -6.868272087744077548e-03 -1.144640330973666596e-02 -4.752793906132474766e-01 -2.484750547159612910e-01 2.201963741150984311e-01 -2.568599948551201773e-01 -3.351529965152846846e-02 -1.071248009541716090e-01 -1.969058349708993627e-01 -1.363138636542844950e-01 -3.222054068953558170e-01 1.327536549435370528e-01 -5.890076482773597133e-02 1.890906114417902073e-01 -1.366945042291797981e-02 2.536945662805080715e-01 -2.116736728926912892e-01 3.674722101348459891e-02 -1.261938411773834423e-01 1.410376729252088845e-01 8.487200544848322314e-02 1.558773966105723996e-01 -1.087915057446205147e-01 2.274230569224068021e-01 3.586611733623657622e-02 -8.089819952381403778e-02 -1.338427478607072674e-01 -2.453533959011379717e-01
1.750000000000000000e+01 -1.591733273883639931e-05 1.750796197403605675e-05 -6.045193890636950396e-03 -4.054699628763166466e-04 8.426848432055711324e-02 -1.982961589769431307e-03 6.808946149588247787e-03 8.629872695158664897e-02 7.785923100855306200e-02 5.802971380837822907e-02 -5.115547191692361439e-03 -2.826301071113513502e-02 -1.865985671494604231e-02 -1.161654541426292708e-01 -1.750655777135652624e-01 1.444408887646291646e-03 4.221052242040537056e-02 -1.099520949437031853e-01 -1.740022042233932698e-01 -4.112344371829854822e-02 1.352342409652174671e-01 1.423594032509291063e-01 -3.575571459617028491e-01 -3.459876269256277892e-01 5.666502669991166363e-02 1.460913929449245835e-02 -2.234978059788597649e-01 -6.516493962841418686e-02 2.853399030318738427e-01 8.054862766148589148e-02 8.037717868400305610e-02 1.179277518082271631e-02 9.793168184463607595e-02 -1.013747897791607427e-01 3.186637112698708640e-01 -7.326610655241380665e-02 1.463201323759392436e-01 -7.334797655952626783e-02 -1.142259341705727099e-01 -1.901152349701298871e-01 -1.914730751972882061e-01 6.628924752469728468e-03 7.670424482577534175e-02 -2.337354854809093330e-01 -2.458223594188985450e-01 2.773433993616148951e-01 4.656370836238547112e-02 8.389932351521653398e-02
1.800000000000000000e+01 -2.106957288676310734e-04 -5.023232873291344518e-05 -1.859927545626718567e-02 -7.756743113100211242e-04 2.404416287610324499e-01 -1.343353639333885350e-03 2.103721547590790136e-02 2.166610788091366258e-01 2.219335988414599670e-01 1.712587631741681604e-01 4.799983205845140266e-02 -6.378525123538333549e-03 4.095520322645587741e-02 -3.233342861970342486e-01 -6.129897879172244157e-02 1.305334883000647539e-01 7.519843118806962545e-02 -1.795871810394592816e-01 -6.528657935966226955e-02 -1.240871331191814447e-01 4.889270864363823299e-02 -6.428319084446476595e-02 -7.585341868165824952e-02 8.097303304798321444e-02 -1.533472586441159413e-01 -2.581535318493030084e-01 1.550425379331732412e-01 2.198790396188010365e-01 4.590855014651708949e-02 1.009809787506311812e-01 -3.093615880388435671e-02 -2.635567964371027944e-02 4.124420617588198806e-02 -1.427785203653628987e-01 -2.163752096440942352e-01 -4.200581489077007125e-02 6.790815790186124391e-03 5.736235982498012059e-02 -1.724813823852355266e-01 1.084811459229196584e-01 -2.865446496129001389e-02 -5.311336540297816322e-01 3.829340952361354146e-04 -2.024094000430137850e-03 7.618670371997736390e-02 -9.966899823389237245e-02 1.243123481395773128e-03 -1.393381470772904474e-01
1.819999999999999929e+01 -2.545328411403721658e-04 -9.922569087762244473e-05 -1.806877687166154670e-02 -6.952370304991929316e-04 2.249937519391069229e-01 -1.539050074447201148e-03 1.869274619112199984e-02 2.019500919157029561e-01 2.028222962154094533e-01 1.631849398702860110e-01 3.658063019182804937e-02 -1.887369571106756877e-02 3.141910146706957535e-02 -3.068798379850647406e-01 -9.740928393089701154e-02 1.702696468226707616e-01 1.078928182069159025e-01 -1.351550139872280953e-01 -1.267794145522246896e-01 -7.330244109360557758e-02 1.915564711925124008e-01 1.329531758729096125e-01 1.620306624886875546e-01 1.222837686046680944e-01 7.252786141396040664e-02 2.627251326748973881e-01 -2.519801193683292584e-01 -1.503779376435870341e-01 -8.220439984151488300e-02 -2.107483461249816115e-01 -6.361052385172157042e-02 -2.233931518173649655e-01 -4.388165441817802603e-02 1.407967684226737737e-01 -1.130208089510303937e-01 6.830064571331770362e-02 -1.097356565143731560e-01 -2.799252840120817001e-02 1.160371668762519709e-01 -1.915282818559839728e-01 1.093386979276573800e-01 2.315915061590150537e-01 -4.791835602137724942e-02 1.107100920119802601e-01 -1.406793663000906712e-02 -2.098753716358714716e-01 1.117893377030119428e-01 2.309086562201658199e-01
1.839999999999999858e+01 -7.025768985397528059e-04 -7.224751404146547134e-04 -2.406669752646864446e-02 -1.932042786147561246e-03 2.451524798236040525e-01 -5.162216787126591190e-03 2.227811404224897332e-02 2.585688041604643495e-01 2.254084768401981576e-01 1.790037999465967644e-01 3.813849033399650118e-02 5.863337907643640518e-03 2.910377248993079036e-02 -2.130688496375022500e-01 -7.104721928055768299e-02 1.053266607653341597e-01 -1.269775304130024707e-01 8.009588293010240501e-02 1.066572058012106583e-01 1.123967639700832050e-01 -3.003110672030482320e-01 -1.107540881187129983e-01 1.489034322485878470e-01 1.152486567619311481e-01 3.067258717471900431e-02 1.139366407592949789e-03 1.483196001644483397e-01 -1.334765888432031256e-01 -6.469601107801561946e-02 1.230684788210902741e-01 6.561823762599164334e-02 2.411427280070454759e-01 1.730114047220774470e-02 7.166992070362884770e-02 2.340315911259280568e-01 -1.544613596335359454e-02 6.116901636911795809e-02 5.305689929254326503e-02 2.785109188563887339e-01 2.550924833076310128e-01 -8.499243619661601967e-02 2.721978237111243870e-01 -5.069402460554152390e-02 -1.365211409130491493e-01 -1.494364588959542139e-03 2.755370256085562519e-01 -2.173931201825480761e-02 -1.721903074554980151e-01
1.859999999999999787e+01 -1.580039620523656643e-03 -2.051028067822272417e-03 -2.668085736243793263e-02 -3.919616544091519134e-03 1.375697314771813506e-01 -1.601390686158398607e-02 1.043935723184270456e-02 2.569721448937910546e-01 1.146752869278680337e-01 9.087975445549580089e-02 -1.221475462465935052e-01 -9.679498927211094284e-02 -9.016586487665873006e-02 2.700606454288237424e-02 -4.507729021919096996e-02 -2.633974676670657322e-01 -3.189802086836207584e-01 1.975587628553205632e-01 2.161765052333789738e-01 2.993359550842626393e-01 -1.613597788183506188e-01 -1.318163283857176904e-01 -2.618917729135225581e-01 1.010216410172673218e-01 -1.131540623024186454e-01 3.623436159968470571e-01 -1.039479570921473112e-01 1.713323471907294837e-01 1.841365865889591554e-03 2.253754567603756531e-02 1.799759699775301675e-03 -2.242018618925257709e-02 -1.027625488268586913e-02 -1.443934230471750624e-01 -5.663574530256227507e-02 4.054740868541484300e-02 -1.209292938029907227e-02 -2.992827688780524964e-02 -2.622215664283835124e-01 -1.008599572570342967e-01 7.437714731825956216e-02 -1.379042165258978839e-02 1.638699199345834134e-01 1.515235724454400690e-01 -1.723077239206242950e-02 -7.583759023189400039e-02 -1.086567383927759950e-01 1.555972127212379708e-01
1.879999999999999716e+01 -2.535982955295230500e-03 -3.233207948480565884e-03 -3.248836203371213704e-02 -4.954988157505487399e-03 6.607680012454210383e-02 -1.965193668719273506e-02 3.261477547807467396e-03 2.139186700763351379e-01 1.836346106214562651e-02 -4.918678144982825684e-02 -1.541443492669345716e-01 -5.565777580876319491e-02 -1.779145902610132501e-01 1.355877062285466006e-01 -1.688810903491644033e-01 -2.341316229897624501e-01 -1.535237603261722927e-01 1.787066709350958182e-01 3.731026042607371029e-01 -4.556878916066744445e-01 3.658647441140676360e-02 -7.793122225137957826e-02 -8.590746671692163494e-02 4.338842736377560710e-02 5.878946832234185210e-02 -2.602875958455306837e-01 -3.240347425590599240e-02 -1.737369192191411671e-01 3.408204101478459758e-02 -5.932358095143386995e-02 6.698362099032620365e-02 -1.342782125197072574e-01 -3.153087107691629216e-03 1.679107715511921339e-01 -6.119549463661879546e-02 4.192274231259294874e-03 -1.351320678375461963e-03 3.279047077271002308e-02 2.852438914343171095e-01 -1.781019152879270151e-01 -1.583364784868258324e-01 -1.497788175058722970e-01 -1.226216434583881909e-01 2.002962184344739618e-02 -1.044611677206788714e-01 -5.366136464767971848e-02 1.172427845104280913e-01 1.028080639702834247e-02
1.899999999999999645e+01 -3.513902934911193772e-03 -4.210991998312057019e-03 -4.481452593034659232e-02 -5.431049657662439557e-03 9.387105380881766159e-02 -1.836569768316975021e-02 5.935702053072532645e-03 2.165266508709878523e-01 1.010607229307130747e-02 -1.237318565589494712e-01 -1.886381934317594988e-01 -8.034448638974388268e-02 -1.812804209735975336e-01 7.986044761201850639e-02 7.131541625597358214e-02 -4.801045604906500897e-01 2.120550219927547220e-01 -3.883349017271894299e-01 -3.807110400912487591e-02 -2.488075460517550352e-01 -3.803427280157006818e-03 1.035808434759106084e-01 1.003774588476122748e-01 1.714607758050421329e-02 3.072050229818859904e-02 7.279551905707336290e-02 2.468591568719741627e-02 -1.705958158749024678e-01 -7.739562572213079528e-02 5.521324202621260419e-02 -2.456512905113341846e-02 6.512891141847776399e-02 -1.999574918971939660e-02 -1.929461274861034303e-01 -9.362034046206853255e-02 -4.106960557796970196e-02 -5.574022284751001255e-02 3.786950465658060067e-02 -2.307726299300811301e-01 2.025117305167130066e-01 1.582649207597093821e-01 2.099630752678542378e-01 1.341079939051587587e-02 -1.739856235446832211e-01 1.318215627402805901e-01 9.016194920740684682e-02 -5.004405561578664785e-02 -7.090125850776166083e-02
1.919999999999999574e+01 -4.400309953256303572e-03 -4.752461013071971815e-03 -6.308587066471768590e-02 -4.808793617256121658e-03 2.563452260406726135e-01 -2.418500029094079219e-03 3.044454767694051989e-02 2.322277625936602086e-01 1.436932505964504947e-01 -1.135874389191877665e-01 1.202783631048677249e-01 2.485652904359303694e-01 2.381848204538409078e-02 1.289555341565669644e-01 3.606923774759157042e-01 -6.266940887035497842e-02 3.019149347586027043e-01 2.332982182797856685e-01 -1.379876861490640302e-02 -1.543876255507305000e-02 -3.883309105454839372e-02 -1.398659873148242472e-01 1.381496831310020934e-01 -4.968997131881299767e-01 2.996996281740038626e-02 9.696016667692208824e-02 1.332591757804063304e-01 8.734864143998485875e-02 5.378539799901400215e-02 1.386707255401828653e-01 1.044139561332910610e-01 -7.397678784704045385e-02 -1.708293505727438433e-01 1.834176998495770372e-01 -2.956837667011910989e-02 -4.808149106241831755e-02 1.208087043815966877e-02 -7.306768057222126633e-02 -3.864995811634940048e-02 -8.868770673935912063e-02 -1.642010029038114965e-02 2.187092111733384119e-03 3.179018533703714677e-02 1.329420261521055691e-01 -1.982052070894161841e-02 -5.980293882862801336e-02 5.181208139598005025e-02 -2.506894664515781079e-02
1.939999999999999503e+01 -7.619607678508612605e-03 -8.667240195107129772e-03 -8.497565466354152497e-02 -8.273746223907569794e-03 1.390747972409249467e-01 -2.182220105834705576e-02 4.202887739616639404e-03 2.618038243274293797e-01 2.964168542433949418e-03 -8.966044530640780719e-02 -1.824563414280808149e-01 -4.043064117306655741e-02 -1.847419625234764384e-01 1.429054035966235980e-01 6.603234988446932130e-02 1.249296882711505539e-02 -2.565233556706594462e-02 8.714755702912552193e-02 4.817030535787646811e-02 4.892089739533049264e-01 3.542481926019829808e-01 3.641213024028653877e-01 2.483296486351615762e-01 3.600098334986061993e-02 8.891960549468319597e-02 -3.512598328740876852e-01 7.784859947500161192e-02 7.324407143349169480e-02 1.153550836402453955e-02 -1.346595814609740094e-01 -8.374275397738899229e-02 1.086325793734679163e-02 6.598159752342508400e-02 -1.507285910913058920e-02 1.543844825089245032e-01 1.418443674972309602e-02 5.350250847812509924e-02 -3.745036883131451499e-02 1.504266808047966149e-02 -2.908440136023082712e-02 2.901819225074142236e-02 -8.133327866744347046e-02 -5.517374714639363548e-02 -6.061576776697447794e-02 3.549559098880078478e-02 3.771330719289344921e-03 -8.280812468990296493e-02 8.275539367657358536e-02
1.959999999999999432e+01 -1.235336811974749663e-02 -1.323619239994561735e-02 -1.304477598173557629e-01 -8.763614269234823104e-03 2.185887908432649906e-01 -2.013240330519574779e-05 2.533852381736883749e-02 9.596511737504642703e-02 3.170018463353729225e-03 -4.109279632339781774e-01 7.601918972182043766e-02 1.880847776305596963e-01 1.864321020609353147e-02 1.399094478784274620e-01 5.393222670885677340e-03 2.174927359635531188e-01 6.828315109413604644e-02 1.215365589843566824e-01 -4.530876378194328286e-02 -1.915495111098608205e-01 1.016403415784873365e-01 -1.088790599128984793e-01 -1.697031260103648853e-01 2.074684380829999175e-01 -1.254070011998704437e-01 1.584221258458271553e-01 1.777575737200476347e-02 7.132627363355614758e-02 1.003586649857233365e-01 -4.780492192558349895e-01 7.944537647502201982e-02 2.357857165864187532e-01 2.942583895421009288e-01 -1.449248495644319679e-01 5.850612076170923215e-02 5.785406516365634855e-02 6.774334096042551601e-02 -4.108351725191833337e-03 -2.941414033591860377e-02 4.811273575935300778e-02 -1.526290008866574080e-02 7.913512532547553602e-02 3.685950498536924320e-03 -4.245485636634332982e-02 5.470261903240233176e-02 -4.229179029847732890e-02 -1.217017812398635095e-02 -1.154763990174442340e-01
1.979999999999999361e+01 -1.460568128922725556e-02 -1.597712221252364090e-02 -1.414454685969642744e-01 -1.112549540064928892e-02 1.102256326283818227e-01 -7.525966854937630492e-03 1.465563805772030458e-02 5.778063326782470477e-02 -8.381515046822780868e-02 -5.040999853783679763e-01 -5.792458447584171444e-02 9.166850969269488281e-02 -1.595961257283411427e-01 -7.495689393370801035e-03 -1.817441631355629916e-01 -9.590101206940558620e-03 8.224968638713484048e-02 -1.482943373269096643e-01 -3.023654284101168765e-01 1.453186450624340265e-01 -2.278548364027405682e-01 -1.017909196020950757e-01 -4.065479845695450095e-02 1.794315738659131021e-01 -1.281976411203484822e-01 -1.037928930310855896e-02 -2.419849282155488168e-01 1.203383413685872594e-01 -1.524619466849479188e-01 2.578499120800294975e-01 -1.719844611722051442e-01 -9.656608287928614143e-02 -1.416618229095550630e-01 1.650517995159566931e-01 3.047423187216280471e-02 -1.773825967359152558e-02 -5.685102489855554247e-02 -1.316926376874124824e-02 2.232971235970749035e-01 -1.782395074228902004e-02 -9.296601640909621378e-02 -1.547960982044185307e-01 -2.287883639391657606e-02 7.310194851398615912e-02 -8.188316216556937310e-02 1.349403406133186656e-01 -4.220492303269928608e-02 9.562449661386998589e-02
1.999999999999999289e+01 -2.171589629337490265e-02 -2.488898657340728529e-02 -1.730992647416156882e-01 -1.971015879334075613e-02 -1.477849278830538904e-01 -3.800898470664534901e-02 -1.484076976794164969e-02 1.087066367543046974e-01 -1.296247906297750274e-01 -2.270614046763554383e-01 -1.756830247144296753e-01 -3.032885789216150860e-02 -2.352109898137977051e-01 -1.454536889239627651e-01 -1.316769440140421778e-02 5.147437231094469379e-01 -1.247056233982097861e-01 -1.282838860508433432e-01 4.019358608698885837e-01 -8.262190753042308877e-02 -1.383531923996740229e-02 6.874225769622921423e-02 1.700987218411824375e-02 -2.850275662463158666e-01 4.178883154476980416e-02 1.922701764553593762e-01 6.311227630989704740e-02 6.901564572972404554e-02 -6.017485534221247989e-02 1.924913207490463740e-01 -1.238001530540028122e-01 -1.598341514969565669e-01 3.045162836326628653e-02 -1.023624246966253482e-01 1.948788392446560575e-02 2.340713352389217974e-02 -5.030097277884156698e-02 7.083192145978606247e-02 -9.171372523667503662e-02 1.034265485082192793e-01 4.088280366730200760e-02 7.774782252277021022e-02 1.369073478497406359e-03 -7.549860816182617229e-02 -1.295248767690332717e-02 -8.826683343323950270e-02 9.732265609872770007e-02 -7.613087811159507945e-02
2.019999999999999218e+01 -2.765355550184843761e-02 -3.224594974106210349e-02 -2.014193982980236886e-01 -2.720879475722886784e-02 -2.260832649630534485e-01 -5.076446063785620966e-02 -6.051735544626788040e-03 2.227418371761387683e-01 4.355460539551546384e-02 1.123603483989034924e-01 -7.640402950127087034e-02 -5.658625365646759858e-03 -8.631766615528739528e-02 1.615380637048061119e-01 2.190514598371514632e-01 1.074498299431312504e-01 -4.344941177156290690e-01 -1.377238334009437404e-01 -3.362063927834203492e-01 -7.422158856631019819e-02 1.533820479441840301e-01 -1.364406551190792127e-01 1.256116850660350948e-01 2.616199187554247088e-02 -2.156033079688090826e-01 -6.687064555740598881e-02 -1.403368948977211372e-01 -1.059520619329035601e-01 1.639808007922239352e-01 -8.551458659654401911e-03 5.884086144670828966e-02 1.198579467187689263e-01 -9.824812205090960315e-02 1.988953772545575538e-01 -9.439099404777316973e-03 -3.815228512891404022e-02 -4.292161139012441728e-02 -4.280968050482127606e-03 -1.228956401375366353e-01 8.437004712631351877e-02 4.616654266880328150e-02 3.743555511727143792e-02 1.009422331976519843e-01 1.777056429986649533e-01 -1.982177521841881618e-01 9.701490177685127142e-03 1.541108771790589416e-01 -2.126837460175060313e-01
2.039999999999999147e+01 -3.508249758526237744e-02 -4.048877308038568990e-02 -2.428021433027942322e-01 -3.227096343065966044e-02 -2.421448874925911654e-01 -2.485270325711701547e-02 4.475794698236739561e-02 -8.847763792629494833e-03 1.881476239568405928e-01 -3.763841986630887537e-01 2.634420631279674185e-01 1.684772434578783729e-01 2.232917746332047371e-01 -4.504272447817607716e-01 4.875285937923306417e-02 -3.244848888002919707e-01 -3.777511479698621444e-01 -1.790948355087720618e-04 1.084675187572548168e-02 3.671758770826773904e-02 2.368191168765801380e-02 1.397607865804423588e-01 4.759038984150644469e-02 -1.300183955376972011e-01 8.393435735781971940e-02 -6.219637462507278391e-02 8.027256550747649544e-02 -4.454861590264346666e-02 -2.548695537568169966e-02 -9.021138543750883976e-02 5.075361363859214048e-02 -3.332479658275902534e-02 1.953716210311588763e-02 -4.564845000762654537e-02 -6.912776451637173136e-02 2.842534371215559887e-03 -1.002425120828317985e-03 -1.916657421004403644e-02 1.764720887337200899e-03 -5.115363412605601623e-02 -1.452201586821817020e-02 7.323665842847481623e-05 -8.009497977710282324e-02 -3.447444667252543005e-02 7.645517092363093847e-02 6.151525339709370578e-03 -2.520845873357618547e-02 2.693329858437493868e-02
2.059999999999999076e+01 -2.878173919928976865e-01 -3.507964156187037275e-01 1.744905191881316597e-01 -1.342541912505036406e-01 6.058224759333973031e-02 -5.095150310873688415e-01 -6.888592422581559793e-01 2.925641263911862161e-02 -2.672899712491604365e-02 -3.338441931453287742e-02 3.326516775116726554e-02 2.085430677599595106e-02 5.575754294951240642e-02 -1.672947277620952938e-02 -1.066950670851484520e-04 -8.633975702502740338e-03 -1.003616229150674187e-02 -1.558428554181221469e-03 -4.195736357510929972e-03 3.138620801528246287e-04 -5.468811171342616382e-04 2.351513095579506503e-03 -1.186645487393977235e-03 5.805250430440308260e-04 1.207948721395462385e-03 -1.982493068364191147e-03 -3.683452724111970725e-04 -9.694581481830565105e-04 4.359782372947305831e-04 4.286666890594445587e-04 2.212649667001556489e-04 -8.881505744995575038e-04 -1.070162961466280659e-03 1.081333070475736896e-04 -4.666006253764058915e-04 -1.027521761021554222e-04 -3.844231526235874900e-04 2.704947572321689795e-04 4.409063808506061212e-05 -6.933296802309880892e-04 6.384600759155119234e-04 2.718485083298088998e-04 -1.243987340599837343e-04 3.866836559079025060e-04 2.638880203455750968e-04 2.367427794962696059e-04 -1.125198054109868303e-04 6.144091196848927528e-04
2.079999999999999005e+01 -2.819339045834232810e-02 -3.250888903857675205e-02 -2.055880221496903804e-01 -2.569237278525812046e-02 -2.116292906283404329e-01 -4.515093799018315285e-02 -9.968360443077795702e-03 1.656999938340492640e-01 5.709482663856523671e-02 1.523765419630073725e-01 1.104285366279941956e-02 5.235402417145373216e-02 -1.204108537009230921e-02 1.378187460849686907e-01 1.452382791242248228e-01 1.360140738068049693e-01 3.009820328195503616e-03 7.376208306499218437e-02 -1.125862573130464728e-01 -2.829975842727481053e-02 -2.183385234770820332e-02 -2.576811784501520930e-01 -8.667793034772681982e-02 5.015974389866303257e-02 2.670155182503076152e-01 4.208861325774351098e-02 4.488602363249886290e-02 -4.435165397872362081e-02 2.306425539575234288e-02 -1.933298828198730668e-01 -2.607530410202262283e-01 -1.915646449688146180e-01 -1.763188091816834946e-01 -5.817768936223205456e-02 -2.287865782920781021e-01 7.626413798682378509e-02 1.161217766442948635e-01 -1.056200615790539588e-01 2.899248751936268562e-02 1.364186952443787459e-01 -1.336447154228568579e-01 -8.633799112842920065e-02 -1.640389808379626863e-02 -3.510606881659160128e-01 1.201046274841463674e-01 2.468255148609670713e-01 -1.583220990398445660e-01 3.021925841865756301e-01
2.099999999999998934e+01 -3.046824096289034098e-02 -3.479776346905665702e-02 -2.202857643357593320e-01 -2.597573529299594675e-02 -1.946879723980886323e-01 -3.455003115699909616e-02 2.088602381097870875e-03 7.207915016720571610e-02 1.053929524027038545e-01 3.184746259284332304e-02 1.241647672894711230e-01 8.043949990202013678e-02 1.293042435001198198e-01 -7.517737338436011885e-02 2.246806319697208232e-01 2.031007727427447396e-02 2.663613844287795462e-01 1.671129993758858068e-01 2.337959280896642622e-01 -2.095408643975178176e-01 2.159486708620337453e-02 1.495617947924470226e-01 -1.260584864727704035e-01 3.894981647606681197e-01 1.078271745897051680e-02 -2.199474772567989733e-01 -1.772166352509083886e-01 1.695268770939832581e-01 2.998140318180860658e-02 2.288539724694839683e-01 -1.515058336293387820e-01 3.980531950688480369e-02 -8.529082776604712812e-02 3.069382592989182423e-02 2.371028268453769516e-01 -5.394914347504479318e-02 -1.513695048426581553e-03 -3.560006620168973575e-03 -1.042329830102589616e-01 -3.285289512299380960e-02 2.052295958420437272e-01 1.558626011593388927e-01 2.087881236058554968e-01 2.633368456815825265e-02 -1.532169751620178211e-01 2.342604415091830566e-03 -7.291599011582214351e-02 6.294156673859428730e-02
2.119999999999998863e+01 -2.832941091961335353e-02 -3.242368222996793586e-02 -2.080358536163848249e-01 -2.461539434795252321e-02 -1.896512068433494624e-01 -4.030543556434486308e-02 -9.057978151689466059e-03 1.270444126116901939e-01 6.286865491287382812e-02 1.312112350798543547e-01 5.436764574804759526e-02 6.649933562402153553e-02 2.343291803674080534e-02 1.538254535750861463e-01 -6.735488971700395733e-02 5.739920298502321910e-02 1.102773922891850666e-01 9.071413166331565581e-02 -3.640561362550669838e-02 7.511096945572839911e-02 -1.435145150554903715e-01 1.146690909528709224e-01 -5.383559839928594298e-02 9.184927999349265515e-03 -2.211093429061604942e-01 4.842865165692171459e-02 -2.061780897758801745e-01 -2.373224678733447668e-01 -2.651621548633905645e-01 5.475909157553762036e-02 1.238483340181371212e-01 3.865616270138968330e-02 -1.036608694149033366e-01 -6.378492702764460009e-02 2.094973848734690836e-01 -8.217151251913931698e-02 4.239069425636978611e-02 1.089450122032454291e-03 -1.393745683709721461e-01 -1.940901864166633128e-01 -1.681242676228451027e-01 -1.173353827038999125e-01 -2.801227615940356519e-01 -1.804415790405304032e-01 4.034837903367547440e-01 -2.576601973657814959e-01 7.323413222796446020e-02 -1.536276854160997796e-01
2.139999999999998792e+01 -2.834129037270909784e-02 -3.220782956166072519e-02 -2.092552471421616489e-01 -2.342166137983915999e-02 -1.752189007917691055e-01 -3.633481878351937228e-02 -1.069904882487802099e-02 9.077375026253636792e-02 5.904592908576233173e-02 1.227216214132390848e-01 6.562814304416314526e-02 5.564641751271844766e-02 2.850184060417577589e-02 1.411841387380891877e-01 -2.032550959193087647e-01 -2.817355067607352215e-02 1.139721915066366081e-01 -7.218664701827024084e-03 -2.567596970991863070e-02 2.355056086118677977e-02 1.419271715027268510e-01 -1.063393899745781468e-01 -7.266989195710391036e-02 -1.019043027258301065e-01 -1.683433017888228411e-01 3.195879742210732104e-03 9.132444832030833792e-02 8.478202341332187475e-02 7.553267862879882444e-02 1.481211916725530264e-01 2.756110236660578861e-01 -1.403457324677379603e-01 2.935471203426234243e-01 -5.722656585137043256e-02 7.877994536162609418e-02 1.838811092917883860e-01 -3.169542876517012497e-01 4.068755136678973289e-02 1.715822232238231604e-01 1.468422189101347697e-01 3.410103552058219023e-01 -1.450439597518729355e-03 -2.550046495758907517e-01 1.439206970157199950e-01 1.023354126538965209e-01 2.156549303505673476e-01 -1.528810758573845643e-02 2.329412093049624266e-01
2.159999999999998721e+01 -2.836265517553964582e-02 -3.219497544209001805e-02 -2.101443281185057521e-01 -2.333578438775179426e-02 -1.658814549906054148e-01 -3.519706031499847398e-02 -8.760416874713145702e-03 8.437566728150459883e-02 6.227934497450555301e-02 1.010761060823515411e-01 7.542452669598878612e-02 4.952172066187333216e-02 5.665932822027348881e-02 1.481712314573684908e-01 -2.552302883160041391e-01 -6.100081657234310284e-02 1.127691437678476627e-01 -1.391210271920950148e-01 4.741542363711164984e-03 4.062399306668219856e-02 1.399476064096616679e-01 -4.241603155682144299e-02 5.690874532095900606e-02 -4.114959228841311850e-02 4.476263240555664047e-02 9.730609822950686549e-02 2.083144805036127867e-01 1.617892168667995137e-02 -1.671599496538939411e-01 1.100774236569402320e-01 -1.317807448478207633e-01 1.209467783866428059e-01 3.591958709871471700e-01 1.288320049245602339e-01 -1.354153116662542289e-01 -2.881082878445049289e-01 7.159322110968596720e-02 1.073371417073697154e-01 2.739123380758246365e-02 -3.500006798031313204e-02 -3.690924597955760889e-01 1.212748228271165740e-01 1.872608335040596983e-01 1.280083761318407953e-01 -1.691478463557676004e-01 -2.074081533269191979e-01 -2.689325510965812072e-01 4.543974494738156622e-02
2.179999999999998650e+01 -2.636190641352758809e-02 -2.985628549546235841e-02 -1.957798381111058583e-01 -2.079024552058476166e-02 -2.327986523967800481e-01 -4.194404130194677449e-02 -3.714466307620513386e-02 5.788619980049810460e-02 -8.454920476743363333e-02 8.740380178872507455e-02 -2.277677112592281505e-01 -1.746280214391499053e-01 -2.086338264095879136e-01 -2.836498015831710462e-01 2.809274873932727234e-01 -4.720992226040073188e-03 3.006443685018764245e-01 -5.981937935795413053e-02 -2.699411611622167320e-02 1.255101850451719736e-01 -2.961723156871446383e-01 3.592684420851677968e-02 -1.012557658156075791e-01 -5.408695597479025452e-02 -2.938191552579294107e-03 -6.855026808844419395e-02 -9.244298723762256692e-04 3.317262025229628791e-02 -5.663904460278353092e-02 -2.816187490353774248e-01 2.825045434493732022e-01 1.443402173044733838e-01 9.976114726192863991e-02 -9.993290344172971185e-02 -1.588151589486985482e-01 4.593751416059526499e-02 3.078033890205644427e-02 2.305472736792158611e-02 2.283114031875469740e-01 -1.915661019316744484e-01 -6.161876658451947986e-02 -3.319146884300605560e-02 8.251671459040310630e-02 1.725302458384201099e-01 -1.111679595060897779e-01 6.739991414033007222e-02 8.870043083034202108e-03 -3.532174810548879829e-02
2.200000000000000000e+01 -2.828336499123258393e-02 -3.180886481976320790e-02 -2.118314035416430929e-01 -2.178465813336866175e-02 -1.410786570898397430e-01 -2.987688151539242762e-02 -9.502324380411856022e-03 3.698246998754883830e-02 5.339332695025843928e-02 6.007022936118763118e-02 7.560268571696487916e-02 1.436569383422314598e-02 7.356022744154049053e-02 1.300915870481180736e-01 -4.193796034049400157e-01 -1.561606278027338202e-01 1.743371751614434528e-01 -7.612444319424418668e-03 2.628001125715926506e-02 9.511184403340391946e-02 -1.231679429802917808e-01 6.825560115644474513e-02 1.915427483217723159e-01 -7.568484523237752060e-03 1.878392763702524670e-01 1.655665864686357847e-01 4.487465044562575361e-02 1.562546155898158762e-01 2.260112280504532889e-01 -1.622989673821074730e-01 -1.616981390741761004e-01 -3.223915778343631241e-03 -2.023898556595961074e-01 -1.120535407042110715e-01 4.726409452155597157e-02 2.092396484606867113e-01 1.230524817846926217e-01 -1.108996171756124194e-02 7.319469392859331847e-02 4.355717710525422448e-02 1.142057894267530932e-01 -1.328369374194355301e-01 1.012398789788200304e-01 2.793647568474681014e-02 -1.612380959228318644e-01 -5.353475712366521921e-02 3.357163553350422380e-01 -3.174854028467788414e-01
2.250000000000000000e+01 -2.227341394473668704e-02 -2.388828743753588710e-02 -1.918530887026659859e-01 -1.232942789428279062e-02 9.870869699896202276e-02 -6.412910007693169850e-03 -4.974628443170662530e-03 -2.958774804596285904e-02 2.770930790449171403e-03 -9.670324877872667202e-02 -2.984413757511553481e-02 -1.856711186007129755e-01 1.587062672944197506e-01 1.243950819973292099e-01 -2.270841457001008812e-01 1.797102629438358801e-01 -3.388162130552834633e-02 -1.784697565949984466e-01 9.053060561878127632e-02 -3.399214404244031013e-02 -1.050177310580511503e-01 2.007727266950535827e-01 -1.193128526900518738e-01 2.457823416156959540e-02 1.666761209646351605e-01 -4.408297783411204568e-02 1.114598814789383580e-01 4.415403190202672051e-02 1.074628972520141473e-01 -4.579629836365606971e-02 4.082435521743838502e-01 1.460203867688607826e-01 -2.969492570129319553e-01 3.580674449111336255e-01 -1.230267867425323125e-01 -1.352328804218716207e-01 1.113793687559355011e-01 -1.283947575127181995e-01 -1.417553169888717268e-01 4.957655155396708396e-02 9.424847000330464908e-02 4.610086274870080041e-03 1.122071155594511066e-01 9.558539542965419078e-02 2.296448359868129285e-01 5.765239938714656481e-02 -9.833016295427304820e-02 1.736822684332076372e-01
2.300000000000000000e+01 -2.133522574997853694e-02 -2.249515031196131637e-02 -1.905949095896322110e-01 -1.013614671802470432e-02 1.765463952223886857e-01 1.154688982768376079e-03 -7.457313598170895548e-04 -3.770059151984836432e-02 3.286368572628172585e-02 -6.992044356394218341e-02 -2.038258460477881950e-02 -2.318330527598612412e-01 2.666591551489924661e-01 1.704240240986604205e-01 5.555519934540158883e-02 1.471808714418095798e-01 -7.487146753435779123e-02 -8.492005652386906689e-02 -3.321146796293745346e-02 -3.382834935460689741e-03 -1.230542368879126852e-01 -7.083338268839285690e-02 4.507862549062802149e-02 1.467183543746843587e-02 4.280298500045472132e-02 -7.666248123096475187e-02 1.630989008279560559e-01 -2.031763857661389727e-01 1.284040072192649817e-01 1.804808501722124370e-01 -1.817306065279204741e-01 1.275431231689773404e-01 -2.682608033776737524e-02 -3.459706836057656054e-01 -1.279308006909771755e-01 -7.300632931389043623e-03 -8.509588238554784134e-02 -1.572510739349707309e-01 5.682015581340473659e-02 -4.518187592314521495e-01 1.673336609124250474e-01 6.068490236503790158e-02 -2.538155348122152488e-01 4.464512261202469023e-02 -1.777757190424779365e-01 -1.795208577937828370e-02 -1.604913733309030477e-01 -5.241794537628538531e-02
2.350000000000000000e+01 -2.259979116703128912e-02 -2.363999955995026506e-02 -1.990378064997550267e-01 -9.379010958147965607e-03 1.810898330425610991e-01 3.769919529245684218e-03 -6.225718327846224871e-03 -7.508640602867926173e-02 4.762688638739419333e-02 9.501292159159046777e-03 -5.299576402533714981e-02 -3.482237014595066515e-01 3.563835694562536571e-01 1.750982160220871664e-01 3.242057679011242644e-01 -7.123338455836249195e-02 -6.223007724853480555e-02 6.518287048024667789e-03 -9.945165054491830053e-03 -2.652398931342022856e-02 -2.815807059462331272e-02 3.122268424673600440e-01 -1.183702296898027639e-01 -1.196053870546044326e-02 5.533948294626850339e-02 1.953495797515436838e-01 -1.604647834081932567e-01 1.399377631818591039e-01 -7.318487972622268745e-02 6.501608489036370120e-02 -5.410739942355192317e-02 -9.444270032098532608e-02 2.099026052539789688e-01 1.107148588350095608e-01 -4.776069043000494285e-02 9.469768462721409041e-02 -8.280845043444737263e-02 1.190021828830162831e-01 1.442330069453990060e-01 2.780765631635639945e-01 -2.191158195470611914e-01 -1.291358123206510222e-01 -1.040788381625743914e-01 -5.902100180554105402e-02 -5.840518534445429677e-02 -8.914310575810272506e-05 1.700205431156903146e-01 -5.735862990411741413e-02
2.400000000000000000e+01 -2.110903020704171101e-02 -2.203858232716736712e-02 -1.856926516897480228e-01 -8.421228143205814615e-03 1.187106258929326447e-01 3.374656946263657458e-03 -1.614042980887910386e-02 -1.065267454754482424e-01 -3.294170374230578208e-02 -4.886147106851442684e-02 -3.480317140765538941e-02 -1.458598873706044852e-01 8.999992854547650412e-02 -3.451164650574201076e-02 -1.884833293037737473e-02 -4.943708261326645870e-03 5.172051724419176461e-02 8.412876636987588752e-02 -5.451926683016940917e-02 8.128615487465939982e-02 2.364060689124497516e-01 -8.357850158068007296e-02 -1.443591720684969104e-01 5.538832014197530434e-02 -1.597015232807158236e-01 -3.043701877938590622e-02 1.983014715141936946e-01 -2.291975514230556732e-01 -3.840103280984187573e-02 -6.064357524171431341e-02 1.413428713457267061e-01 -4.722609383465504740e-01 -3.133155197170162110e-01 -2.403395602444193813e-01 1.424932070274350093e-01 -7.816773332539990460e-02 -1.114643385730782095e-02 2.263811183121276771e-01 1.134307944935956103e-01 9.163748254098706691e-02 -1.128566058254402704e-01 1.165398548056579969e-01 2.864867026848882392e-01 1.172022390657538743e-01 2.014364365512004429e-02 1.723481780343494654e-02 -1.238026055562713862e-01 -1.935851670724061391e-01
2.419999999999999929e+01 -2.590272845898311527e-01 -3.437939595970124773e-01 9.572410434919664812e-02 -2.934648012603293110e-01 5.400065865636186763e-02 -8.254502053818806029e-02 4.834149457820312024e-01 2.665178192203427332e-01 -5.819594639622585053e-01 8.700685396550253414e-02 1.403038652635226480e-01 -1.249263803281452576e-02 1.754738016772082188e-01 -7.949274294444202971e-02 -1.422556730414083551e-02 -3.698737408947880279e-02 -8.181362627772590171e-03 4.656343185930433663e-03 -6.700559626430980034e-03 -2.532852311653483769e-03 -9.317279878835395442e-04 1.496793998607904436e-03 -2.315497640858978426e-03 -1.433451814534059858e-03 7.732018504120854226e-04 -4.108989752732434934e-03 -4.964628887958568229e-04 -2.498988710676040750e-03 1.408706056841728827e-03 3.254274380932754016e-04 1.420499865087150549e-03 -1.554875207858359264e-03 -2.950102249055831533e-03 2.088695759576960579e-03 -1.053033187042767436e-03 -3.080788878423412454e-04 -7.342559021616714950e-04 1.895679682861890997e-04 -2.301084939549978353e-04 -1.294588780500479297e-03 1.185305829601069260e-03 7.082026574665435355e-05 1.453549801636483158e-04 1.756158961349151178e-03 2.116604052934965884e-04 1.122089803998928791e-03 -2.784535965306440667e-04 1.455472171686682638e-03
2.439999999999999858e+01 -1.966868864270316861e-02 -2.063713457081689170e-02 -1.709964766486498366e-01 -8.039861778518401364e-03 4.094841991421861727e-02 -2.939649832035288665e-03 -3.156080268718996357e-02 -9.411144213607045006e-02 -1.088128480407222765e-01 -4.095995488366290828e-03 -1.276158551865132218e-01 -9.366208644881418577e-02 -1.448042165455228625e-01 -1.842793380138876835e-01 5.318311428825215487e-02 -7.740359929916858228e-02 6.121630264660810929e-03 1.795996040144904882e-01 -2.314863652170876529e-01 -7.305952500225593171e-02 -1.515402576865115293e-02 -2.616801578589488583e-03 -6.325953166723741194e-02 2.919524342593832547e-02 2.987898376848471815e-02 1.805848439783890869e-01 3.269218281555804073e-01 -2.661472798567701692e-01 1.852335249139547557e-01 1.288568755847504799e-01 -1.153659792348040586e-01 1.983515827135375054e-01 3.725173915621359660e-02 1.902533026824789752e-01 2.469036547029664908e-01 1.057001590809743263e-01 7.790993483347767590e-02 1.746675387744262564e-01 4.967291319971540997e-02 5.476745919986553829e-02 1.973998957729658776e-01 -2.246918871585843747e-01 6.065649745379145252e-02 -1.294465550369187923e-01 1.339993798051587054e-02 -3.457532321618058124e-01 2.321640894251127823e-03 2.553605667470827956e-01
2.459999999999999787e+01 -2.183179658152274716e-02 -2.269112388793641244e-02 -1.906592507938517367e-01 -8.038819254417963259e-03 1.216625816218359496e-01 5.260258477567696621e-03 -1.848209177352541643e-02 -1.332297775838219844e-01 -2.440331917462989705e-02 -1.498703633422857236e-02 -1.681475749402208675e-02 -1.706771170832360185e-01 1.516775707488411395e-01 -3.888681034112293627e-02 1.499805327905209124e-02 -3.978619355592184770e-02 2.938130594415943458e-02 -1.219946597237606678e-01 1.685554752243532406e-01 5.912780638555666102e-02 1.499194186921094241e-01 -4.149518084496095494e-01 1.202923491376396009e-01 -8.825032177402036826e-02 6.659895763936689826e-03 -9.591668084309247500e-02 -8.139696497225606953e-02 -9.076142536053501131e-02 -3.516619998233914135e-01 -6.260824881383342255e-02 -1.177560421014359482e-01 7.752375997049303080e-02 1.855697429497919493e-01 1.350189122926674645e-01 1.502121835418686047e-01 7.806261102660536078e-02 1.543488082791932836e-01 6.597420979835904795e-03 -1.493867240455363787e-01 -1.894522194839977913e-01 1.428196719476174104e-01 -1.191748241234371758e-01 2.429233025421066172e-01 7.106553605489662577e-03 1.580486743091296664e-01 2.407519704082654866e-01 3.042031275503366827e-01 6.654269052884959068e-02
2.479999999999999716e+01 -1.834807411983455094e-02 -1.904025715044374220e-02 -1.639940066198153912e-01 -6.648920905914746868e-03 7.765002889103739259e-02 1.493933496723108849e-03 -2.836884428621506971e-02 -9.510138166312968877e-02 -1.023895240265639411e-01 -2.589276011519913660e-03 -8.307808719899680006e-02 -3.420212553667772298e-02 -1.318090314913330230e-01 -1.167157339070825500e-01 -1.531594246648160414e-02 -5.106414786054911531e-02 1.065282843432868547e-02 1.449332466463738867e-01 -1.733280504505635422e-01 1.127633325033646494e-01 6.195850647703000230e-02 -2.512506958059108064e-01 -4.743234415246001118e-02 2.092540570956277490e-01 4.073980692309931428e-01 -1.292569172920901843e-01 -3.934012417409973178e-02 1.533884719446869660e-01 1.791385737178729232e-01 2.508943130846253977e-01 1.855167304272963835e-01 -1.555226253288810867e-01 1.968029140479096439e-01 -1.596323838402163159e-02 -1.168409559125554859e-01 -9.900158231210302862e-02 1.157886728183490400e-02 -1.119873441404329872e-01 -1.432318979139401705e-01 -1.360813502031845042e-02 -1.132302804120084855e-01 2.877157597563805846e-01 -1.383562898544142272e-01 -5.101158663429647411e-02 1.636637021673199577e-01 -1.712598581082105664e-01 2.738022452167219734e-01 -1.468232478657391371e-01
2.499999999999999645e+01 -2.182314372684503526e-02 -2.264817068314872034e-02 -1.882963616791294426e-01 -7.599493775860484933e-03 8.613726067393571995e-02 4.748519200616170902e-03 -2.638890810245823892e-02 -1.561180116779645466e-01 -5.410601112472408075e-02 1.281638331890199226e-02 -1.968024780141286803e-02 -1.211400084877160277e-01 6.320781989305780668e-02 -1.211403871116086411e-01 -4.018717679594262931e-02 -8.312979733436150209e-02 1.097284394925045897e-01 -7.822193817445924346e-02 2.335920088753584423e-01 1.008530794045268131e-01 -2.582539962066858139e-02 -2.960078341945928670e-01 1.963657399517213242e-01 -1.807662918543249120e-01 -2.015235987457401068e-01 -1.548817039589424904e-01 -3.722979406503874045e-01 1.455009493046975459e-02 3.149635981647959659e-01 -1.671579649695286163e-01 -2.986261990083628401e-02 8.125717836577586728e-02 -9.891228680323255196e-02 1.310162461476614866e-02 5.680558284349645354e-02 -4.692821052123449105e-02 -5.900103212448355727e-02 -1.873478947865028083e-02 -3.275076062175880792e-02 2.801700052042886968e-01 -1.031211044687070089e-01 6.179346870391730362e-02 -1.709663329294899836e-01 -9.148033414005704578e-02 -8.207723749721181072e-02 -2.704988217424399433e-01 -2.415198341233354140e-01 1.268393470498845599e-01
2.519999999999999574e+01 -1.703014040185114875e-02 -1.734643840167053586e-02 -1.589791011814432053e-01 -4.956794451243843984e-03 1.572684220296960422e-01 9.320482022746434669e-03 -1.899409034547538261e-02 -8.593760732631884613e-02 -5.037101744329028352e-02 3.026369887027698102e-02 3.950345080611818854e-02 8.248766494687426176e-02 -4.234768205642491790e-02 6.276839786174850944e-02 -1.923100051558375434e-01 1.036767496010282813e-01 -7.193105924304868393e-02 3.616316740948315456e-01 -1.743859127166292877e-01 -1.238733511606962961e-01 -2.394439816907806551e-01 1.713593585289509835e-01 2.497866053146231280e-01 -1.188404685290291446e-01 4.388586408983860543e-02 -2.208974004031010463e-01 -1.832262388030398148e-01 -1.373621159682308079e-01 -2.038350163912967805e-01 2.814027862371646163e-02 1.520290291459694687e-01 1.857010316267952363e-02 9.051703399166498298e-02 -2.287063907951880637e-01 -2.182796420570912443e-01 1.108314345516365207e-01 -7.925340525847010542e-02 1.924314347293558936e-01 -2.339666726509107841e-01 1.148516291689352514e-01 1.806904906155028592e-02 5.826835573259317447e-03 2.290573211153141553e-01 -4.084921501076855394e-02 -1.926210652541453516e-01 2.445979344140188777e-02 1.688471322058196847e-02 1.955131470480024614e-01
2.539999999999999503e+01 -2.058292058207054909e-02 -2.134208806830239363e-02 -1.769266607467169516e-01 -6.836715076893038097e-03 4.105096245908607111e-02 2.592277161242247888e-03 -3.647819119933698451e-02 -1.563633547918483468e-01 -1.047760621763843963e-01 4.764062668748614282e-02 -3.771316575406030713e-02 -1.762083987427454090e-02 -9.859272927770507122e-02 -1.793945616221967188e-01 -1.068587113442760611e-01 -5.047888031113909046e-02 1.421878440591549941e-01 2.969633835516111708e-01 8.917390998624447063e-02 5.904266001183099827e-02 2.415074232735264503e-01 1.292453452749031673e-01 -2.426414825963624580e-02 6.700546504142938786e-02 -3.640072185064125443e-01 1.669908202320838919e-01 1.262789862576711442e-01 -7.946110735448727591e-02 -2.143384091621059959e-02 3.696703789329645190e-02 -9.094562961945328039e-02 1.049844313927330991e-01 -8.810091902422205468e-02 2.292649471777713499e-01 -3.516301733997539425e-01 -4.062466935578686045e-02 -7.386386762537272554e-02 -2.220076544595076529e-01 -1.525487762597001196e-01 -1.738928384786382966e-02 -3.763989031691847981e-02 3.937071728231217316e-02 -1.695310375602226693e-01 -1.631579526700739358e-01 -1.560905160067317665e-01 3.040269442474332062e-01 6.596393918154025426e-02 -1.494028775287907507e-01
2.559999999999999432e+01 -2.633481785252285157e-01 -3.172385540160913009e-01 5.413751242964694177e-02 -1.610834048049462064e-01 -1.137222367656501136e-02 8.541318907033279562e-02 2.077499265482654345e-01 -2.249891892239792301e-01 3.693505408691779568e-01 -3.462331491740785333e-02 4.352510389628528632e-03 -7.862733291767917687e-02 -2.244004210480561867e-01 7.343228019414656249e-02 1.784647751455128648e-02 3.367467374457215612e-02 2.667739275258740675e-02 4.349022588574684434e-02 -3.084998578755703338e-03 2.538302572675490282e-02 -5.227598496187242649e-02 -4.811965529663252139e-04 -5.114166155476659870e-02 -9.190881252974332158e-03 1.917107033878466538e-02 2.345304402637142255e-03 2.491025141507339710e-02 1.523950632801176867e-02 -7.307783534274391588e-05 -1.202254866731906902e-01 -1.136286121044998848e-01 -7.711244152069167933e-03 -4.656103675748373555e-02 -4.254818720682711913e-02 8.998567696673119651e-04 -3.857427747934282780e-01 1.536047818255375230e-01 3.120621977591280238e-01 -8.671918587929215716e-02 5.720115965444357714e-02 1.064073494132327657e-01 2.005263201289747207e-02 -2.820448850794086693e-01 1.610465817886279072e-01 -6.970236859600428825e-02 1.065462810993916820e-01 1.714606144222535211e-01 1.191621527090713367e-01
2.579999999999999361e+01 -2.633480764848026290e-01 -3.172404515007642978e-01 5.413540334334714099e-02 -1.610929751318129488e-01 -1.136081137983006688e-02 8.536971349996951008e-02 2.077561559076627207e-01 -2.247102641950900759e-01 3.687587851208288248e-01 -3.495064334778257009e-02 4.879981562120169238e-03 -7.982007631916369916e-02 -2.204141646380525510e-01 7.161895411359711638e-02 1.811341724874022951e-02 2.735311082482141942e-02 -1.986992548133775273e-03 -4.711527271978076248e-02 1.910053332783297544e-02 -2.191063657113165655e-02 5.453800803730610852e-02 -3.748948568615015527e-03 5.670471215246099955e-02 1.069995186328248638e-02 -2.134644145476624275e-02 6.285755076481663525e-03 -2.320793777132354463e-02 -1.026729037890712105e-02 -3.226371532618566886e-03 1.181240344053779839e-01 1.111634425987095137e-01 1.176765946791429387e-02 5.291244938614737131e-02 3.860537797259677717e-02 9.263019514085888816e-04 3.863726329231718104e-01 -1.519394349565616198e-01 -3.129085996758312893e-01 8.699922125539763518e-02 -5.452303105504296976e-02 -1.090729743221177661e-01 -2.110180488010588926e-02 2.818556005448852320e-01 -1.642030101684948673e-01 6.924551672510124989e-02 -1.083186797868450069e-01 -1.712490898371688552e-01 -1.223254934938399069e-01
2.599999999999999289e+01 -1.902376083853647704e-02 -1.957137476152706959e-02 -1.673883924871148732e-01 -5.606999763854453311e-03 6.801397779695098067e-02 1.912146995502547785e-03 -4.001491947332746352e-02 -1.155100313915499999e-01 -1.028188761777924370e-01 1.438094207907921751e-01 -9.540914754547449861e-02 -6.354202729453248266e-02 -1.344612772538708312e-01 -1.236590447120637093e-01 -2.922450521799865170e-02 -3.828986134131822511e-02 -9.917188149812068698e-02 1.588407072382308216e-01 -1.176217912991628645e-01 -3.383648698509122976e-01 1.034039539846052513e-01 5.382295429970825745e-02 2.429583447722478418e-01 -5.416802934098471217e-02 1.772192680715393986e-01 1.904942006341032446e-01 -8.774258349744512575e-02 2.353347225763640915e-01 -7.549276973505618382e-02 -2.832860085945400688e-02 -7.895230345647898107e-02 6.523517354183926142e-02 -5.353394973919926858e-02 -1.146446161205256081e-01 2.674288395193142320e-01 -5.851032566984881722e-02 2.067975600336967659e-02 -1.524940569610602481e-01 -1.197234200359418958e-02 -2.618971543389429085e-02 -1.022655588330197152e-01 -1.281226115553190659e-01 -1.243344254151992762e-01 3.540061270309503016e-01 2.070108432356808636e-01 2.047440159851540709e-01 -3.262215019811666172e-01 -1.026003605809432812e-01
2.619999999999999218e+01 -2.862106112500422683e-01 -2.318799104590074656e-01 2.596574427401690879e-02 1.719070633682427685e-01 -4.411217310940685615e-02 5.198941502715304086e-01 -1.620129995678357415e-01 5.348323563295400568e-02 -2.594168764511811318e-02 3.165595486863839042e-02 -5.348548417568714797e-01 3.522937622591008067e-01 3.410882250133289717e-01 -5.291892682523929858e-02 -3.959104930414084761e-02 -9.367388884926580728e-03 -1.696564671471900015e-03 1.190264939925470721e-04 -4.969036712495748624e-03 -1.759053508496189388e-03 -9.558485655731060624e-04 -2.402767661185450238e-03 -2.386062061054661319e-03 -1.187025258351734076e-03 -1.303114474831233108e-03 -1.524019249395903606e-03 -1.359887780508707740e-03 -1.205161817660519103e-03 2.189945281881379782e-03 2.705513133529394241e-03 9.043795031963095671e-04 -2.028091558836211776e-03 -2.855803009312649684e-03 2.887863023918060303e-03 2.476667103964905040e-04 -2.616811348333293336e-04 -5.528257737554125592e-04 6.252469214899093177e-04 -1.187348310519828237e-04 -9.138014681800600428e-05 7.282337853911895892e-04 1.336842969328603040e-03 5.181321111259722806e-04 1.129977743287906159e-03 -4.270348295135258663e-04 1.300694254718550856e-04 7.352676167451723541e-04 1.102354596606008137e-03
2.639999999999999147e+01 -1.746306412335528122e-02 -1.766130727133985098e-02 -1.600982808421835546e-01 -4.005289851336263189e-03 1.386020064977841193e-01 8.741763366535277441e-03 -3.161009082207967558e-02 -9.748731919909622845e-02 -6.039043672888745606e-02 1.883972865465565194e-01 -1.632312796927237394e-02 1.412652554207610885e-02 -7.206344384394489100e-02 5.030727182902029748e-02 -3.311618899795588239e-02 -8.383332754563609102e-02 -1.838404845624924122e-01 -7.614739147979113221e-02 -1.536600253224021939e-01 -1.436702348313824706e-01 -1.803286284507621684e-01 6.547138636574026394e-02 -6.487952794726190020e-02 -1.555221024058349444e-01 -2.763359089116722012e-01 -1.691346452065400907e-01 1.987966051081324903e-01 4.691218128073176286e-01 -1.507041658455171296e-01 -1.804746297946142330e-01 -1.159625899914472485e-01 -1.488984087199809181e-01 -2.141373335073231549e-02 8.210074624958065004e-02 8.597144738412025589e-02 -8.366444516003712639e-02 2.811152955996880018e-02 -5.777486437800678776e-02 1.244114279781062121e-01 -1.605891469961008844e-01 1.460020414217384765e-01 2.867314518910063503e-01 3.864442928113437370e-02 -3.015375473286691088e-01 2.588583638405567502e-02 -1.347570244690690644e-01 3.897470389099073201e-02 2.631528259397787964e-02
2.659999999999999076e+01 -3.336376145683162542e-01 -7.835767089671799579e-02 1.905844023706662789e-03 5.362985522696884777e-01 -1.932377107507892225e-02 3.669043242532452065e-01 -1.850969484727307268e-01 1.709145218564140090e-01 -1.471336944884773235e-01 -3.122365870642294580e-02 4.938644589977514987e-01 -2.969679145472670090e-01 -2.020197436836767002e-01 1.461269278194562982e-02 2.584508208387045758e-02 -4.257109432191716683e-03 -2.760943027298141689e-03 1.000676602252740556e-03 1.101799959397036519e-03 8.522767554019951980e-04 3.097246653545926475e-04 2.630918604725358649e-03 9.702205107234347257e-04 6.428406830663120543e-04 1.411460823474208108e-03 -3.603108956547017424e-04 8.684198943136969308e-04 6.717980055734123178e-05 -1.193890912955778436e-03 -1.960462918615739954e-03 -2.577246809229029973e-04 9.538167740220500302e-04 1.161488178099420211e-03 -1.566907626484947882e-03 -5.382951303544608905e-04 1.077493347316227514e-04 1.476321228445381971e-04 -3.748642748629679787e-04 1.722406265647172623e-05 -4.160336723959865519e-04 -1.274073027069144205e-04 -1.008623026989958170e-03 -3.973449530299274861e-04 -2.919847882458590079e-04 3.943378900322546321e-04 2.455742309416983587e-04 -6.459247899902913681e-04 -3.216265274454651116e-04
2.679999999999999005e+01 -4.269642483204864614e-01 2.157830445385101326e-01 -6.989564529446956956e-03 5.590973986833818188e-01 1.579211476839564865e-02 -5.235172008778944397e-01 3.377914223294720686e-01 -1.057476613253330172e-01 6.098942664415843429e-02 2.108676589093136031e-02 -1.934730082870471102e-01 1.145874041047888203e-01 6.383618769168490636e-02 -2.439713449571858511e-03 -8.552616780867284760e-03 2.957067899629305368e-03 1.640036183966142114e-03 -5.060148560037666188e-04 -3.426744532383312308e-05 -2.661624070666904316e-04 -5.796647425841359449e-05 -1.005781728996598410e-03 -2.337888519945751969e-04 -2.018179266886234566e-04 -5.257506226935746135e-04 3.114998645319733204e-04 -2.819655925160084948e-04 8.625338857480177276e-05 3.500277628455697953e-04 6.689436707853546387e-04 4.612221588827597555e-05 -2.434972711477129690e-04 -2.552279920572910941e-04 4.559834413347820621e-04 2.279781379312871244e-04 -2.584019462915271607e-05 -1.012670779674926488e-05 1.139084067005223478e-04 -3.340120345679322126e-06 2.028433377265424201e-04 -9.607702814895134865e-06 3.566524439176111121e-04 1.525226397903084474e-04 2.751681081750209686e-05 -1.517436780734753531e-04 -1.248166437592407177e-04 2.336913480703693843e-04 5.292375006579740375e-05
2.699999999999998934e+01 -5.669377075522158416e-01 6.584651655129443171e-01 1.369386526684730765e-02 -4.549037258552800500e-01 -1.579533283403798628e-03 1.494277258143316411e-01 -1.153264198034843480e-01 2.084850402973834407e-02 -7.912789952606660154e-03 -5.553155983071020145e-03 3.443738251391773725e-02 -2.052911140948335614e-02 -1.051855497355753087e-02 4.857087904527466115e-04 1.460023864864657284e-03 -5.575622869827300595e-04 -3.473831959031703043e-04 9.636299656364209754e-05 -3.730401419805567784e-06 4.381795902369156652e-05 1.322847298778107874e-05 1.734528778472459773e-04 3.438918129117170985e-05 3.611973569151282756e-05 8.597209756445669962e-05 -5.920148455452569264e-05 4.421072154869623133e-05 -1.910508863066793364e-05 -5.543138193915423187e-05 -1.079257312858215379e-04 -9.338671941972174248e-06 3.236930903637354618e-05 3.199892758955984428e-05 -7.319390427136998460e-05 -3.910911740054260347e-05 3.391168350480755143e-06 -2.435585323231421936e-06 -1.715650833358581606e-05 3.068975806250105830e-06 -3.619316308059707869e-05 5.485514104413001997e-06 -5.808280988151790511e-05 -2.907552832152288471e-05 -1.742426261301326791e-06 2.921040856045229486e-05 2.158844691593243408e-05 -3.952446819917853368e-05 -7.979787506109071183e-06
2.719999999999998863e+01 -1.490717772682932825e-02 -1.478455623863101330e-02 -1.416042284582646471e-01 -2.163475696848887395e-03 1.467644592229759293e-01 1.677760686842448903e-02 -2.585966512919168209e-02 -1.235418882090206505e-01 -7.856686639615746703e-02 1.262695000040986171e-01 1.007362767750463323e-01 2.543291411892978915e-01 -1.165748029848305695e-01 4.036115878920942812e-02 7.914368243446823215e-02 -2.875995287881902285e-02 -7.500301526098432370e-02 -1.868105054670177456e-01 1.152209998081467485e-01 3.149889091095726262e-02 2.108584816564756381e-01 1.278290997618248409e-02 -9.588355185323285679e-02 3.597686865863770206e-02 5.644113724336338039e-02 1.565949135467880476e-02 2.966762131651376824e-02 1.244392123673612877e-01 2.009577876168693739e-02 8.539098922911660117e-02 3.139562453995521554e-03 3.934314986964657090e-01 -3.211884709975319496e-01 -1.866927502199149935e-01 -5.523658870600872683e-02 1.508062303925370995e-01 -2.669365600063005051e-01 2.911907362256015430e-01 1.180795377280949576e-01 -1.131584859028250956e-01 -2.823363204863159059e-01 6.212228075312746511e-02 1.696764248025200983e-02 2.567210736009817307e-02 1.007257833281436504e-01 2.817261433868773965e-02 2.218286002763349973e-01 1.975459378094811813e-01
2.739999999999998792e+01 -1.490742939979590453e-02 -1.478286394296378543e-02 -1.416135841880286905e-01 -2.160470184555771545e-03 1.467927586867821543e-01 1.671136843950964818e-02 -2.599272399916311566e-02 -1.235493843537716352e-01 -7.835133551300703381e-02 1.261946733290822686e-01 9.911631788796865239e-02 2.526580489366964111e-01 -1.181944738299227082e-01 4.029707357020115982e-02 8.842981678635924991e-02 -2.137573571198837091e-02 -2.994875344317397131e-02 -1.825574870824218654e-01 1.054881853765472777e-01 1.536438616692967045e-02 -2.094084668514630820e-01 1.885998892865963228e-01 -5.915349538482654601e-02 4.935802572028525487e-02 -1.884929526168116487e-01 -1.035680101531898656e-01 7.764820123700834353e-02 -2.451980893393383432e-01 1.934894890174540527e-01 3.692471900384317052e-02 -1.850220668819079206e-01 -1.963828417395847292e-01 1.741818542276092618e-01 -2.539077461859217538e-02 -7.060215715778446824e-03 1.992079264341155564e-01 3.377332648613252108e-01 -2.388144214599293991e-01 -6.003037272395200102e-02 1.141102030241374632e-01 -1.520079797364491392e-01 8.532051184263836352e-02 -1.463422525999491172e-02 3.651043940347873940e-01 1.304858726323073759e-01 3.986542151952971597e-02 1.087824239599343434e-01 1.199790306873963625e-01
2.759999999999998721e+01 -1.490788353018744107e-02 -1.478387912454596879e-02 -1.416090473267722638e-01 -2.163439407477324092e-03 1.467465914015149697e-01 1.674857472992278065e-02 -2.596078533561801960e-02 -1.240102452894875085e-01 -7.823035966899810623e-02 1.266774909766971435e-01 1.012175341352400532e-01 2.552808581644222530e-01 -1.148818008894076786e-01 4.090257282340705597e-02 7.782990959767134564e-02 -6.985846823710619227e-03 -4.890791217792644224e-02 -1.134160708422835978e-01 1.179865463152466598e-01 1.079656078739956587e-01 -1.833908167588462201e-01 5.286578897494563500e-02 -2.426983239668710143e-02 5.862905455645055219e-02 1.931698077847832928e-01 6.732594348517656480e-02 -3.830932771090479055e-02 -1.862850087651790887e-01 1.165360949150375941e-01 -1.749041757281634690e-01 -4.183241696680598670e-02 -1.393330593255840411e-01 1.555392428849217135e-01 1.187013203177726961e-01 8.695328121109310859e-02 -3.827470002672739846e-01 -5.015234612209481524e-01 -5.716090925689983060e-02 -8.320145566960431005e-03 -5.399468444367780395e-02 1.290357193805645453e-01 -2.441437150884747109e-01 1.598598226261298549e-01 -1.020257658672003714e-01 -3.589299217225017710e-03 7.790222785387637683e-02 -4.724283350620896160e-02 -1.667019095388848349e-01
2.779999999999998650e+01 -1.490808621552619853e-02 -1.478487243282671296e-02 -1.416114486341869538e-01 -2.163539588013896169e-03 1.467577609198567890e-01 1.677600683559907560e-02 -2.587760416129178398e-02 -1.236985513335654013e-01 -7.838713134561531293e-02 1.267968971591142413e-01 1.011674506469141394e-01 2.542694875242682007e-01 -1.138538508162358492e-01 4.311102225664959625e-02 8.278620389046653649e-02 -2.747957076978798513e-02 -8.082633286388238303e-02 -1.569799099787432262e-01 7.700771569651979065e-02 6.590667334855845882e-02 1.659324547841419251e-01 -3.167336174032078094e-02 -1.136946495444371985e-01 2.664309803386737813e-02 1.599929491794729042e-01 9.750866539952833534e-02 -1.679029643199033972e-01 -1.143780529293758098e-02 -2.341824105953168866e-01 9.086319659922763303e-02 2.466047434002713590e-01 -2.631529961251001873e-02 -3.307838314934773843e-02 2.290084746393562798e-02 -9.759031935669286451e-02 1.046767217845194498e-01 4.209726513223235322e-01 9.159365665922845900e-02 1.163018779390451868e-01 3.213344438567326822e-02 2.977662149410191250e-01 -1.095228217039604934e-01 -1.770477007598336427e-01 -1.186198153908686881e-01 -2.775130787057371040e-01 -8.205008603982777426e-02 -2.526177642843658311e-01 -1.860509144621672051e-01

